Spherical dust collapse in bimetric relativity: Bimetric polytropes

We present a method for solving the constraint equations in the Hassan-Rosen bimetric theory to determine the initial data for the gravitational collapse of spherically symmetric dust. The setup leads to equations similar to those for a polytropic fluid in general relativity, here called a generalized Lane-Emden equation. Using a numerical code which solves the evolution equations in the standard 3+1 form, we also obtain a short term development of the initial data for these bimetric polytropes. The evolution highlights some important features of the bimetric theory such as the interwoven and oscillating null cones representing the essential nonbidiagonality in the dynamics of the two metrics. The simulations are in the strong-field regime and show that, at least at an early stage, the collapse of a dust cloud is similar to that in general relativity, and with no instabilities, albeit with small oscillations in the metric fields.

==> anc/EoM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    342021,       8978]
NotebookOptionsPosition[    333554,       8740]
NotebookOutlinePosition[    337158,       8822]
CellTagsIndexPosition[    337115,       8819]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, the regularized equations", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-02-08, Last modified 2018-09-16", "Text"],

Cell["\<\
This notebook displays the equations used for the simulations.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", "]"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dump", "[", "eqs_", "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Print", "@", 
       RowBox[{"printNice", "@", 
        RowBox[{"Row", "@", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           "\"\< = \>\"", ",", 
           RowBox[{
           "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
          "}"}]}]}]}], "&"}], "/@", 
     RowBox[{"eqs", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"{", 
        RowBox[{"2", ",", "3"}], "}"}]}], "\[RightDoubleBracket]"}]}], ";"}], 
   ")"}]}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The evolution equations for ",
 StyleBox["g",
  FontSlant->"Italic"]
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$gEvol", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{"-", 
       FractionBox[
        RowBox[{
          TagBox[
           RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{"r"}]], 
             StyleBox["p", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
          SuperscriptBox[
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
          StyleBox["\[Alpha]", 
           RGBColor[0, 0, 1], StripOnInput -> False]}], 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"]]}], "+", 
     RowBox[{
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox["q", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{
             StyleBox["q", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["D", "A"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox["D", "\[Alpha]"], 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False]], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox["p", 
                RGBColor[0, 
                 Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
            StyleBox["\[Lambda]", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     FractionBox[
      RowBox[{
        RowBox[{
          StyleBox["B", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox["q", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], "+", 
        FractionBox[
         RowBox[{
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox["\[Alpha]", 
            RGBColor[0, 0, 1], StripOnInput -> False]}], 
         RowBox[{
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}]]}], "r"], "+", 
     RowBox[{
       StyleBox["B", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       StyleBox[
        SubscriptBox["D", "B"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox["D", "B"], 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       StyleBox["B", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             StyleBox["K", 
              RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
           StyleBox[
            SubscriptBox["K", "\[CapitalDelta]"], 
            RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox["K", "1"], 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox["K", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{"2", " ", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 SubscriptBox["K", "\[CapitalDelta]"], 
                 RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}]}], 
         ")"}], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox["K", 
                RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "+", 
            RowBox[{"2", " ", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox["K", "\[CapitalDelta]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}]}], 
          ")"}], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{"3", " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             SubscriptBox["D", "A"], 
             RGBColor[0, 0, 1], StripOnInput -> False], "-", 
            RowBox[{"2", " ", 
              StyleBox[
               SubscriptBox["D", "B"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"r", " ", 
        SuperscriptBox[
         StyleBox["A", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{
                RowBox[{"-", "2"}], " ", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
              "-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox["D", "\[Alpha]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "-", 
              RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["D", "B"], 
                  RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], "-", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["D", "\[Alpha]"], 
                RGBColor[0, 0, 1], StripOnInput -> False], "2"], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox["D", "A"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox["K", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              FrameBox[
              "gJK", BaseStyle -> RGBColor[0, 0, 1], Background -> 
               RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> 
               False], "3"]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
              FrameBox[
               SubscriptBox["gJK", "\[CapitalDelta]"], BaseStyle -> 
               RGBColor[0, 0, 1], Background -> RGBColor[0.87, 0.94, 1], 
               FrameMargins -> Tiny, StripOnInput -> False]}], "3"]}], ")"}], 
       " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox["K", "2"], 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox["K", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "-", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               SubscriptBox["K", "\[CapitalDelta]"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
         ")"}], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox["K", 
                RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "-", 
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                SubscriptBox["K", "\[CapitalDelta]"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
          ")"}], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{"3", " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             StyleBox["\[Sigma]", 
              RGBColor[0, 0, 1], StripOnInput -> False], 
             RowBox[{
               StyleBox["A", 
                RGBColor[0, 0, 1], StripOnInput -> False], " ", 
               StyleBox["B", 
                RGBColor[0, 0, 1], StripOnInput -> False]}]], "+", 
            FractionBox[
             RowBox[{
               StyleBox["\[Sigma]", 
                RGBColor[0, 0, 1], StripOnInput -> False], "+", 
               StyleBox[
                SubscriptBox["D", "A"], 
                RGBColor[0, 0, 1], StripOnInput -> False], "-", 
               RowBox[{"4", " ", 
                 StyleBox[
                  SubscriptBox["D", "B"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
               StyleBox[
                SubscriptBox["D", "\[Alpha]"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], ")"}]}], 
      "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"-", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
              "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox["D", "A"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox["D", "B"], 
                 RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
              RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["D", "B"], 
                  RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], "-", 
              RowBox[{
                StyleBox[
                 SubscriptBox["D", "B"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox["D", "\[Alpha]"], 
                 RGBColor[0, 0, 1], StripOnInput -> False]}]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox["K", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox["K", "\[CapitalDelta]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}], 
         ")"}]}], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              FrameBox[
              "gJK", BaseStyle -> RGBColor[0, 0, 1], Background -> 
               RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> 
               False], "3"]}], "+", 
           FractionBox[
            FrameBox[
             SubscriptBox["gJK", "\[CapitalDelta]"], BaseStyle -> 
             RGBColor[0, 0, 1], Background -> RGBColor[0.87, 0.94, 1], 
             FrameMargins -> Tiny, StripOnInput -> False], "3"]}], ")"}], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox["D", "A"], 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"rr"}]], 
        StyleBox["q", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox["D", "A"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["q", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        SubscriptBox["D", "A"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"rr"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                 "-", 
                 RowBox[{
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    SubscriptBox["D", "A"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}], 
               SuperscriptBox[
                StyleBox["\[Lambda]", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False], "3"]], "+", 
              RowBox[{
                StyleBox["p", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                    ")"}], "2"]}], 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "5"]]}], "+", 
                    FractionBox[
                    RowBox[{
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                    "-", 
                    RowBox[{
                    StyleBox[
                    SubscriptBox["D", "A"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    SuperscriptBox[
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]]}], ")"}]}]}], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                 "-", 
                 RowBox[{"2", " ", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                 "-", 
                 RowBox[{
                   StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                    RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox["D", "B"], 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"r"}]], 
        FractionBox[
         StyleBox["q", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox["D", "B"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "-", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox["r", "2"], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["q", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        SubscriptBox["D", "B"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              StyleBox[
               SubscriptBox["D", "A"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
            StyleBox[
             SubscriptBox["D", "\[Alpha]"], 
             RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
      RowBox[{"r", " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                SubscriptBox["D", "B"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "-", 
            RowBox[{
              StyleBox[
               SubscriptBox["D", "A"], 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox["D", "B"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
            RowBox[{
              StyleBox[
               SubscriptBox["D", "B"], 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox["D", "\[Alpha]"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 FractionBox[
                  StyleBox["p", 
                   RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "r"]}], 
               HoldForm], "+", 
              RowBox[{
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                " ", 
                StyleBox[
                 SubscriptBox["D", "B"], 
                 RGBColor[0, 0, 1], StripOnInput -> False]}]}], 
            RowBox[{
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              SuperscriptBox[
               StyleBox["\[Lambda]", 
                RGBColor[0, 
                 Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                 "+", 
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                 "+", 
                 RowBox[{
                   StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox["K", 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["K", 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox["K", 
            RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
               StyleBox["\[Sigma]", 
                RGBColor[0, 0, 1], StripOnInput -> False]}], 
             RowBox[{
               StyleBox["A", 
                RGBColor[0, 0, 1], StripOnInput -> False], " ", 
               StyleBox["B", 
                RGBColor[0, 0, 1], StripOnInput -> False]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox["\[Sigma]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                   RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox["D", "A"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                   RowBox[{"6", " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
                   StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], ")"}]}], 
      "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            StyleBox["K", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], "+", 
           FractionBox[
            RowBox[{
              RowBox[{
                RowBox[{"-", "4"}], " ", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
              "-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox["D", "\[Alpha]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "-", 
              RowBox[{"6", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox["D", "B"], 
                  RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], "-", 
              RowBox[{"2", " ", 
                StyleBox[
                 SubscriptBox["D", "B"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox["D", "\[Alpha]"], 
                 RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["D", "\[Alpha]"], 
                RGBColor[0, 0, 1], StripOnInput -> False], "2"], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox["D", "A"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"4", " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], ")"}]}], 
     "-", 
     RowBox[{
       FrameBox[
       "gJK", BaseStyle -> RGBColor[0, 0, 1], Background -> 
        RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
        " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox["K", "\[CapitalDelta]"], 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox["K", "\[CapitalDelta]"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox[
            SubscriptBox["K", "\[CapitalDelta]"], 
            RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               StyleBox["\[Sigma]", 
                RGBColor[0, 0, 1], StripOnInput -> False], 
               RowBox[{
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox["B", 
                  RGBColor[0, 0, 1], StripOnInput -> False]}]]}], "+", 
            FractionBox[
             RowBox[{
               RowBox[{"-", 
                 StyleBox["\[Sigma]", 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
               StyleBox[
                SubscriptBox["D", "A"], 
                RGBColor[0, 0, 1], StripOnInput -> False], "+", 
               StyleBox[
                SubscriptBox["D", "\[Alpha]"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], ")"}]}], 
      "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"-", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
              "-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox["D", "\[Alpha]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox["D", "B"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox["D", "\[Alpha]"], 
                 RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox["D", "\[Alpha]"], 
                RGBColor[0, 0, 1], StripOnInput -> False], "2"], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox["D", "A"], 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             StyleBox["K", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["K", "\[CapitalDelta]"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], "-", 
     RowBox[{
       FrameBox[
        SubscriptBox["gJK", "\[CapitalDelta]"], BaseStyle -> 
        RGBColor[0, 0, 1], Background -> RGBColor[0.87, 0.94, 1], 
        FrameMargins -> Tiny, StripOnInput -> False], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox["\[Sigma]", 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           FractionBox[
            StyleBox["q", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], 
        " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False]], "-", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox["r", "2"], " ", 
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "+", 
     FractionBox[
      RowBox[{
        FractionBox[
         RowBox[{
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["q", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               StyleBox[
                SubscriptBox["D", "A"], 
                RGBColor[0, 0, 1], StripOnInput -> False], "-", 
               StyleBox[
                SubscriptBox["D", "B"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
        FractionBox[
         RowBox[{
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox["\[Alpha]", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{"-", 
                 StyleBox[
                  SubscriptBox["D", "B"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
               StyleBox[
                SubscriptBox["D", "\[Alpha]"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
         RowBox[{
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}]]}], "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               FractionBox[
                StyleBox["p", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False], "r"]}], 
             HoldForm], 
            RowBox[{
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              SuperscriptBox[
               StyleBox["\[Lambda]", 
                RGBColor[0, 
                 Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "+", 
           FractionBox[
            RowBox[{
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                  "+", 
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                  "+", 
                  RowBox[{"3", " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
            RowBox[{"3", " ", 
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False]}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "g"], 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{"2", " ", 
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False]}]], "-", 
     FractionBox[
      RowBox[{
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "g"], 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["S", "^"], "r"], 
         RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
      RowBox[{"2", " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "3"]}]]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The evolution equations for ",
 StyleBox["f",
  FontSlant->"Italic"]
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$fEvol", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      SuperscriptBox[
       StyleBox["\[Lambda]", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], "3"]], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox["q", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{
             StyleBox["q", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "A"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["D", "~"], "\[Alpha]"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False]], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False]]}], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       OverscriptBox["B", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     FractionBox[
      RowBox[{
        RowBox[{
          StyleBox["q", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False], " ", 
          StyleBox[
           OverscriptBox["B", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
        FractionBox[
         RowBox[{
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["B", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["\[Alpha]", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}], 
         RowBox[{
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "r"], "+", 
     RowBox[{
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       StyleBox[
        OverscriptBox["B", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["D", "~"], "B"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["B", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["D", "~"], "B"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       StyleBox[
        OverscriptBox["B", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             StyleBox[
              OverscriptBox["K", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "\[CapitalDelta]"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "1"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               OverscriptBox["K", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{"2", " ", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}]}], 
         ")"}], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "-", 
     FractionBox[
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                OverscriptBox["K", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
            RowBox[{"2", " ", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}]}], 
          ")"}], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{"3", " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              FrameBox[
              "fJK", BaseStyle -> RGBColor[1, 0, 0], Background -> 
               RGBColor[1, 0.85, 0.85], FrameMargins -> Tiny, StripOnInput -> 
               False], "3"]}], "-", 
           FractionBox[
            RowBox[{"2", " ", 
              FrameBox[
               SubscriptBox["fJK", "\[CapitalDelta]"], BaseStyle -> 
               RGBColor[1, 0, 0], Background -> RGBColor[1, 0.85, 0.85], 
               FrameMargins -> Tiny, StripOnInput -> False]}], "3"]}], ")"}], 
       " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "f"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "A"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "-", 
            RowBox[{"2", " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"r", " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["A", "~"], 
          RGBColor[1, 0, 0], StripOnInput -> False], "2"]}]], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{
                RowBox[{"-", "2"}], " ", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
              "-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "\[Alpha]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "-", 
              RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "B"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], "-", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "\[Alpha]"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "2"], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "A"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
            SuperscriptBox[
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox[
              OverscriptBox["K", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox[
                  OverscriptBox["K", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "+", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "2"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               OverscriptBox["K", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "-", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "\[CapitalDelta]"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
         ")"}], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  OverscriptBox["K", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
            "+", 
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
          ")"}], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{"3", " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              FrameBox[
              "fJK", BaseStyle -> RGBColor[1, 0, 0], Background -> 
               RGBColor[1, 0.85, 0.85], FrameMargins -> Tiny, StripOnInput -> 
               False], "3"]}], "+", 
           FractionBox[
            FrameBox[
             SubscriptBox["fJK", "\[CapitalDelta]"], BaseStyle -> 
             RGBColor[1, 0, 0], Background -> RGBColor[1, 0.85, 0.85], 
             FrameMargins -> Tiny, StripOnInput -> False], "3"]}], ")"}], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "f"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             StyleBox[
              OverscriptBox["\[Sigma]", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], 
             RowBox[{
               StyleBox[
                OverscriptBox["A", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False], " ", 
               StyleBox[
                OverscriptBox["B", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
            FractionBox[
             RowBox[{
               StyleBox[
                OverscriptBox["\[Sigma]", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "+", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "A"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "-", 
               RowBox[{"4", " ", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "B"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "\[Alpha]"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"]]}], ")"}]}], 
      "r"], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"-", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
              "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "A"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "B"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
              RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "B"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], "-", 
              RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "B"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "\[Alpha]"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}]}], 
            SuperscriptBox[
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox[
              OverscriptBox["K", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox[
                  OverscriptBox["K", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox[
        OverscriptBox["D", "~"], "A"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"rr"}]], 
        StyleBox["q", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox[
            OverscriptBox["D", "~"], "A"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["q", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["D", "~"], "A"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"rr"}]], 
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False]}], HoldForm]}], 
            "+", 
            RowBox[{
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
              " ", 
              RowBox[{"(", 
                RowBox[{
                  StyleBox[
                   SubscriptBox[
                    OverscriptBox["D", "~"], "A"], 
                   RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                  RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
          ")"}]}], 
      RowBox[{
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                 ")"}], "2"], " ", 
              StyleBox[
               OverscriptBox["\[Alpha]", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], 
            RowBox[{
              SuperscriptBox[
               StyleBox["\[Lambda]", 
                RGBColor[0, 
                 Rational[2, 3], 0], StripOnInput -> False], "5"], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
           FractionBox[
            RowBox[{
              StyleBox[
               OverscriptBox["\[Alpha]", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
                  "+", 
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "A"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
            RowBox[{
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}]}], "-", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               OverscriptBox["K", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{"2", " ", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
           "+", 
           RowBox[{
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "\[Alpha]"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox[
                  OverscriptBox["K", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "+", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox[
        OverscriptBox["D", "~"], "B"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"r"}]], 
        FractionBox[
         StyleBox["q", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox[
            OverscriptBox["D", "~"], "B"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["q", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["D", "~"], "B"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "A"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "-", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "\[Alpha]"], 
             RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
      RowBox[{"r", " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "-", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "B"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "-", 
            RowBox[{
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "A"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
            RowBox[{
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "\[Alpha]"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              RowBox[{
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   FractionBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "r"]}], 
                 HoldForm], "+", 
                RowBox[{
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], 
                  " ", 
                  StyleBox[
                   SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                   RGBColor[1, 0, 0], StripOnInput -> False]}]}], 
              RowBox[{
                SuperscriptBox[
                 StyleBox["\[Lambda]", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                StyleBox[
                 OverscriptBox["A", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "+", 
           RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
                 "+", 
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                 "+", 
                 RowBox[{
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       OverscriptBox["K", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           OverscriptBox["K", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox[
            OverscriptBox["K", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "-", 
     RowBox[{
       FrameBox[
       "fJK", BaseStyle -> RGBColor[1, 0, 0], Background -> 
        RGBColor[1, 0.85, 0.85], FrameMargins -> Tiny, StripOnInput -> False],
        " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "f"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
               StyleBox[
                OverscriptBox["\[Sigma]", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             RowBox[{
               StyleBox[
                OverscriptBox["A", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False], " ", 
               StyleBox[
                OverscriptBox["B", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
               RowBox[{"(", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["\[Sigma]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "+", 
                   RowBox[{"2", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "A"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                   RowBox[{"6", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"]]}], ")"}]}], 
      "r"], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            StyleBox[
             OverscriptBox["K", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"], "+", 
           FractionBox[
            RowBox[{
              RowBox[{
                RowBox[{"-", "4"}], " ", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
              "-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "\[Alpha]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "-", 
              RowBox[{"6", " ", 
                SuperscriptBox[
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "B"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], "-", 
              RowBox[{"2", " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "B"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "\[Alpha]"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "\[Alpha]"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "2"], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "A"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"4", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
            SuperscriptBox[
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], "2"]]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox[
        OverscriptBox["K", "~"], "\[CapitalDelta]"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "\[CapitalDelta]"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox[
            SubscriptBox[
             OverscriptBox["K", "~"], "\[CapitalDelta]"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "-", 
     RowBox[{
       FrameBox[
        SubscriptBox["fJK", "\[CapitalDelta]"], BaseStyle -> 
        RGBColor[1, 0, 0], Background -> RGBColor[1, 0.85, 0.85], 
        FrameMargins -> Tiny, StripOnInput -> False], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "f"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               StyleBox[
                OverscriptBox["\[Sigma]", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False], 
               RowBox[{
                 StyleBox[
                  OverscriptBox["A", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                 StyleBox[
                  OverscriptBox["B", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "+", 
            FractionBox[
             RowBox[{
               RowBox[{"-", 
                 StyleBox[
                  OverscriptBox["\[Sigma]", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "A"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "+", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "\[Alpha]"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"]]}], ")"}]}], 
      "r"], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"-", 
                TagBox[
                 RowBox[{
                   SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
              "-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["D", "~"], "\[Alpha]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "B"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "\[Alpha]"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
              SuperscriptBox[
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "\[Alpha]"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "2"], "+", 
              RowBox[{
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["D", "~"], "A"], 
                 RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
            SuperscriptBox[
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             StyleBox[
              OverscriptBox["K", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "\[CapitalDelta]"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       OverscriptBox["\[Sigma]", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           FractionBox[
            StyleBox["q", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], 
        " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      StyleBox[
       OverscriptBox["B", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False]], "+", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["B", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "f"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{"2", " ", 
        SuperscriptBox[
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox[
         OverscriptBox["B", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        FractionBox[
         RowBox[{
           StyleBox["q", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "A"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "-", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "B"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
         StyleBox[
          OverscriptBox["B", "~"], 
          RGBColor[1, 0, 0], StripOnInput -> False]], "+", 
        FractionBox[
         RowBox[{
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["\[Alpha]", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "B"], 
                RGBColor[1, 0, 0], StripOnInput -> False], "-", 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["D", "~"], "\[Alpha]"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
         RowBox[{
           StyleBox["\[Lambda]", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["B", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "r"], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 FractionBox[
                  StyleBox["p", 
                   RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "r"]}], 
               HoldForm], 
              RowBox[{
                SuperscriptBox[
                 StyleBox["\[Lambda]", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
                StyleBox[
                 OverscriptBox["B", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "+", 
           FractionBox[
            RowBox[{
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"-", 
                    TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
                  "+", 
                  TagBox[
                   RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], 
                  "+", 
                  RowBox[{"3", " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
            RowBox[{"3", " ", 
              StyleBox[
               OverscriptBox["B", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["The evolution equation for the perfect fluid / dust", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$mEvol", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       OverscriptBox["D", "^"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           OverscriptBox["D", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["\[Beta]", 
        RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["\[Beta]", 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        OverscriptBox["D", "^"], 
        RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          StyleBox[
           SuperscriptBox["v", "r"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
          StyleBox["\[Alpha]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           OverscriptBox["D", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
        RowBox[{"2", " ", 
          StyleBox["\[Beta]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           OverscriptBox["D", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   RowBox[{"r"}]], 
                  StyleBox[
                   OverscriptBox["D", "^"], 
                   RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
                HoldForm]}], " ", 
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
           RowBox[{
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 SuperscriptBox["v", "r"], 
                 RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], 
             " ", 
             StyleBox[
              OverscriptBox["D", "^"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
           RowBox[{
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["D", "^"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["D", "\[Alpha]"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       SubscriptBox[
        OverscriptBox["S", "^"], "r"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           SubscriptBox[
            OverscriptBox["S", "^"], "r"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["\[Beta]", 
        RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
     RowBox[{"2", " ", 
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["\[Beta]", 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        SubscriptBox[
         OverscriptBox["S", "^"], "r"], 
        RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          StyleBox[
           SuperscriptBox["v", "r"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
          StyleBox["\[Alpha]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["S", "^"], "r"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
        RowBox[{"2", " ", 
          StyleBox["\[Beta]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["S", "^"], "r"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   RowBox[{"r"}]], 
                  StyleBox[
                   SubscriptBox[
                    OverscriptBox["S", "^"], "r"], 
                   RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
                HoldForm]}], " ", 
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
           RowBox[{
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 SuperscriptBox["v", "r"], 
                 RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], 
             " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["S", "^"], "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
           RowBox[{
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["D", "A"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["S", "^"], "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
           RowBox[{
             StyleBox[
              SubscriptBox["D", "\[Alpha]"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox[
                  OverscriptBox["D", "^"], 
                  RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
                 StyleBox[
                  OverscriptBox["\[Tau]", "^"], 
                  RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
                 RowBox[{
                   StyleBox[
                    SuperscriptBox["v", "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["S", "^"], "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], 
               ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox[
       OverscriptBox["\[Tau]", "^"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox[
           OverscriptBox["\[Tau]", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["\[Beta]", 
        RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["\[Beta]", 
           RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox[
        OverscriptBox["\[Tau]", "^"], 
        RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          StyleBox[
           SuperscriptBox["v", "r"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
          StyleBox["\[Alpha]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           OverscriptBox["\[Tau]", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
        RowBox[{"2", " ", 
          StyleBox["\[Beta]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           OverscriptBox["\[Tau]", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], "r"], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               TagBox[
                RowBox[{
                  SubscriptBox["\[PartialD]", 
                   RowBox[{"r"}]], 
                  StyleBox[
                   OverscriptBox["\[Tau]", "^"], 
                   RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
                HoldForm]}], " ", 
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
           RowBox[{
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 SuperscriptBox["v", "r"], 
                 RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], 
             " ", 
             StyleBox[
              OverscriptBox["\[Tau]", "^"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
           RowBox[{
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["\[Tau]", "^"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["D", "\[Alpha]"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
           FractionBox[
            RowBox[{
              StyleBox[
               SubscriptBox["D", "\[Alpha]"], 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["S", "^"], "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
            SuperscriptBox[
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], "2"]], "+", 
           RowBox[{
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["K", "1"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["S", "^"], "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{StyleBox[
    SuperscriptBox["v", "r"], 
    RGBColor[0.5, 0, 0.5], StripOnInput -> False],"\" = \"",FractionBox[
    StyleBox[
     SubscriptBox[
      OverscriptBox["S", "^"], "r"], 
     RGBColor[0.5, 0, 0.5], StripOnInput -> False], 
    RowBox[{
      SuperscriptBox[
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
      RowBox[{"(", 
        RowBox[{
          FrameBox[
          "\[CurlyEpsilon]\[DoubleStruckCapitalR]", BaseStyle -> GrayLevel[1],
            Background -> GrayLevel[0], FrameMargins -> Tiny, FrameStyle -> 
           None, StripOnInput -> False], "+", 
          StyleBox[
           OverscriptBox["D", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
          StyleBox[
           OverscriptBox["\[Tau]", "^"], 
           RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], ")"}]}]]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"r"}]], 
      StyleBox[
       SuperscriptBox["v", "r"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm],"\" = \"",
   FractionBox[
    RowBox[{
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox[
            SubscriptBox[
             OverscriptBox["S", "^"], "r"], 
            RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             OverscriptBox["D", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
            StyleBox[
             OverscriptBox["\[Tau]", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], ")"}]}], "-", 
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                OverscriptBox["D", "^"], 
                RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm], 
            "+", 
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                OverscriptBox["\[Tau]", "^"], 
                RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], HoldForm]}], 
          ")"}], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["S", "^"], "r"], 
         RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
      RowBox[{"2", " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             OverscriptBox["D", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
            StyleBox[
             OverscriptBox["\[Tau]", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], ")"}], " ", 
        StyleBox[
         SubscriptBox["D", "A"], 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["S", "^"], "r"], 
         RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], 
    RowBox[{
      SuperscriptBox[
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
         RowBox[{
           FrameBox[
           "\[CurlyEpsilon]\[DoubleStruckCapitalR]", BaseStyle -> 
            GrayLevel[1], Background -> GrayLevel[0], FrameMargins -> Tiny, 
            FrameStyle -> None, StripOnInput -> False], "+", 
           StyleBox[
            OverscriptBox["D", "^"], 
            RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
           StyleBox[
            OverscriptBox["\[Tau]", "^"], 
            RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], ")"}], "2"]}]]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{
  FrameBox["pf\[Rho]", BaseStyle -> RGBColor[1, 0.5, 0], Background -> 
    RGBColor[1, 0.9, 0.8], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",FractionBox[
    RowBox[{
      StyleBox[
       OverscriptBox["D", "^"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
      StyleBox[
       OverscriptBox["\[Tau]", "^"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
    RowBox[{
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], " ", 
      SuperscriptBox[
       StyleBox["B", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{
  FrameBox["pfj", BaseStyle -> RGBColor[1, 0.5, 0], Background -> 
    RGBColor[1, 0.9, 0.8], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",FractionBox[
    StyleBox[
     SubscriptBox[
      OverscriptBox["S", "^"], "r"], 
     RGBColor[0.5, 0, 0.5], StripOnInput -> False], 
    RowBox[{
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], " ", 
      SuperscriptBox[
       StyleBox["B", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{FrameBox[
    SubscriptBox["pfJ", "1"], BaseStyle -> RGBColor[1, 0.5, 0], Background -> 
    RGBColor[1, 0.9, 0.8], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",FractionBox[
    RowBox[{
      StyleBox[
       SuperscriptBox["v", "r"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
      StyleBox[
       SubscriptBox[
        OverscriptBox["S", "^"], "r"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
    RowBox[{
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], " ", 
      SuperscriptBox[
       StyleBox["B", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{FrameBox[
    SubscriptBox["pfJ", "2"], BaseStyle -> RGBColor[1, 0.5, 0], Background -> 
    RGBColor[1, 0.9, 0.8], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"","0"},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["The constraint equations (without sources)", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$constr1", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", 
    RowBox[{"g", ",", "sc"}]],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{
        FractionBox[
         StyleBox["\[Sigma]", 
          RGBColor[0, 0, 1], StripOnInput -> False], 
         RowBox[{
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False]}]], "+", 
        FractionBox[
         RowBox[{
           StyleBox["\[Sigma]", 
            RGBColor[0, 0, 1], StripOnInput -> False], "+", 
           RowBox[{"2", " ", 
             StyleBox[
              SubscriptBox["D", "A"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
           RowBox[{"6", " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}]}], 
         SuperscriptBox[
          StyleBox["A", 
           RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], "r"], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          TagBox[
           RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{"r"}]], 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], "+", 
        RowBox[{"2", " ", 
          StyleBox[
           SubscriptBox["D", "A"], 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox["D", "B"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
        RowBox[{"3", " ", 
          SuperscriptBox[
           StyleBox[
            SubscriptBox["D", "B"], 
            RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]}], 
      SuperscriptBox[
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"]], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            StyleBox["K", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], "-", 
           SuperscriptBox[
            StyleBox[
             SubscriptBox["K", "\[CapitalDelta]"], 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", 
    RowBox[{"f", ",", "sc"}]],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{
        FractionBox[
         StyleBox[
          OverscriptBox["\[Sigma]", "~"], 
          RGBColor[1, 0, 0], StripOnInput -> False], 
         RowBox[{
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["B", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
        FractionBox[
         RowBox[{
           StyleBox[
            OverscriptBox["\[Sigma]", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], "+", 
           RowBox[{"2", " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "A"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
           RowBox[{"6", " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}]}], 
         SuperscriptBox[
          StyleBox[
           OverscriptBox["A", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False], "2"]]}], "r"], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          TagBox[
           RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{"r"}]], 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], "+", 
        RowBox[{"2", " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["D", "~"], "A"], 
           RGBColor[1, 0, 0], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["D", "~"], "B"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
        RowBox[{"3", " ", 
          SuperscriptBox[
           StyleBox[
            SubscriptBox[
             OverscriptBox["D", "~"], "B"], 
            RGBColor[1, 0, 0], StripOnInput -> False], "2"]}]}], 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], "2"]], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            StyleBox[
             OverscriptBox["K", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"], "-", 
           SuperscriptBox[
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "\[CapitalDelta]"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", 
    RowBox[{"g", ",", "vec"}]],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
        StyleBox[
         SubscriptBox["K", "\[CapitalDelta]"], 
         RGBColor[0, 0, 1], StripOnInput -> False]}], "r"], "+", 
     RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox["K", 
                 RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
           "+", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               SubscriptBox["K", "\[CapitalDelta]"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{"3", " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["K", "\[CapitalDelta]"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", 
    RowBox[{"f", ",", "vec"}]],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "\[CapitalDelta]"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], "r"], "+", 
     RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 OverscriptBox["K", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
           "+", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "\[CapitalDelta]"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{"3", " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "\[CapitalDelta]"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", "bim"],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], 
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
               StyleBox["A", 
                RGBColor[0, 0, 1], StripOnInput -> False], " ", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False]}], 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
               StyleBox[
                OverscriptBox["A", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False]]}], ")"}]}], "r"], 
     "+", 
     RowBox[{
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox["D", "B"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], 
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False]]}], ")"}]}], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                 RowBox[{"3", " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}]}], ")"}],
              " ", 
             StyleBox[
              OverscriptBox["K", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], "+", 
                 RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}], "+", 
     RowBox[{
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               FractionBox["1", "3"]}], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
           "-", 
           RowBox[{
             FractionBox["2", "3"], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox["K", "\[CapitalDelta]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 StyleBox["g",
  FontSlant->"Italic"],
 "-sources"
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoM$sources", "\[LeftDoubleBracket]", 
   RowBox[{";;", "4"}], "\[RightDoubleBracket]"}], "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
  FrameBox["g\[Rho]", BaseStyle -> RGBColor[0, 0, 1], Background -> 
    RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",RowBox[{
     RowBox[{"-", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], 
           "\[RightAngleBracket]"}], "0", "2"], HoldForm]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox[
         OverscriptBox["D", "^"], 
         RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
        StyleBox[
         OverscriptBox["\[Tau]", "^"], 
         RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{
  FrameBox["gj", BaseStyle -> RGBColor[0, 0, 1], Background -> 
    RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",RowBox[{
     RowBox[{
       RowBox[{"-", 
         TagBox[
          SubsuperscriptBox[
           RowBox[{"\[LeftAngleBracket]", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], 
             "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], " ", 
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["S", "^"], "r"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{FrameBox[
    SubscriptBox["gJK", "1"], BaseStyle -> RGBColor[0, 0, 1], Background -> 
    RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",RowBox[{
     RowBox[{"-", 
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], 
           "\[RightAngleBracket]"}], "0", "1"], HoldForm]}], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{
               RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], 
             RowBox[{"2", " ", 
               StyleBox["\[Lambda]", 
                RGBColor[0, 
                 Rational[2, 3], 0], StripOnInput -> False]}]], "-", 
            FractionBox[
             RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
               StyleBox[
                OverscriptBox["A", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False]]}], ")"}], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      StyleBox["\[Alpha]", 
       RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
     FractionBox[
      RowBox[{
        RowBox[{"-", 
          FractionBox[
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"2", " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], ")"}], 
             " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], 
           RowBox[{"2", " ", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False]}]]}], "+", 
        FractionBox[
         RowBox[{
           StyleBox[
            OverscriptBox["D", "^"], 
            RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
           StyleBox[
            OverscriptBox["\[Tau]", "^"], 
            RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
           RowBox[{
             StyleBox[
              SuperscriptBox["v", "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["S", "^"], "r"], 
              RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], 
         RowBox[{"2", " ", 
           SuperscriptBox[
            StyleBox["B", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]}], 
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{FrameBox[
    SubscriptBox["gJK", "2"], BaseStyle -> RGBColor[0, 0, 1], Background -> 
    RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",RowBox[{
     RowBox[{"-", 
       FractionBox[
        RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], 
              "\[RightAngleBracket]"}], "0", "2"], HoldForm], " ", 
          RowBox[{"(", 
            RowBox[{
              StyleBox[
               OverscriptBox["D", "^"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
              StyleBox[
               OverscriptBox["\[Tau]", "^"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False], "-", 
              RowBox[{
                StyleBox[
                 SuperscriptBox["v", "r"], 
                 RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
                StyleBox[
                 SubscriptBox[
                  OverscriptBox["S", "^"], "r"], 
                 RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}]}], 
        RowBox[{"2", " ", 
          StyleBox["A", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          SuperscriptBox[
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]}], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             OverscriptBox["D", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
            StyleBox[
             OverscriptBox["\[Tau]", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "-", 
            RowBox[{
              StyleBox[
               SuperscriptBox["v", "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["S", "^"], "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"4", " ", 
        SuperscriptBox[
         StyleBox["A", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             OverscriptBox["D", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
            StyleBox[
             OverscriptBox["\[Tau]", "^"], 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "-", 
            RowBox[{
              StyleBox[
               SuperscriptBox["v", "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["S", "^"], "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"4", " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The ",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", "f"}], TraditionalForm]]],
 "-sources"
}], "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoM$sources", "\[LeftDoubleBracket]", 
   RowBox[{
    RowBox[{"-", "4"}], ";;"}], "\[RightDoubleBracket]"}], "//", 
  "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{
  FrameBox["gJK", BaseStyle -> RGBColor[0, 0, 1], Background -> 
    RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",RowBox[{
     RowBox[{"-", 
       FractionBox[
        RowBox[{
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], 
              "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
          SuperscriptBox[
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
          StyleBox["\[Alpha]", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           OverscriptBox["A", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], 
        RowBox[{
          StyleBox["A", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox["\[Lambda]", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}]]}], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "0", "1"], HoldForm]}], "-", 
           RowBox[{"2", " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "0", "2"], HoldForm]}], "-", 
           FractionBox[
            RowBox[{
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                  RowBox[{"3", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}]}], ")"}],
               " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], 
            RowBox[{"2", " ", 
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False]}]]}], ")"}]}], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              RowBox[{
                RowBox[{"2", " ", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], 
              RowBox[{"2", " ", 
                StyleBox["\[Lambda]", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False]}]]}], "-", 
           FractionBox[
            RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]]}], ")"}], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"3", " ", 
              StyleBox[
               OverscriptBox["D", "^"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "+", 
            RowBox[{"3", " ", 
              StyleBox[
               OverscriptBox["\[Tau]", "^"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], "-", 
            RowBox[{
              StyleBox[
               SuperscriptBox["v", "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["S", "^"], "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"2", " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{FrameBox[
    SubscriptBox["gJK", "\[CapitalDelta]"], BaseStyle -> RGBColor[0, 0, 1], 
    Background -> RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> 
    False],"\" = \"",RowBox[{
     RowBox[{
       TagBox[
        SubsuperscriptBox[
         RowBox[{"\[LeftAngleBracket]", 
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], 
           "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            StyleBox["\[Lambda]", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False]], "-", 
           FractionBox[
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]]}], ")"}], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                SuperscriptBox[
                 StyleBox["p", 
                  RGBColor[0, 
                   Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                StyleBox[
                 OverscriptBox["A", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], 
              RowBox[{
                StyleBox["A", 
                 RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                StyleBox["\[Lambda]", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False]}]]}], "+", 
           RowBox[{
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], "-", 
                 FractionBox[
                  StyleBox[
                   OverscriptBox["A", "~"], 
                   RGBColor[1, 0, 0], StripOnInput -> False], 
                  RowBox[{
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}]]}], ")"}]}], 
           "+", 
           FractionBox[
            RowBox[{
              StyleBox[
               SuperscriptBox["v", "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["S", "^"], "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
            RowBox[{
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              SuperscriptBox[
               StyleBox["B", 
                RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{
  FrameBox["fJK", BaseStyle -> RGBColor[1, 0, 0], Background -> 
    RGBColor[1, 0.85, 0.85], FrameMargins -> Tiny, StripOnInput -> False],
   "\" = \"",RowBox[{
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              RowBox[{
                TagBox[
                 SubsuperscriptBox[
                  RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], "+", 
                RowBox[{"2", " ", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False]}]}], 
              RowBox[{"2", " ", 
                SuperscriptBox[
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                StyleBox["\[Lambda]", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False]}]]}], "-", 
           FractionBox[
            RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False]}], 
            RowBox[{
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}]}], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             FractionBox[
              RowBox[{
                RowBox[{"2", " ", 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "2"], HoldForm]}], "+", 
                RowBox[{
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "3", "1"], HoldForm], " ", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False]}]}], 
              SuperscriptBox[
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], "2"]]}], "-", 
           FractionBox[
            RowBox[{
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{"3", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], "+", 
                  RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
            RowBox[{"2", " ", 
              SuperscriptBox[
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox[
         StyleBox["R", 
          RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{FrameBox[
    SubscriptBox["fJK", "\[CapitalDelta]"], BaseStyle -> RGBColor[1, 0, 0], 
    Background -> RGBColor[1, 0.85, 0.85], FrameMargins -> Tiny, StripOnInput -> 
    False],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox["1", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False]], "-", 
            FractionBox[
             RowBox[{
               StyleBox["A", 
                RGBColor[0, 0, 1], StripOnInput -> False], " ", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False]}], 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]]}], ")"}]}], 
      SuperscriptBox[
       StyleBox["R", 
        RGBColor[1, 0, 1], StripOnInput -> False], "2"]], "+", 
     RowBox[{
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
              RowBox[{"(", 
                RowBox[{"1", "-", 
                  FractionBox[
                   RowBox[{
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], 
                   RowBox[{
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}]}], 
            SuperscriptBox[
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], "2"]], "-", 
           FractionBox[
            RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              SuperscriptBox[
               StyleBox["p", 
                RGBColor[0, 
                 Rational[2, 3], 0], StripOnInput -> False], "2"]}], 
            RowBox[{
              SuperscriptBox[
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}], " ", 
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["The constraint equations", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$constr2", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", "1"],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{
        FractionBox[
         StyleBox["\[Sigma]", 
          RGBColor[0, 0, 1], StripOnInput -> False], 
         RowBox[{
           StyleBox["A", 
            RGBColor[0, 0, 1], StripOnInput -> False], " ", 
           StyleBox["B", 
            RGBColor[0, 0, 1], StripOnInput -> False]}]], "+", 
        FractionBox[
         RowBox[{
           StyleBox["\[Sigma]", 
            RGBColor[0, 0, 1], StripOnInput -> False], "+", 
           RowBox[{"2", " ", 
             StyleBox[
              SubscriptBox["D", "A"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
           RowBox[{"6", " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}]}], 
         SuperscriptBox[
          StyleBox["A", 
           RGBColor[0, 0, 1], StripOnInput -> False], "2"]]}], "r"], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          TagBox[
           RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{"r"}]], 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], "+", 
        RowBox[{"2", " ", 
          StyleBox[
           SubscriptBox["D", "A"], 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox["D", "B"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}], "-", 
        RowBox[{"3", " ", 
          SuperscriptBox[
           StyleBox[
            SubscriptBox["D", "B"], 
            RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]}], 
      SuperscriptBox[
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], "2"]], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            StyleBox["K", 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"], "-", 
           SuperscriptBox[
            StyleBox[
             SubscriptBox["K", "\[CapitalDelta]"], 
             RGBColor[0, 0, 1], StripOnInput -> False], "2"]}], ")"}]}], "-", 
     RowBox[{
       FrameBox[
       "g\[Rho]", BaseStyle -> RGBColor[0, 0, 1], Background -> 
        RGBColor[0.87, 0.94, 1], FrameMargins -> Tiny, StripOnInput -> False],
        " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"], 
        RGBColor[0, 0, 1], StripOnInput -> False]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", "2"],"\" = \"",RowBox[{
     RowBox[{
       RowBox[{"-", 
         FrameBox[
         "f\[Rho]", BaseStyle -> RGBColor[1, 0, 0], Background -> 
          RGBColor[1, 0.85, 0.85], FrameMargins -> Tiny, StripOnInput -> 
          False]}], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "f"], 
        RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        FractionBox[
         StyleBox[
          OverscriptBox["\[Sigma]", "~"], 
          RGBColor[1, 0, 0], StripOnInput -> False], 
         RowBox[{
           StyleBox[
            OverscriptBox["A", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], " ", 
           StyleBox[
            OverscriptBox["B", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
        FractionBox[
         RowBox[{
           StyleBox[
            OverscriptBox["\[Sigma]", "~"], 
            RGBColor[1, 0, 0], StripOnInput -> False], "+", 
           RowBox[{"2", " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "A"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
           RowBox[{"6", " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}]}], 
         SuperscriptBox[
          StyleBox[
           OverscriptBox["A", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False], "2"]]}], "r"], "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          RowBox[{"-", "2"}], " ", 
          TagBox[
           RowBox[{
             SubscriptBox["\[PartialD]", 
              RowBox[{"r"}]], 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], "+", 
        RowBox[{"2", " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["D", "~"], "A"], 
           RGBColor[1, 0, 0], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["D", "~"], "B"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], "-", 
        RowBox[{"3", " ", 
          SuperscriptBox[
           StyleBox[
            SubscriptBox[
             OverscriptBox["D", "~"], "B"], 
            RGBColor[1, 0, 0], StripOnInput -> False], "2"]}]}], 
      SuperscriptBox[
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], "2"]], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       RowBox[{"(", 
         RowBox[{
           SuperscriptBox[
            StyleBox[
             OverscriptBox["K", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"], "-", 
           SuperscriptBox[
            StyleBox[
             SubscriptBox[
              OverscriptBox["K", "~"], "\[CapitalDelta]"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "2"]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", "3"],"\" = \"",RowBox[{
     RowBox[{
       StyleBox[
        SubscriptBox["\[Kappa]", "f"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   TagBox[
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
                 "+", 
                 TagBox[
                  RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{"r"}]], 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], 
                 "+", 
                 RowBox[{"3", " ", 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
           "-", 
           FractionBox[
            RowBox[{
              StyleBox[
               SubscriptBox["\[Kappa]", "g"], 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["S", "^"], "r"], 
               RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], 
            RowBox[{"2", " ", 
              SuperscriptBox[
               StyleBox["B", 
                RGBColor[0, 0, 1], StripOnInput -> False], "2"]}]]}], ")"}]}],
      "+", 
     FractionBox[
      RowBox[{
        RowBox[{
          StyleBox["A", 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox["K", "\[CapitalDelta]"], 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox["\[Kappa]", "f"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
        RowBox[{
          SuperscriptBox[
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
          StyleBox[
           OverscriptBox["A", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox["\[Kappa]", "g"], 
           RGBColor[0, 0, 1], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox[
            OverscriptBox["K", "~"], "\[CapitalDelta]"], 
           RGBColor[1, 0, 0], StripOnInput -> False]}]}], "r"], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       SuperscriptBox[
        StyleBox["R", 
         RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       StyleBox[
        SubscriptBox["\[Kappa]", "g"], 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"-", 
             TagBox[
              RowBox[{
                SubscriptBox["\[PartialD]", 
                 RowBox[{"r"}]], 
                StyleBox[
                 OverscriptBox["K", "~"], 
                 RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
           "+", 
           TagBox[
            RowBox[{
              SubscriptBox["\[PartialD]", 
               RowBox[{"r"}]], 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "\[CapitalDelta]"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
           RowBox[{"3", " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["K", "~"], "\[CapitalDelta]"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["C", "4"],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm]}], 
      StyleBox["\[Lambda]", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
               StyleBox["A", 
                RGBColor[0, 0, 1], StripOnInput -> False], " ", 
               StyleBox["R", 
                RGBColor[1, 0, 1], StripOnInput -> False]}], 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]], "+", 
            FractionBox[
             RowBox[{"2", " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
               StyleBox[
                OverscriptBox["A", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False]]}], ")"}]}], "r"], 
     "+", 
     RowBox[{
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox["D", "B"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], 
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False]]}], ")"}]}], "+", 
     RowBox[{
       FractionBox["1", "3"], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                 RowBox[{"3", " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}]}], ")"}],
              " ", 
             StyleBox[
              OverscriptBox["K", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], "+", 
                 RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}]}], 
         ")"}]}], "+", 
     RowBox[{
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             RowBox[{"-", 
               FractionBox["1", "3"]}], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
           "-", 
           RowBox[{
             FractionBox["2", "3"], " ", 
             TagBox[
              SubsuperscriptBox[
               RowBox[{"\[LeftAngleBracket]", 
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], 
                 "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox["K", "\[CapitalDelta]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The p-equations", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$pEqs", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{SubscriptBox[
    StyleBox["p", 
     RGBColor[0, 
      Rational[2, 3], 0], StripOnInput -> False], "g"],"\" = \"",RowBox[{
     RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
          StyleBox[
           SubscriptBox["K", "\[CapitalDelta]"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}], 
        RowBox[{"r", " ", 
          TagBox[
           SubsuperscriptBox[
            RowBox[{"\[LeftAngleBracket]", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], 
              "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
          StyleBox[
           OverscriptBox["A", "~"], 
           RGBColor[1, 0, 0], StripOnInput -> False], " ", 
          StyleBox[
           SubscriptBox["\[Kappa]", "g"], 
           RGBColor[0, 0, 1], StripOnInput -> False]}]]}], "-", 
     FractionBox[
      RowBox[{"2", " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm]}], 
            "+", 
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                SubscriptBox["K", "\[CapitalDelta]"], 
                RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm], "+", 
            RowBox[{"3", " ", 
              StyleBox[
               SubscriptBox["D", "B"], 
               RGBColor[0, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox["K", "\[CapitalDelta]"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"3", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "g"], 
         RGBColor[0, 0, 1], StripOnInput -> False]}]], "+", 
     FractionBox[
      StyleBox[
       SubscriptBox[
        OverscriptBox["S", "^"], "r"], 
       RGBColor[0.5, 0, 0.5], StripOnInput -> False], 
      RowBox[{
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{SubscriptBox[
    StyleBox["p", 
     RGBColor[0, 
      Rational[2, 3], 0], StripOnInput -> False], "f"],"\" = \"",RowBox[{
     FractionBox[
      RowBox[{"2", " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["B", "~"], 
          RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
        StyleBox[
         SubscriptBox[
          OverscriptBox["K", "~"], "\[CapitalDelta]"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{"r", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "f"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{"2", " ", 
        SuperscriptBox[
         StyleBox[
          OverscriptBox["B", "~"], 
          RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              TagBox[
               RowBox[{
                 SubscriptBox["\[PartialD]", 
                  RowBox[{"r"}]], 
                 StyleBox[
                  OverscriptBox["K", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm]}], 
            "+", 
            TagBox[
             RowBox[{
               SubscriptBox["\[PartialD]", 
                RowBox[{"r"}]], 
               StyleBox[
                SubscriptBox[
                 OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm], "+", 
            RowBox[{"3", " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["K", "~"], "\[CapitalDelta]"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
      RowBox[{"3", " ", 
        TagBox[
         SubsuperscriptBox[
          RowBox[{"\[LeftAngleBracket]", 
            StyleBox["R", 
             RGBColor[1, 0, 1], StripOnInput -> False], 
            "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["B", 
          RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
        StyleBox[
         SubscriptBox["\[Kappa]", "f"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"t"}]], 
      StyleBox["p", 
       RGBColor[0, 
        Rational[2, 3], 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     RowBox[{
       TagBox[
        RowBox[{
          SubscriptBox["\[PartialD]", 
           RowBox[{"r"}]], 
          StyleBox["p", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
       StyleBox["q", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False]}], "+", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                 StyleBox["\[Alpha]", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 StyleBox[
                  OverscriptBox["B", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], 
               RowBox[{
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                 StyleBox["A", 
                  RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{"1", "+", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], ")"}], " ", 
                 StyleBox[
                  OverscriptBox["A", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "+", 
            FractionBox[
             RowBox[{"2", " ", 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
               StyleBox[
                OverscriptBox["B", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False], " ", 
               StyleBox[
                OverscriptBox["\[Alpha]", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}], 
             RowBox[{
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
               StyleBox["A", 
                RGBColor[0, 0, 1], StripOnInput -> False], " ", 
               RowBox[{"(", 
                 RowBox[{"1", "+", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], ")"}], " ", 
               StyleBox[
                OverscriptBox["A", "~"], 
                RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}]}], "r"],
      "+", 
     RowBox[{
       StyleBox["\[Alpha]", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              FractionBox[
               RowBox[{"2", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                 StyleBox[
                  OverscriptBox["B", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                 RowBox[{"(", 
                   RowBox[{
                    StyleBox["\[Sigma]", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    RowBox[{
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    OverscriptBox["\[Sigma]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
               RowBox[{
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                 StyleBox[
                  OverscriptBox["A", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
              RowBox[{
                StyleBox["\[Lambda]", 
                 RGBColor[0, 
                  Rational[2, 3], 0], StripOnInput -> False], " ", 
                RowBox[{"(", 
                  RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]]}], "-", 
                    StyleBox[
                    SubscriptBox["D", "\[Alpha]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}]}], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
           FractionBox[
            RowBox[{"2", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], " ", 
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}], 
            RowBox[{
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False]}]]}], ")"}]}], "+", 
     RowBox[{
       StyleBox[
        OverscriptBox["\[Alpha]", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           FractionBox[
            RowBox[{
              RowBox[{"-", 
                FractionBox[
                 RowBox[{"2", " ", 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                   StyleBox[
                    OverscriptBox["B", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], " ", 
                    StyleBox["\[Sigma]", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    OverscriptBox["\[Sigma]", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
                 RowBox[{
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]]}], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                 TagBox[
                  SubsuperscriptBox[
                   RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                 StyleBox[
                  SubscriptBox["D", "B"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], 
               TagBox[
                SubsuperscriptBox[
                 RowBox[{"\[LeftAngleBracket]", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                   "\[RightAngleBracket]"}], "1", "2"], HoldForm]]}], 
            StyleBox["A", 
             RGBColor[0, 0, 1], StripOnInput -> False]], "+", 
           FractionBox[
            RowBox[{
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], " ", 
              RowBox[{"(", 
                RowBox[{
                  FractionBox[
                   RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "2", "1"], HoldForm], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], 
                   TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]], "+", 
                  StyleBox[
                   SubscriptBox[
                    OverscriptBox["D", "~"], "\[Alpha]"], 
                   RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
            StyleBox[
             OverscriptBox["A", "~"], 
             RGBColor[1, 0, 0], StripOnInput -> False]]}], ")"}]}], "+", 
     RowBox[{
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             FractionBox["1", "3"], " ", 
             StyleBox["\[Alpha]", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "+", 
                 FractionBox[
                  RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
                  TagBox[
                   SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]], "+", 
                 RowBox[{"2", " ", 
                   StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}]}], ")"}]}], 
           "+", 
           FractionBox[
            RowBox[{
              StyleBox[
               OverscriptBox["\[Alpha]", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], " ", 
              RowBox[{"(", 
                RowBox[{
                  RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm]}], "+", 
                    RowBox[{"3", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "2"], HoldForm]}]}], ")"}],
                     " ", 
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                  RowBox[{"2", " ", 
                    TagBox[
                    SubsuperscriptBox[
                    RowBox[{"\[LeftAngleBracket]", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], 
                    "\[RightAngleBracket]"}], "1", "1"], HoldForm], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}]}], 
            RowBox[{"3", " ", 
              TagBox[
               SubsuperscriptBox[
                RowBox[{"\[LeftAngleBracket]", 
                  StyleBox["R", 
                   RGBColor[1, 0, 1], StripOnInput -> False], 
                  "\[RightAngleBracket]"}], "1", "2"], HoldForm]}]]}], 
         ")"}]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True]
}, Open  ]],

Cell[CellGroupData[{

Cell["The shifts", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"EoM$shifts", "//", "dump"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 TemplateBox[{StyleBox["\[Beta]", 
    RGBColor[0, 0, 1], StripOnInput -> False],"\" = \"",RowBox[{
     StyleBox["q", 
      RGBColor[0, 
       Rational[2, 3], 0], StripOnInput -> False], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{StyleBox[
    OverscriptBox["\[Beta]", "~"], 
    RGBColor[1, 0, 0], StripOnInput -> False],"\" = \"",RowBox[{
     StyleBox["q", 
      RGBColor[0, 
       Rational[2, 3], 0], StripOnInput -> False], "-", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"r"}]], 
      StyleBox["\[Beta]", 
       RGBColor[0, 0, 1], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"r"}]], 
        StyleBox["q", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], "+", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              StyleBox[
               SubscriptBox["D", "A"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
            StyleBox[
             SubscriptBox["D", "\[Alpha]"], 
             RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"r"}]], 
      StyleBox[
       OverscriptBox["\[Beta]", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False]}], HoldForm],"\" = \"",
   RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"r"}]], 
        StyleBox["q", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           StyleBox["p", 
            RGBColor[0, 
             Rational[2, 3], 0], StripOnInput -> False]}], HoldForm], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "A"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "-", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "\[Alpha]"], 
             RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
      RowBox[{
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"r"}]], 
      FractionBox[
       UnderscriptBox[
        StyleBox["\[Beta]", 
         RGBColor[0, 0, 1], StripOnInput -> False], "_"], "r"]}], HoldForm],
   "\" = \"",RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"r"}]], 
        FractionBox[
         StyleBox["q", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], "+", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           FractionBox[
            StyleBox["p", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], 
        " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "-", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox["r", "2"], " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox["\[Alpha]", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            RowBox[{"-", 
              StyleBox[
               SubscriptBox["D", "A"], 
               RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
            StyleBox[
             SubscriptBox["D", "\[Alpha]"], 
             RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}]}], 
      RowBox[{"r", " ", 
        StyleBox["A", 
         RGBColor[0, 0, 1], StripOnInput -> False], " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"],

Cell[BoxData[
 TemplateBox[{TagBox[
    RowBox[{
      SubscriptBox["\[PartialD]", 
       RowBox[{"r"}]], 
      FractionBox[
       UnderscriptBox[
        StyleBox[
         OverscriptBox["\[Beta]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], "_"], "r"]}], HoldForm],
   "\" = \"",RowBox[{
     TagBox[
      RowBox[{
        SubscriptBox["\[PartialD]", 
         RowBox[{"r"}]], 
        FractionBox[
         StyleBox["q", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], "-", 
     FractionBox[
      RowBox[{
        TagBox[
         RowBox[{
           SubscriptBox["\[PartialD]", 
            RowBox[{"r"}]], 
           FractionBox[
            StyleBox["p", 
             RGBColor[0, 
              Rational[2, 3], 0], StripOnInput -> False], "r"]}], HoldForm], 
        " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        SuperscriptBox[
         StyleBox["p", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}], 
      RowBox[{
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         StyleBox["\[Lambda]", 
          RGBColor[0, 
           Rational[2, 3], 0], StripOnInput -> False], "3"], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]], "+", 
     FractionBox[
      RowBox[{
        StyleBox["p", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["\[Alpha]", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False], " ", 
        RowBox[{"(", 
          RowBox[{
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "A"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "-", 
            StyleBox[
             SubscriptBox[
              OverscriptBox["D", "~"], "\[Alpha]"], 
             RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}]}], 
      RowBox[{"r", " ", 
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], " ", 
        StyleBox[
         OverscriptBox["A", "~"], 
         RGBColor[1, 0, 0], StripOnInput -> False]}]]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The lapse ratio", "Subsubsection"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoM$lapseRatios", "\[LeftDoubleBracket]", 
   RowBox[{"3", ";;", "3"}], "\[RightDoubleBracket]"}], "//", 
  "dump"}]], "Input"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["W", "c"],"\" = \"",RowBox[{
     RowBox[{"-", 
       SuperscriptBox["r", "2"]}], " ", 
     SuperscriptBox[
      StyleBox["A", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     SuperscriptBox[
      StyleBox["B", 
       RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
     RowBox[{"(", 
       RowBox[{"1", "+", 
         SuperscriptBox[
          StyleBox["p", 
           RGBColor[0, 
            Rational[2, 3], 0], StripOnInput -> False], "2"]}], ")"}], " ", 
     SuperscriptBox[
      StyleBox["R", 
       RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
     StyleBox["\[Lambda]", 
      RGBColor[0, 
       Rational[2, 3], 0], StripOnInput -> False], " ", 
     SuperscriptBox[
      StyleBox[
       OverscriptBox["A", "~"], 
       RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
     RowBox[{"(", 
       RowBox[{
         SubscriptBox["\[Beta]", "1"], "+", 
         RowBox[{
           StyleBox["R", 
            RGBColor[1, 0, 1], StripOnInput -> False], " ", 
           RowBox[{"(", 
             RowBox[{
               RowBox[{"2", " ", 
                 SubscriptBox["\[Beta]", "2"]}], "+", 
               RowBox[{
                 StyleBox["R", 
                  RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                 SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]},
  "RowDefault"]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoM$lapseRatios", "\[LeftDoubleBracket]", 
   RowBox[{"1", ";;", "1"}], "\[RightDoubleBracket]"}], "//", 
  "dump"}]], "Input"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["W", "g"],"\" = \"",RowBox[{
     RowBox[{
       FractionBox["2", "3"], " ", "r", " ", 
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       SuperscriptBox[
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       SuperscriptBox[
        StyleBox["R", 
         RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
       StyleBox["\[Lambda]", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"2", " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["p", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox["K", "\[CapitalDelta]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             SuperscriptBox[
              RowBox[{"(", 
                RowBox[{
                  SubscriptBox["\[Beta]", "1"], "+", 
                  RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox["K", 
                  RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox["K", "\[CapitalDelta]"], 
                  RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"2", " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Beta]", "1", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], " ", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False]}], " ", 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
     RowBox[{
       StyleBox["R", 
        RGBColor[1, 0, 1], StripOnInput -> False], " ", 
       SuperscriptBox[
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"4", " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], "-", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Beta]", "1", "2"], "+", 
                    RowBox[{"5", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
           RowBox[{"2", " ", 
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "4"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Beta]", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "3"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["\[Kappa]", "g"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox["\[Beta]", "1"], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"4", " ", 
                   StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["S", "^"], "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["D", "^"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
                    StyleBox[
                    OverscriptBox["\[Tau]", "^"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    StyleBox[
                    SuperscriptBox["v", "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["S", "^"], "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "0"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "3"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["D", "^"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
                    StyleBox[
                    OverscriptBox["\[Tau]", "^"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "-", 
                    RowBox[{
                    StyleBox[
                    SuperscriptBox["v", "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["S", "^"], "r"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                    StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "0"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "0"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "4"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
           RowBox[{
             FractionBox["1", "9"], " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], "2"], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "4"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Beta]", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"5", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "3"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "-", 
           RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["\[Kappa]", "f"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox["\[Beta]", "1"], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"6", " ", 
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"EoM$lapseRatios", "\[LeftDoubleBracket]", 
   RowBox[{"2", ";;", "2"}], "\[RightDoubleBracket]"}], "//", 
  "dump"}]], "Input"],

Cell[BoxData[
 TemplateBox[{SubscriptBox["W", "f"],"\" = \"",RowBox[{
     RowBox[{
       FractionBox["2", "3"], " ", "r", " ", 
       StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False], " ", 
       SuperscriptBox[
        StyleBox["B", 
         RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
       StyleBox["p", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       SuperscriptBox[
        StyleBox["R", 
         RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
       StyleBox["\[Lambda]", 
        RGBColor[0, 
         Rational[2, 3], 0], StripOnInput -> False], " ", 
       StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{"2", " ", 
             SuperscriptBox[
              StyleBox["p", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"-", 
                   StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], "+", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox["\[Beta]", "2"], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox["\[Beta]", "1"], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["D", "B"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 StyleBox[
                  OverscriptBox["K", "~"], 
                  RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                 StyleBox[
                  SubscriptBox[
                   OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                  RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{"12", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "3"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], " ", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], " ", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                   StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
     RowBox[{
       SuperscriptBox[
        StyleBox["\[Lambda]", 
         RGBColor[0, 
          Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "3"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "4"}], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], "2"]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "3"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "3"], " ", 
             SuperscriptBox[
              StyleBox[
               SubscriptBox[
                OverscriptBox["D", "~"], "B"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Beta]", "1", "2"], "+", 
                    RowBox[{"5", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
           RowBox[{
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             StyleBox["\[Lambda]", 
              RGBColor[0, 
               Rational[2, 3], 0], StripOnInput -> False], " ", 
             StyleBox[
              OverscriptBox["A", "~"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             StyleBox[
              SubscriptBox[
               OverscriptBox["D", "~"], "B"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"4", " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], "+", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
           RowBox[{
             StyleBox["A", 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             StyleBox["R", 
              RGBColor[1, 0, 1], StripOnInput -> False], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], "+", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"]}], ")"}],
                     " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["D", "~"], "B"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox[
                    SubscriptBox["D", "B"], 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
         RowBox[{
           RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["\[Kappa]", "g"], 
              RGBColor[0, 0, 1], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox["\[Beta]", "1"], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "0"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "0"], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "-", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "4"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["D", "^"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
                    StyleBox[
                    OverscriptBox["\[Tau]", "^"], 
                    RGBColor[0.5, 0, 0.5], StripOnInput -> False], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["B", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}], "+", 
           RowBox[{
             FractionBox["1", "9"], " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["R", 
               RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{
                   RowBox[{"-", 
                    StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], " ", 
                   SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], "2"], 
                   " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Beta]", "1", "2"], "+", 
                    RowBox[{"5", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False]}], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                 RowBox[{
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], "2"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox["K", 
                    RGBColor[0, 0, 1], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox["K", "\[CapitalDelta]"], 
                    RGBColor[0, 0, 1], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "-", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    StyleBox[
                    OverscriptBox["K", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], "-", 
                    StyleBox[
                    SubscriptBox[
                    OverscriptBox["K", "~"], "\[CapitalDelta]"], 
                    RGBColor[1, 0, 0], StripOnInput -> False]}], ")"}], "2"], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SubsuperscriptBox["\[Beta]", "1", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "1"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SubsuperscriptBox["\[Beta]", "2", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"], " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    SubsuperscriptBox["\[Beta]", "3", "2"]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{
             FractionBox["1", "2"], " ", 
             SuperscriptBox[
              StyleBox["A", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["B", 
               RGBColor[0, 0, 1], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox["\[Lambda]", 
               RGBColor[0, 
                Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
             SuperscriptBox[
              StyleBox[
               OverscriptBox["A", "~"], 
               RGBColor[1, 0, 0], StripOnInput -> False], "2"], " ", 
             StyleBox[
              SubscriptBox["\[Kappa]", "f"], 
              RGBColor[1, 0, 0], StripOnInput -> False], " ", 
             RowBox[{"(", 
               RowBox[{
                 SubscriptBox["\[Beta]", "1"], "+", 
                 RowBox[{
                   StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}], " ", 
             RowBox[{"(", 
               RowBox[{
                 RowBox[{"2", " ", 
                   StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], " ", 
                   StyleBox[
                    OverscriptBox["A", "~"], 
                    RGBColor[1, 0, 0], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SubscriptBox["\[Beta]", "1"]}], "+", 
                    RowBox[{
                    SuperscriptBox[
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                   StyleBox["A", 
                    RGBColor[0, 0, 1], StripOnInput -> False], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "-", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "3"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox[
                    StyleBox["p", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SuperscriptBox[
                    StyleBox["\[Lambda]", 
                    RGBColor[0, 
                    Rational[2, 3], 0], StripOnInput -> False], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "1"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["\[Beta]", "2"], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SubscriptBox["\[Beta]", "3"]}], "+", 
                    RowBox[{
                    StyleBox["R", 
                    RGBColor[1, 0, 1], StripOnInput -> False], " ", 
                    SubscriptBox["\[Beta]", "4"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}]},
  "RowDefault"]], "Print"]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 904},
WindowMargins->{{Automatic, 309}, {29, Automatic}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{595.1999999999999, 841.8},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 98, 2, 53, "Text"],
Cell[659, 24, 28, 0, 38, "Text"],
Cell[690, 26, 60, 0, 38, "Text"],
Cell[753, 28, 86, 2, 38, "Text"],
Cell[CellGroupData[{
Cell[864, 34, 36, 0, 42, "Subsubsection"],
Cell[903, 36, 285, 6, 83, "Input"],
Cell[1191, 44, 713, 22, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1941, 71, 107, 4, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[2073, 79, 61, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[2159, 84, 3139, 90, 49, "Print"],
Cell[5301, 176, 2500, 72, 55, "Print"],
Cell[7804, 250, 5853, 159, 83, "Print"],
Cell[13660, 411, 5838, 158, 64, "Print"],
Cell[19501, 571, 6063, 160, 75, "Print"],
Cell[25567, 733, 6420, 181, 59, "Print"],
Cell[31990, 916, 5281, 141, 58, "Print"],
Cell[37274, 1059, 4984, 133, 58, "Print"],
Cell[42261, 1194, 6233, 173, 63, "Print"]
}, Open  ]]
}, Open  ]],
Cell[48521, 1371, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[48602, 1377, 107, 4, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[48734, 1385, 61, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[48820, 1390, 3459, 100, 50, "Print"],
Cell[52282, 1492, 2966, 87, 61, "Print"],
Cell[55251, 1581, 6686, 182, 83, "Print"],
Cell[61940, 1765, 6873, 187, 67, "Print"],
Cell[68816, 1954, 6964, 194, 56, "Print"],
Cell[75783, 2150, 7303, 205, 61, "Print"],
Cell[83089, 2357, 6225, 166, 67, "Print"],
Cell[89317, 2525, 5889, 158, 66, "Print"],
Cell[95209, 2685, 6640, 184, 69, "Print"]
}, Open  ]]
}, Open  ]],
Cell[101876, 2873, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[101957, 2879, 76, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[102058, 2883, 61, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[102144, 2888, 3101, 87, 49, "Print"],
Cell[105248, 2977, 4251, 116, 49, "Print"],
Cell[109502, 3095, 4056, 110, 55, "Print"],
Cell[113561, 3207, 926, 24, 58, "Print"],
Cell[114490, 3233, 2928, 83, 60, "Print"],
Cell[117421, 3318, 654, 18, 50, "Print"],
Cell[118078, 3338, 540, 15, 50, "Print"],
Cell[118621, 3355, 694, 19, 50, "Print"],
Cell[119318, 3376, 235, 5, 33, "Print"]
}, Open  ]]
}, Open  ]],
Cell[119580, 3385, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[119661, 3391, 67, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[119753, 3395, 63, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[119841, 3400, 2296, 65, 56, "Print"],
Cell[122140, 3467, 2764, 79, 62, "Print"],
Cell[124907, 3548, 1233, 34, 45, "Print"],
Cell[126143, 3584, 1411, 39, 49, "Print"],
Cell[127557, 3625, 8570, 214, 116, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[136188, 3846, 96, 5, 43, "Subsubsection"],
Cell[CellGroupData[{
Cell[136309, 3855, 150, 3, 36, "Input"],
Cell[CellGroupData[{
Cell[136484, 3862, 1514, 42, 50, "Print"],
Cell[138001, 3906, 1066, 30, 50, "Print"],
Cell[139070, 3938, 4796, 125, 66, "Print"],
Cell[143869, 4065, 4260, 111, 51, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[148190, 4183, 126, 6, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[148341, 4193, 173, 5, 36, "Input"],
Cell[CellGroupData[{
Cell[148539, 4202, 5625, 143, 56, "Print"],
Cell[154167, 4347, 3704, 94, 55, "Print"],
Cell[157874, 4443, 5583, 138, 50, "Print"],
Cell[163460, 4583, 3543, 89, 69, "Print"]
}, Open  ]]
}, Open  ]],
Cell[167030, 4676, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[167111, 4682, 49, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[167185, 4686, 63, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[167273, 4691, 2575, 72, 56, "Print"],
Cell[169851, 4765, 3075, 87, 62, "Print"],
Cell[172929, 4854, 4346, 116, 55, "Print"],
Cell[177278, 4972, 8568, 214, 116, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[185907, 5193, 40, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[185972, 5197, 60, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[186057, 5202, 3040, 83, 55, "Print"],
Cell[189100, 5287, 2910, 79, 55, "Print"],
Cell[192013, 5368, 15344, 366, 181, "Print"]
}, Open  ]]
}, Open  ]],
Cell[207384, 5738, 44, 1, 1, "PageBreak",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[207465, 5744, 35, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[207525, 5748, 62, 1, 36, "Input"],
Cell[CellGroupData[{
Cell[207612, 5753, 668, 19, 44, "Print"],
Cell[208283, 5774, 753, 22, 50, "Print"],
Cell[209039, 5798, 1815, 55, 47, "Print"],
Cell[210857, 5855, 1999, 61, 52, "Print"],
Cell[212859, 5918, 2496, 76, 53, "Print"],
Cell[215358, 5996, 2742, 84, 54, "Print"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[218161, 6087, 40, 0, 42, "Subsubsection"],
Cell[CellGroupData[{
Cell[218226, 6091, 162, 4, 36, "Input"],
Cell[218391, 6097, 1416, 40, 32, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219844, 6142, 162, 4, 36, "Input"],
Cell[220009, 6148, 56193, 1272, 426, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276239, 7425, 162, 4, 36, "Input"],
Cell[276404, 7431, 57122, 1305, 476, "Print"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/Kretschmann.m <==
gKretschmannTR[t_,r_] := (4*((gA[t, r]^2*gAlp[t, r]^2*(gAlp[t, r]^2*(-gA[t, r]^2 + (gB[t, r] + r*Derivative[0, 1][gB][t, r])^2) - gA[t, r]^2*(((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) - r*Derivative[1, 0][gB][t, r])^2)^2)/(r^4*gB[t, r]^4) + (2*(gA[t, r]^3*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*(-(gB[t, r]*Derivative[0, 1][gAlp][t, r]) - r*Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][gB][t, r] + gAlp[t, r]*(2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])) + gAlp[t, r]*(gAlp[t, r]^2*(gB[t, r]*Derivative[0, 1][gA][t, r] + r*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r] - gA[t, r]*(2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])) + r*gA[t, r]^2*(-(gA[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + Derivative[1, 0][gA][t, r])*Derivative[1, 0][gB][t, r]) + gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(r*gA[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][gB][t, r] + gAlp[t, r]*(-(r*Derivative[0, 1][gA][t, r]*Derivative[1, 0][gB][t, r]) + gA[t, r]*(gB[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) + r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - Derivative[1, 0][gB][t, r] - r*Derivative[1, 1][gB][t, r]))))^2)/(r^2*gB[t, r]^2) + (gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*(-(Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r]) + gAlp[t, r]*Derivative[0, 2][gA][t, r]) + gAlp[t, r]^2*(Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r] - gA[t, r]*Derivative[0, 2][gAlp][t, r]) + gA[t, r]^2*(gA[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - Derivative[1, 0][gA][t, r])*Derivative[1, 0][gAlp][t, r] + gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(gA[t, r]*(-(Derivative[0, 1][gAlp][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + gAlp[t, r]*((2*gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]^2)/(gA[t, r]^3*Lt[t, r]) - (2*p[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]^2*Lt[t, r]) + (2*gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]^2*Lt[t, r]^2) - (2*p[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (2*gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]^2)/(gA[t, r]*Lt[t, r]^3) - (2*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]^2*Lt[t, r]) + (2*Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) - (2*gAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]^2) - (gAlp[t, r]*p[t, r]*Derivative[0, 2][gA][t, r])/(gA[t, r]^2*Lt[t, r]) + (p[t, r]*Derivative[0, 2][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 2][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 2][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 2][q][t, r])) + Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][gA][t, r] + Derivative[0, 1][gA][t, r]*Derivative[1, 0][gAlp][t, r] + gAlp[t, r]*(3*Derivative[0, 1][gA][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - 2*Derivative[1, 1][gA][t, r])) + gA[t, r]^2*gAlp[t, r]*(-2*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])*Derivative[1, 0][gA][t, r] - Derivative[0, 1][gA][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + gA[t, r]*((-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])^2 - (2*gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^3*Lt[t, r]) + (p[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r]) + (p[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]^2*Lt[t, r]) + (p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]^2) - (Derivative[0, 1][p][t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]^2*Lt[t, r]^2) + (p[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) - (2*gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^3) + (gAlp[t, r]*Derivative[0, 1][p][t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]^2*Lt[t, r]) - (Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + (gAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*p[t, r]*Derivative[1, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) + (gAlp[t, r]*p[t, r]*Derivative[1, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) - (gAlp[t, r]*Derivative[1, 1][p][t, r])/(gA[t, r]*Lt[t, r]) - Derivative[1, 1][q][t, r]) + Derivative[2, 0][gA][t, r]))^2 + (2*gA[t, r]^2*(-(gAlp[t, r]^2*Derivative[0, 1][gAlp][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])) + gA[t, r]^2*Derivative[1, 0][gAlp][t, r]*(((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) - r*Derivative[1, 0][gB][t, r]) + gA[t, r]*gAlp[t, r]*(((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) + ((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(-((gB[t, r] + r*Derivative[0, 1][gB][t, r])*Derivative[1, 0][gA][t, r]) + gA[t, r]*(gB[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) + r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - Derivative[1, 0][gB][t, r] - r*Derivative[1, 1][gB][t, r])) - gA[t, r]*(gB[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) - r*Derivative[2, 0][gB][t, r])))^2)/(r^2*gB[t, r]^2) + (4*gA[t, r]^2*(((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(gAlp[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) + gA[t, r]*(gB[t, r]*Derivative[0, 1][gAlp][t, r] + r*Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][gB][t, r] - gAlp[t, r]*(2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r]))) - r*gA[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][gB][t, r] + gAlp[t, r]*(-(gB[t, r]*Derivative[1, 0][gA][t, r]) - r*Derivative[0, 1][gB][t, r]*Derivative[1, 0][gA][t, r] + gA[t, r]*(Derivative[1, 0][gB][t, r] + r*Derivative[1, 1][gB][t, r])))*(gAlp[t, r]^2*(r*gA[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][gB][t, r] + gAlp[t, r]*(gB[t, r]*Derivative[1, 0][gA][t, r] + r*Derivative[0, 1][gB][t, r]*Derivative[1, 0][gA][t, r] - gA[t, r]*(Derivative[1, 0][gB][t, r] + r*Derivative[1, 1][gB][t, r]))) - gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*(r*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][gB][t, r] + gA[t, r]*(gB[t, r]*Derivative[1, 0][gAlp][t, r] + r*Derivative[0, 1][gB][t, r]*Derivative[1, 0][gAlp][t, r] - gAlp[t, r]*(Derivative[1, 0][gB][t, r] + r*Derivative[1, 1][gB][t, r]))) + gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(r*gA[t, r]*Derivative[1, 0][gAlp][t, r]*Derivative[1, 0][gB][t, r] + gAlp[t, r]*(r*Derivative[1, 0][gA][t, r]*Derivative[1, 0][gB][t, r] + gA[t, r]*(-(r*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])*Derivative[1, 0][gB][t, r]) + gB[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) - r*Derivative[2, 0][gB][t, r])))))/(r^2*gB[t, r]^2)))/(gA[t, r]^6*gAlp[t, r]^6)

fKretschmannTR[t_,r_] := (4*((fA[t, r]^2*fAlp[t, r]^2*(fAlp[t, r]^2*(-fA[t, r]^2 + (fB[t, r] + r*Derivative[0, 1][fB][t, r])^2) - fA[t, r]^2*((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - r*Derivative[1, 0][fB][t, r])^2)^2)/(r^4*fB[t, r]^4) + (2*(fA[t, r]^3*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^2*(-(fB[t, r]*Derivative[0, 1][fAlp][t, r]) - r*Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][fB][t, r] + fAlp[t, r]*(2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])) + fAlp[t, r]*(fAlp[t, r]^2*(fB[t, r]*Derivative[0, 1][fA][t, r] + r*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r] - fA[t, r]*(2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])) + r*fA[t, r]^2*(-(fA[t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + Derivative[1, 0][fA][t, r])*Derivative[1, 0][fB][t, r]) + fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(r*fA[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fB][t, r] + fAlp[t, r]*(-(r*Derivative[0, 1][fA][t, r]*Derivative[1, 0][fB][t, r]) + fA[t, r]*(fB[t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) + r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - Derivative[1, 0][fB][t, r] - r*Derivative[1, 1][fB][t, r]))))^2)/(r^2*fB[t, r]^2) + (fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^2*(-(Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r]) + fAlp[t, r]*Derivative[0, 2][fA][t, r]) + fAlp[t, r]^2*(Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r] - fA[t, r]*Derivative[0, 2][fAlp][t, r]) + fA[t, r]^2*(fA[t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - Derivative[1, 0][fA][t, r])*Derivative[1, 0][fAlp][t, r] + fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(fA[t, r]*(-(Derivative[0, 1][fAlp][t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + fAlp[t, r]*((-2*fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]^2)/(fA[t, r]^3*Lt[t, r]) + (2*p[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]^2*Lt[t, r]) - (2*fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]^2*Lt[t, r]^2) + (2*p[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (2*fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]^2)/(fA[t, r]*Lt[t, r]^3) + (2*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]^2*Lt[t, r]) - (2*Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + (2*fAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]^2) + (fAlp[t, r]*p[t, r]*Derivative[0, 2][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 2][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 2][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 2][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 2][q][t, r])) + Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fA][t, r] + Derivative[0, 1][fA][t, r]*Derivative[1, 0][fAlp][t, r] + fAlp[t, r]*(3*Derivative[0, 1][fA][t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - 2*Derivative[1, 1][fA][t, r])) + fA[t, r]^2*fAlp[t, r]*(-2*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])*Derivative[1, 0][fA][t, r] - Derivative[0, 1][fA][t, r]*((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + fA[t, r]*(((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])^2 + (2*fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^3*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]^2) + (Derivative[0, 1][p][t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]^2*Lt[t, r]^2) - (p[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) + (2*fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^3) - (fAlp[t, r]*Derivative[0, 1][p][t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]^2*Lt[t, r]) + (Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) - (fAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*p[t, r]*Derivative[1, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) + (p[t, r]*Derivative[1, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) - (fAlp[t, r]*p[t, r]*Derivative[1, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) + (fAlp[t, r]*Derivative[1, 1][p][t, r])/(fA[t, r]*Lt[t, r]) - Derivative[1, 1][q][t, r]) + Derivative[2, 0][fA][t, r]))^2 + (2*fA[t, r]^2*(-(fAlp[t, r]^2*Derivative[0, 1][fAlp][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r])) + fA[t, r]^2*Derivative[1, 0][fAlp][t, r]*((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - r*Derivative[1, 0][fB][t, r]) + fA[t, r]*fAlp[t, r]*((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^2*Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + (-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(-((fB[t, r] + r*Derivative[0, 1][fB][t, r])*Derivative[1, 0][fA][t, r]) + fA[t, r]*(fB[t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) + r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - Derivative[1, 0][fB][t, r] - r*Derivative[1, 1][fB][t, r])) - fA[t, r]*(fB[t, r]*((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) - r*Derivative[2, 0][fB][t, r])))^2)/(r^2*fB[t, r]^2) + (4*fA[t, r]^2*((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(fAlp[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fA[t, r]*(fB[t, r]*Derivative[0, 1][fAlp][t, r] + r*Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][fB][t, r] - fAlp[t, r]*(2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r]))) - r*fA[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fB][t, r] + fAlp[t, r]*(-(fB[t, r]*Derivative[1, 0][fA][t, r]) - r*Derivative[0, 1][fB][t, r]*Derivative[1, 0][fA][t, r] + fA[t, r]*(Derivative[1, 0][fB][t, r] + r*Derivative[1, 1][fB][t, r])))*(fAlp[t, r]^2*(r*fA[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fB][t, r] + fAlp[t, r]*(fB[t, r]*Derivative[1, 0][fA][t, r] + r*Derivative[0, 1][fB][t, r]*Derivative[1, 0][fA][t, r] - fA[t, r]*(Derivative[1, 0][fB][t, r] + r*Derivative[1, 1][fB][t, r]))) - fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^2*(r*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][fB][t, r] + fA[t, r]*(fB[t, r]*Derivative[1, 0][fAlp][t, r] + r*Derivative[0, 1][fB][t, r]*Derivative[1, 0][fAlp][t, r] - fAlp[t, r]*(Derivative[1, 0][fB][t, r] + r*Derivative[1, 1][fB][t, r]))) + fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*(r*fA[t, r]*Derivative[1, 0][fAlp][t, r]*Derivative[1, 0][fB][t, r] + fAlp[t, r]*(r*Derivative[1, 0][fA][t, r]*Derivative[1, 0][fB][t, r] + fA[t, r]*(-(r*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])*Derivative[1, 0][fB][t, r]) + fB[t, r]*((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) - r*Derivative[2, 0][fB][t, r])))))/(r^2*fB[t, r]^2)))/(fA[t, r]^6*fAlp[t, r]^6)

gKretschmann[m_,n_] := (4*((gAlp$[m, n]^2*(-(((gAlp$[m, -1 + n] - 2*gAlp$[m, n] + gAlp$[m, 1 + n])*gA$[m, n])/delta$r^2) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[m, -1 + n] + gA$[m, 1 + n]))/(4*delta$r^2)) + gA$[m, n]^2*(-((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[m, -1 + n] + gA$[m, 1 + n]))/(4*delta$r^2) + (gAlp$[m, n]*(gA$[m, -1 + n] - 2*gA$[m, n] + gA$[m, 1 + n]))/delta$r^2)*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])^2 + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gA$[m, n]^2*(-(-gA$[-1 + m, n] + gA$[1 + m, n])/(2*delta$t) + gA$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))))/(2*delta$t) + gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-gA$[m, -1 + n] + gA$[m, 1 + n]))/(4*delta$r*delta$t) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[-1 + m, n] + gA$[1 + m, n]))/(4*delta$r*delta$t) + gAlp$[m, n]*(-(gA$[-1 + m, -1 + n] - gA$[-1 + m, 1 + n] - gA$[1 + m, -1 + n] + gA$[1 + m, 1 + n])/(2*delta$r*delta$t) + (3*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/(2*delta$r)) + gA$[m, n]*(-((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/(2*delta$r) + gAlp$[m, n]*(((gAlp$[m, -1 + n] - 2*gAlp$[m, n] + gAlp$[m, 1 + n])*p$[m, n])/(delta$r^2*gA$[m, n]*Lt$[m, n]) - ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r^2*gA$[m, n]^2*Lt$[m, n]) + (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])^2*p$[m, n])/(2*delta$r^2*gA$[m, n]^3*Lt$[m, n]) - (gAlp$[m, n]*(gA$[m, -1 + n] - 2*gA$[m, n] + gA$[m, 1 + n])*p$[m, n])/(delta$r^2*gA$[m, n]^2*Lt$[m, n]) - ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r^2*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r^2*gA$[m, n]^2*Lt$[m, n]^2) + (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])^2*p$[m, n])/(2*delta$r^2*gA$[m, n]*Lt$[m, n]^3) - (gAlp$[m, n]*(Lt$[m, -1 + n] - 2*Lt$[m, n] + Lt$[m, 1 + n])*p$[m, n])/(delta$r^2*gA$[m, n]*Lt$[m, n]^2) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(p$[m, -1 + n] - 2*p$[m, n] + p$[m, 1 + n]))/(delta$r^2*gA$[m, n]*Lt$[m, n]) + (q$[m, -1 + n] - 2*q$[m, n] + q$[m, 1 + n])/delta$r^2))) + gAlp$[m, n]*gA$[m, n]^2*((gA$[-1 + m, n] - 2*gA$[m, n] + gA$[1 + m, n])/delta$t^2 - ((-gA$[-1 + m, n] + gA$[1 + m, n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/delta$t - ((-gA$[m, -1 + n] + gA$[m, 1 + n])*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)))/(2*delta$r) + gA$[m, n]*(-((gAlp$[-1 + m, -1 + n] - gAlp$[-1 + m, 1 + n] - gAlp$[1 + m, -1 + n] + gAlp$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]) + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$r*delta$t*gA$[m, n]^3*Lt$[m, n]) + (gAlp$[m, n]*(gA$[-1 + m, -1 + n] - gA$[-1 + m, 1 + n] - gA$[1 + m, -1 + n] + gA$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]^2) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]^2) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^3) + (gAlp$[m, n]*(Lt$[-1 + m, -1 + n] - Lt$[-1 + m, 1 + n] - Lt$[1 + m, -1 + n] + Lt$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]) + (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-p$[-1 + m, n] + p$[1 + m, n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]) + (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-p$[-1 + m, n] + p$[1 + m, n]))/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-p$[-1 + m, n] + p$[1 + m, n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - (gAlp$[m, n]*(p$[-1 + m, -1 + n] - p$[-1 + m, 1 + n] - p$[1 + m, -1 + n] + p$[1 + m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]) + (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))^2 - (q$[-1 + m, -1 + n] - q$[-1 + m, 1 + n] - q$[1 + m, -1 + n] + q$[1 + m, 1 + n])/(4*delta$r*delta$t))))^2 + (gAlp$[m, n]^2*gA$[m, n]^2*(-(gA$[m, n]^2*(-((-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(2*delta$t) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))^2) + gAlp$[m, n]^2*(-gA$[m, n]^2 + (gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r))^2))^2)/(gB$[m, n]^4*r$[m, n]^4) + (2*(gA$[m, n]^3*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])^2*(-((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gB$[m, n])/(2*delta$r) - ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) + gAlp$[m, n]*((-gB$[m, -1 + n] + gB$[m, 1 + n])/delta$r + ((gB$[m, -1 + n] - 2*gB$[m, n] + gB$[m, 1 + n])*r$[m, n])/delta$r^2)) + gAlp$[m, n]*((gA$[m, n]^2*(-gB$[-1 + m, n] + gB$[1 + m, n])*((-gA$[-1 + m, n] + gA$[1 + m, n])/(2*delta$t) - gA$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))*r$[m, n])/(2*delta$t) + gAlp$[m, n]^2*(((-gA$[m, -1 + n] + gA$[m, 1 + n])*gB$[m, n])/(2*delta$r) + ((-gA$[m, -1 + n] + gA$[m, 1 + n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - gA$[m, n]*((-gB$[m, -1 + n] + gB$[m, 1 + n])/delta$r + ((gB$[m, -1 + n] - 2*gB$[m, n] + gB$[m, 1 + n])*r$[m, n])/delta$r^2))) + gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gA$[m, n]*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + gAlp$[m, n]*(-((-gA$[m, -1 + n] + gA$[m, 1 + n])*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + gA$[m, n]*(-(-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + gB$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/(2*delta$r)))))^2)/(gB$[m, n]^2*r$[m, n]^2) + (2*gA$[m, n]^2*(-(gAlp$[m, n]^2*(-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$r) + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gA$[m, n]^2*(-((-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(2*delta$t) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r))))/(2*delta$t) + gAlp$[m, n]*gA$[m, n]*(((-gA$[m, -1 + n] + gA$[m, 1 + n])*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])^2*(gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$r) - gA$[m, n]*(gB$[m, n]*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)) - ((gB$[-1 + m, n] - 2*gB$[m, n] + gB$[1 + m, n])*r$[m, n])/delta$t^2 + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/(2*delta$r)) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(-((-gA$[-1 + m, n] + gA$[1 + m, n])*(gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$t) + gA$[m, n]*(-(-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + gB$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/(2*delta$r)))))^2)/(gB$[m, n]^2*r$[m, n]^2) + (4*gA$[m, n]^2*(-((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gA$[m, n]*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + gAlp$[m, n]*(-((-gA$[-1 + m, n] + gA$[1 + m, n])*gB$[m, n])/(2*delta$t) - ((-gA$[-1 + m, n] + gA$[1 + m, n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) + gA$[m, n]*((-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t))) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*((gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$r) + gA$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gB$[m, n])/(2*delta$r) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - gAlp$[m, n]*((-gB$[m, -1 + n] + gB$[m, 1 + n])/delta$r + ((gB$[m, -1 + n] - 2*gB$[m, n] + gB$[m, 1 + n])*r$[m, n])/delta$r^2))))*(-(gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])^2*((gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + gA$[m, n]*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gB$[m, n])/(2*delta$t) + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) - gAlp$[m, n]*((-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t))))) + gAlp$[m, n]^2*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gA$[m, n]*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + gAlp$[m, n]*(((-gA$[-1 + m, n] + gA$[1 + m, n])*gB$[m, n])/(2*delta$t) + ((-gA$[-1 + m, n] + gA$[1 + m, n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) - gA$[m, n]*((-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t)))) + gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gA$[m, n]*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + gAlp$[m, n]*(((-gA$[-1 + m, n] + gA$[1 + m, n])*(-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + gA$[m, n]*(gB$[m, n]*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)) - ((gB$[-1 + m, n] - 2*gB$[m, n] + gB$[1 + m, n])*r$[m, n])/delta$t^2 - ((-gB$[-1 + m, n] + gB$[1 + m, n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/(2*delta$t) + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/(2*delta$r))))))/(gB$[m, n]^2*r$[m, n]^2)))/(gAlp$[m, n]^6*gA$[m, n]^6)

fKretschmann[m_,n_] := (4*((fAlp$[m, n]^2*(-(((fAlp$[m, -1 + n] - 2*fAlp$[m, n] + fAlp$[m, 1 + n])*fA$[m, n])/delta$r^2) + ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[m, -1 + n] + fA$[m, 1 + n]))/(4*delta$r^2)) + fA$[m, n]^2*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[m, -1 + n] + fA$[m, 1 + n]))/(4*delta$r^2) + (fAlp$[m, n]*(fA$[m, -1 + n] - 2*fA$[m, n] + fA$[m, 1 + n]))/delta$r^2)*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])^2 + ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fA$[m, n]^2*(-(-fA$[-1 + m, n] + fA$[1 + m, n])/(2*delta$t) + fA$[m, n]*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))))/(2*delta$t) + fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-fA$[m, -1 + n] + fA$[m, 1 + n]))/(4*delta$r*delta$t) + ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[-1 + m, n] + fA$[1 + m, n]))/(4*delta$r*delta$t) + fAlp$[m, n]*(-(fA$[-1 + m, -1 + n] - fA$[-1 + m, 1 + n] - fA$[1 + m, -1 + n] + fA$[1 + m, 1 + n])/(2*delta$r*delta$t) + (3*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/(2*delta$r)) + fA$[m, n]*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/(2*delta$r) + fAlp$[m, n]*(-(((fAlp$[m, -1 + n] - 2*fAlp$[m, n] + fAlp$[m, 1 + n])*p$[m, n])/(delta$r^2*fA$[m, n]*Lt$[m, n])) + ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r^2*fA$[m, n]^2*Lt$[m, n]) - (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])^2*p$[m, n])/(2*delta$r^2*fA$[m, n]^3*Lt$[m, n]) + (fAlp$[m, n]*(fA$[m, -1 + n] - 2*fA$[m, n] + fA$[m, 1 + n])*p$[m, n])/(delta$r^2*fA$[m, n]^2*Lt$[m, n]) + ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r^2*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r^2*fA$[m, n]^2*Lt$[m, n]^2) - (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])^2*p$[m, n])/(2*delta$r^2*fA$[m, n]*Lt$[m, n]^3) + (fAlp$[m, n]*(Lt$[m, -1 + n] - 2*Lt$[m, n] + Lt$[m, 1 + n])*p$[m, n])/(delta$r^2*fA$[m, n]*Lt$[m, n]^2) - ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(p$[m, -1 + n] - 2*p$[m, n] + p$[m, 1 + n]))/(delta$r^2*fA$[m, n]*Lt$[m, n]) + (q$[m, -1 + n] - 2*q$[m, n] + q$[m, 1 + n])/delta$r^2))) + fAlp$[m, n]*fA$[m, n]^2*((fA$[-1 + m, n] - 2*fA$[m, n] + fA$[1 + m, n])/delta$t^2 - ((-fA$[-1 + m, n] + fA$[1 + m, n])*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/delta$t - ((-fA$[m, -1 + n] + fA$[m, 1 + n])*(-((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)))/(2*delta$r) + fA$[m, n]*(((fAlp$[-1 + m, -1 + n] - fAlp$[-1 + m, 1 + n] - fAlp$[1 + m, -1 + n] + fAlp$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]) - ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$r*delta$t*fA$[m, n]^3*Lt$[m, n]) - (fAlp$[m, n]*(fA$[-1 + m, -1 + n] - fA$[-1 + m, 1 + n] - fA$[1 + m, -1 + n] + fA$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]^2) - ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]^2) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^3) - (fAlp$[m, n]*(Lt$[-1 + m, -1 + n] - Lt$[-1 + m, 1 + n] - Lt$[1 + m, -1 + n] + Lt$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]) - (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*(-p$[m, -1 + n] + p$[m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-p$[-1 + m, n] + p$[1 + m, n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]) - (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-p$[-1 + m, n] + p$[1 + m, n]))/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-p$[-1 + m, n] + p$[1 + m, n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + (fAlp$[m, n]*(p$[-1 + m, -1 + n] - p$[-1 + m, 1 + n] - p$[1 + m, -1 + n] + p$[1 + m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]) + (-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))^2 - (q$[-1 + m, -1 + n] - q$[-1 + m, 1 + n] - q$[1 + m, -1 + n] + q$[1 + m, 1 + n])/(4*delta$r*delta$t))))^2 + (fAlp$[m, n]^2*fA$[m, n]^2*(-(fA$[m, n]^2*(-((-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(2*delta$t) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))^2) + fAlp$[m, n]^2*(-fA$[m, n]^2 + (fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r))^2))^2)/(fB$[m, n]^4*r$[m, n]^4) + (2*(fA$[m, n]^3*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])^2*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fB$[m, n])/(2*delta$r) - ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) + fAlp$[m, n]*((-fB$[m, -1 + n] + fB$[m, 1 + n])/delta$r + ((fB$[m, -1 + n] - 2*fB$[m, n] + fB$[m, 1 + n])*r$[m, n])/delta$r^2)) + fAlp$[m, n]*((fA$[m, n]^2*(-fB$[-1 + m, n] + fB$[1 + m, n])*((-fA$[-1 + m, n] + fA$[1 + m, n])/(2*delta$t) - fA$[m, n]*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))*r$[m, n])/(2*delta$t) + fAlp$[m, n]^2*(((-fA$[m, -1 + n] + fA$[m, 1 + n])*fB$[m, n])/(2*delta$r) + ((-fA$[m, -1 + n] + fA$[m, 1 + n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - fA$[m, n]*((-fB$[m, -1 + n] + fB$[m, 1 + n])/delta$r + ((fB$[m, -1 + n] - 2*fB$[m, n] + fB$[m, 1 + n])*r$[m, n])/delta$r^2))) + fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fA$[m, n]*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + fAlp$[m, n]*(-((-fA$[m, -1 + n] + fA$[m, 1 + n])*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + fA$[m, n]*(-(-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + fB$[m, n]*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/(2*delta$r)))))^2)/(fB$[m, n]^2*r$[m, n]^2) + (2*fA$[m, n]^2*(-(fAlp$[m, n]^2*(-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$r) + ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fA$[m, n]^2*(-((-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(2*delta$t) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r))))/(2*delta$t) + fAlp$[m, n]*fA$[m, n]*(((-fA$[m, -1 + n] + fA$[m, 1 + n])*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])^2*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$r) - fA$[m, n]*(fB$[m, n]*(-((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)) - ((fB$[-1 + m, n] - 2*fB$[m, n] + fB$[1 + m, n])*r$[m, n])/delta$t^2 + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*(-((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/(2*delta$r)) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(-((-fA$[-1 + m, n] + fA$[1 + m, n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$t) + fA$[m, n]*(-(-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + fB$[m, n]*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/(2*delta$r)))))^2)/(fB$[m, n]^2*r$[m, n]^2) + (4*fA$[m, n]^2*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fA$[m, n]*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + fAlp$[m, n]*(-((-fA$[-1 + m, n] + fA$[1 + m, n])*fB$[m, n])/(2*delta$t) - ((-fA$[-1 + m, n] + fA$[1 + m, n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) + fA$[m, n]*((-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t))) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*((fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/(2*delta$r) + fA$[m, n]*(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fB$[m, n])/(2*delta$r) + ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - fAlp$[m, n]*((-fB$[m, -1 + n] + fB$[m, 1 + n])/delta$r + ((fB$[m, -1 + n] - 2*fB$[m, n] + fB$[m, 1 + n])*r$[m, n])/delta$r^2))))*(-(fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])^2*((fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + fA$[m, n]*(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fB$[m, n])/(2*delta$t) + ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) - fAlp$[m, n]*((-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t))))) + fAlp$[m, n]^2*(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fA$[m, n]*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*delta$t) + fAlp$[m, n]*(((-fA$[-1 + m, n] + fA$[1 + m, n])*fB$[m, n])/(2*delta$t) + ((-fA$[-1 + m, n] + fA$[1 + m, n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) - fA$[m, n]*((-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*delta$t)))) + fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fA$[m, n]*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + fAlp$[m, n]*(((-fA$[-1 + m, n] + fA$[1 + m, n])*(-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + fA$[m, n]*(fB$[m, n]*(-((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)) - ((fB$[-1 + m, n] - 2*fB$[m, n] + fB$[1 + m, n])*r$[m, n])/delta$t^2 - ((-fB$[-1 + m, n] + fB$[1 + m, n])*(-((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/(2*delta$t) + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*(-((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/(2*delta$r))))))/(fB$[m, n]^2*r$[m, n]^2)))/(fAlp$[m, n]^6*fA$[m, n]^6)



==> anc/README.md <==
# Bimetric polytropes: ancillary files

## Printout of the equations of motion

* EoM.nb and EoM.pdf
  This notebook displays the equations used for the simulations.

## Plots for different sections of the paper

* plots-sec-1.nb
  This notebook creates the plots for the figures in Section 1.

* plots-sec-2.nb
  This notebook creates the plots for the figures in Section 2.

* plots-sec-3.nb
  This notebook creates the plots for the figures in Section 3. 
  Should be executed after running the simulations.

* plots-sec-4.nb
  Scan for beta parameters.

* plots-causal.nb
  This notebook plots a causal diagram for a simulation.

* plots-lagrange.nb
  This notebook plots Lagrange shells for a simulation.

## Supporting packages

* bimetric-ss-solver.m
  The regularized bimetric equations in the standard 3+1 form.

* bimetric-ss-nr.m
  The bimetric equations in the standard 3+1 form.
  
* bimetric-ss-PF.m
  The flux-conservative equations the perfect fluid.
  
* bimetric-lapses-nr.m
  The ratio of lapses.

* bimetric-ss-reader.m
  A reader for the simulation data.

* id-bim-dust-definitions.m
  Definitions for the initial data.

* resourceTracker.m
  Tracks used resources.

* Kretschmann.m
  Calculates the Kretschmann scalars for a bimetric solution.

## Reference data

* lagr-0.m, lagr-1.m, lagr-2.m


==> anc/bimetric-lapses-nr.m <==
eqn$gW[t_,r_] := 2*(1 + p[t, r]^2)*R[t, r]*(4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*(-((-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]) - 2*R[t, r]*((1 + p[t, r]^2)*P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + (1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) - R[t, r]*(4*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[2, 1, R[t, r]]*((-1 + 2*p[t, r]^2)*P[1, 2, R[t, r]] + 2*p[t, r]^2*P[0, 3, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*(-(P[2, 1, R[t, r]]*(2*P[0, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + (P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r])) + 4*P[1, 1, R[t, r]]*(2*P[1, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r])))) + 4*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]^2*(1 + p[t, r]^2)*(2*fK2[t, r]*P[1, 1, R[t, r]]^2*R[t, r] + gK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] - R[t, r]*(-(P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]])) + fK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + fA[t, r]*Derivative[0, 1][gB][t, r]*(fA[t, r]*(1 + p[t, r]^2)*(2*Lt[t, r]*P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]]) + (fK2[t, r]*P[0, 2, R[t, r]] + 2*gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) - Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])) + gB[t, r]^2*(k$g*fA[t, r]^2*gA[t, r]*P[2, 1, R[t, r]]*(4*fA[t, r]^2*Lt[t, r]*p[t, r]^2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*(2*P[1, 1, R[t, r]]*(gT$JK2[t, r] - P[2, 0, R[t, r]]) + (gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]]) + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(2*P[1, 2, R[t, r]]*(2*gT$JK2[t, r]*(1 + p[t, r]^2) - gT$\[Rho][t, r]*(1 + 2*p[t, r]^2) - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]*R[t, r]^2*(-(fA[t, r]*(1 + p[t, r]^2)*(gA[t, r]*(-(fK2[t, r]*(2*fK1[t, r] + fK2[t, r])*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]) + 2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r] + gK2[t, r]^2*(P[1, 2, R[t, r]]*(4*p[t, r]^2*P[1, 1, R[t, r]] + (3 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + 4*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gK2][t, r])) + gA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*(-(gK2[t, r]*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]) + fK2[t, r]*P[1, 1, R[t, r]]*(2*gK2[t, r]*p[t, r]^2*P[1, 1, R[t, r]] + (-gK1[t, r] + gK2[t, r]*(1 + p[t, r]^2))*P[2, 1, R[t, r]]))*R[t, r] + 2*fK2[t, r]*gK2[t, r]*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^2) + 2*(fK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])))

eqn$fW[t_,r_] := -2*(1 + p[t, r]^2)*(gA[t, r]^3*R[t, r]*(2*p[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*((-(P[1, 1, R[t, r]]*P[2, 1, R[t, r]]) + R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + 2*R[t, r]^2*(P[1, 2, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*Lt[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]^2*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*((1 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]) - 4*P[1, 2, R[t, r]]^2*((2 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))) + 4*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(-(fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(2*gK2[t, r]*Lt[t, r]*P[1, 2, R[t, r]]^2 + (-(gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]]) + fK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r]) + 2*fA[t, r]^2*gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]]^2*Derivative[0, 1][gB][t, r] + fK2[t, r]*(1 + p[t, r]^2)*(-2*gA[t, r]*(fA[t, r]*P[1, 2, R[t, r]]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 - P[1, 1, R[t, r]]*P[1, 2, R[t, r]]*R[t, r] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + gA[t, r]*P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*P[0, 2, R[t, r]] + 2*fK1[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]) - Lt[t, r]*P[1, 2, R[t, r]]*Derivative[0, 1][p][t, r])) + gB[t, r]^2*(k$g*fA[t, r]^2*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*P[1, 2, R[t, r]]*(gT$\[Rho][t, r] - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-4*gA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*(2*p[t, r]^2*P[1, 1, R[t, r]] - (1 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*((2 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + P[1, 1, R[t, r]]*P[2, 2, R[t, r]])*R[t, r] + 2*(-2*fT$JK2[t, r]*(1 + p[t, r]^2) + fT$\[Rho][t, r]*(1 + 2*p[t, r]^2))*P[1, 1, R[t, r]]*R[t, r]^3) - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2)))) + 2*fA[t, r]*gA[t, r]^2*R[t, r]^2*(fA[t, r]^2*(1 + p[t, r]^2)*(2*fK1[t, r]*gK2[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + fK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-3*P[1, 1, R[t, r]] + 2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] - 3*P[1, 2, R[t, r]])*R[t, r]) + 2*fK2[t, r]*((P[1, 1, R[t, r]] - P[2, 1, R[t, r]])*(2*gK2[t, r]*p[t, r]^2*P[1, 2, R[t, r]] + fK1[t, r]*Lt[t, r]*P[2, 1, R[t, r]]) + gK2[t, r]*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) - 4*gA[t, r]*Lt[t, r]*p[t, r]*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][fK2][t, r] - fA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(4*fK2[t, r]^2*p[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r] + P[2, 1, R[t, r]]*(gK2[t, r]*(2*gK1[t, r] + gK2[t, r])*P[1, 2, R[t, r]] - fK2[t, r]*(fK2[t, r]*(1 + 4*p[t, r]^2)*P[1, 1, R[t, r]] + 2*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]))*R[t, r] + 2*fK2[t, r]^2*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*R[t, r]^2)) + 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*(1 + p[t, r]^2)*R[t, r])*Derivative[0, 1][p][t, r])))

eqn$gW2[t_,r_] := k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*gA[t, r]^2*gT$JK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + 4*fA[t, r]*gT$j[t, r]*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]] - 4*gA[t, r]^2*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 0, R[t, r]] - 2*fA[t, r]*gA[t, r]*P[1, 2, R[t, r]]*(-2*gT$JK2[t, r]*Lt[t, r]^2 + gT$\[Rho][t, r]*(Lt[t, r]^2 + p[t, r]^2) + P[2, 0, R[t, r]]) - 4*fA[t, r]*gA[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]] + fA[t, r]*gA[t, r]*P[2, 1, R[t, r]]^2)*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*R[t, r]*(fA[t, r]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]^2 + R[t, r]*(-((1 + gB[t, r]^2*gK2[t, r]^2*(3*Lt[t, r]^2 - p[t, r]^2))*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]) + 4*gB[t, r]^2*gK2[t, r]^2*Lt[t, r]^2*P[1, 2, R[t, r]]^2*R[t, r] - 2*gB[t, r]^2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] + gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) + P[1, 1, R[t, r]]*(-4*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]*R[t, r]*(gK2[t, r]*p[t, r]^2 - 2*fK2[t, r]*Lt[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 - 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))) + gA[t, r]*Lt[t, r]*R[t, r]*(4*fK2[t, r]*gB[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]*(gK2[t, r]*Lt[t, r] - fK2[t, r]*R[t, r]) + P[2, 1, R[t, r]]*((1 + gB[t, r]^2*gK2[t, r]^2)*P[2, 1, R[t, r]] - 2*gB[t, r]^2*gK2[t, r]*P[0, 2, R[t, r]]*R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r])) - 2*P[1, 1, R[t, r]]*(-2*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]*R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 + gB[t, r]^2*gK2[t, r]*(2*gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))))) + 4*fA[t, r]*gA[t, r]^2*gB[t, r]*gK2[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(fA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*(2*(1 + p[t, r]^2)*P[1, 1, R[t, r]]^2 + Lt[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + 2*gA[t, r]^2*Lt[t, r]^2*R[t, r]*(4*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r] - fA[t, r]*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r]^2 + 4*fA[t, r]^2*gA[t, r]*gB[t, r]*Lt[t, r]^2*p[t, r]*R[t, r]^2*(fK2[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*(-2*P[1, 1, R[t, r]]^2 - P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + fA[t, r]*(fK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + 2*gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r] - 4*fA[t, r]*gA[t, r]*Lt[t, r]^3*R[t, r]^2*(fA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r]*Derivative[0, 1][gB][t, r] + 2*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(gA[t, r]*Lt[t, r]*(-(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r])) + 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])) + fA[t, r]*(Lt[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + p[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r]^2

eqn$fW2[t_,r_] := k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*gT$\[Rho][t, r]*P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 0, R[t, r]] - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*fT$j[t, r]*gA[t, r]*Lt[t, r]*p[t, r]*P[1, 1, R[t, r]]*R[t, r]^3 - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2))) + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*((1 - 2*Lt[t, r]^2)*P[2, 1, R[t, r]] + 2*(1 + Lt[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]) + 2*P[1, 1, R[t, r]]*((-1 + Lt[t, r]^2)*P[2, 1, R[t, r]] + R[t, r]*(p[t, r]^2*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2) + Lt[t, r]^2*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2))))) + 2*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*(fA[t, r]*Lt[t, r]*(-(P[1, 1, R[t, r]]*(4*fK2[t, r]*gB[t, r]^2*P[1, 2, R[t, r]]*R[t, r]^2*(-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 - 2*fK1[t, r]*fK2[t, r]*gB[t, r]^2*R[t, r]^2 + 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))) + R[t, r]*(4*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]^2*R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]) + P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(1 + fK2[t, r]^2*gB[t, r]^2*R[t, r]^2 + 2*fK2[t, r]*gB[t, r]^2*R[t, r]*(-2*gK2[t, r]*Lt[t, r] + fK1[t, r]*R[t, r])) + 2*fK2[t, r]*gB[t, r]^2*P[2, 1, R[t, r]]*R[t, r]*(-(fK1[t, r]*P[2, 1, R[t, r]]) + gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]]*R[t, r] + fK2[t, r]*(P[2, 1, R[t, r]] + P[0, 2, R[t, r]]*R[t, r])))) + gA[t, r]*R[t, r]*(P[1, 2, R[t, r]]*(gB[t, r]^2*gK2[t, r]^2*(4*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) - P[2, 1, R[t, r]])*R[t, r] + 2*fK2[t, r]*gB[t, r]^2*gK2[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r]^2 - p[t, r]^2*P[1, 1, R[t, r]]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 1, R[t, r]]*R[t, r]^2 + P[2, 1, R[t, r]]*(1 - 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2)) + Lt[t, r]^2*(-2*fK2[t, r]^2*gB[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^3 + P[1, 1, R[t, r]]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 2, R[t, r]]*R[t, r]^3 + P[2, 1, R[t, r]]*(1 + fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))))) + 4*fA[t, r]*gA[t, r]^2*gB[t, r]*Lt[t, r]^2*p[t, r]*R[t, r]^2*(gK2[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])) - 2*fK2[t, r]*gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 3*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + 2*gA[t, r]^2*Lt[t, r]^2*(fA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*P[2, 1, R[t, r]] - R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + gA[t, r]*R[t, r]*(-(Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]*R[t, r])) + p[t, r]^2*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))))*Derivative[0, 1][fB][t, r]^2 + 4*fA[t, r]^2*fK2[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*(2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + Lt[t, r]^2*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 4*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r] - 4*fA[t, r]*gA[t, r]*Lt[t, r]^3*R[t, r]^2*(fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]*Derivative[0, 1][gB][t, r] - 2*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(4*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]^2 + gA[t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2

eqn$cW[t_,r_] := 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*R[t, r]^2

eqr$gW[t_,r_] := 2*(1 + p[t, r]^2)*R[t, r]*(4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*(-((-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]) - 2*R[t, r]*((1 + p[t, r]^2)*P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + (1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) - R[t, r]*(4*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[2, 1, R[t, r]]*((-1 + 2*p[t, r]^2)*P[1, 2, R[t, r]] + 2*p[t, r]^2*P[0, 3, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*(4*P[1, 1, R[t, r]]*(2*P[1, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r]) - P[2, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*(Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]^2*(1 + p[t, r]^2)*(2*fK2[t, r]*P[1, 1, R[t, r]]^2*R[t, r] + gK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] - R[t, r]*(-(P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]])) + fK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + fA[t, r]*Derivative[0, 1][gB][t, r]*(fA[t, r]*(1 + p[t, r]^2)*(2*Lt[t, r]*P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]]) + (fK2[t, r]*P[0, 2, R[t, r]] + 2*gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) - Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])) + r^2*(k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(4*fA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(2*P[1, 1, R[t, r]]*(gT$JK2[t, r] - P[2, 0, R[t, r]]) + (gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]]) + fA[t, r]*gA[t, r]*(2*P[1, 2, R[t, r]]*(2*gT$JK2[t, r]*(1 + p[t, r]^2) - gT$\[Rho][t, r]*(1 + 2*p[t, r]^2) - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]*gB[t, r]^2*R[t, r]^2*(-(fA[t, r]*(1 + p[t, r]^2)*(gA[t, r]*(-(fK2[t, r]*(2*fK1[t, r] + fK2[t, r])*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]) + 2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r] + gK2[t, r]^2*(P[1, 2, R[t, r]]*(4*p[t, r]^2*P[1, 1, R[t, r]] + (3 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + 4*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gK2][t, r])) + gA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*(-(gK2[t, r]*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]) + fK2[t, r]*P[1, 1, R[t, r]]*(2*gK2[t, r]*p[t, r]^2*P[1, 1, R[t, r]] + (-gK1[t, r] + gK2[t, r]*(1 + p[t, r]^2))*P[2, 1, R[t, r]]))*R[t, r] + 2*fK2[t, r]*gK2[t, r]*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^2) + 2*(fK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])))

eqr$fW[t_,r_] := -2*(1 + p[t, r]^2)*(gA[t, r]^3*R[t, r]*(2*p[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*((-(P[1, 1, R[t, r]]*P[2, 1, R[t, r]]) + R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + 2*R[t, r]^2*(P[1, 2, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + (-2*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*Lt[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]^2*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*((1 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]) - 4*P[1, 2, R[t, r]]^2*((2 + p[t, r]^2)*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*(-(fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(fK1[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gK2[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]^2 - P[0, 3, R[t, r]]*P[2, 1, R[t, r]]))*Derivative[0, 1][fB][t, r]) + 2*fA[t, r]^2*gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]]^2*Derivative[0, 1][gB][t, r] + fK2[t, r]*(1 + p[t, r]^2)*(-2*gA[t, r]*(fA[t, r]*P[1, 2, R[t, r]]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 - P[1, 1, R[t, r]]*P[1, 2, R[t, r]]*R[t, r] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + fA[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]) + gA[t, r]*P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*P[0, 2, R[t, r]] + 2*fK1[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]) - Lt[t, r]*P[1, 2, R[t, r]]*Derivative[0, 1][p][t, r])) + r^2*(k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*P[1, 2, R[t, r]]*(gT$\[Rho][t, r] - P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*(-4*gA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*(2*p[t, r]^2*P[1, 1, R[t, r]] - (1 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 2*((2 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + P[1, 1, R[t, r]]*P[2, 2, R[t, r]])*R[t, r] + 2*(-2*fT$JK2[t, r]*(1 + p[t, r]^2) + fT$\[Rho][t, r]*(1 + 2*p[t, r]^2))*P[1, 1, R[t, r]]*R[t, r]^3) - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2)))) + 2*fA[t, r]*gA[t, r]^2*gB[t, r]^2*R[t, r]^2*(fA[t, r]^2*(1 + p[t, r]^2)*(2*fK1[t, r]*gK2[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + fK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-3*P[1, 1, R[t, r]] + 2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] - 3*P[1, 2, R[t, r]])*R[t, r]) + 2*fK2[t, r]*((P[1, 1, R[t, r]] - P[2, 1, R[t, r]])*(2*gK2[t, r]*p[t, r]^2*P[1, 2, R[t, r]] + fK1[t, r]*Lt[t, r]*P[2, 1, R[t, r]]) + gK2[t, r]*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) - 4*gA[t, r]*Lt[t, r]*p[t, r]*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][fK2][t, r] - fA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(4*fK2[t, r]^2*p[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r] + P[2, 1, R[t, r]]*(gK2[t, r]*(2*gK1[t, r] + gK2[t, r])*P[1, 2, R[t, r]] - fK2[t, r]*(fK2[t, r]*(1 + 4*p[t, r]^2)*P[1, 1, R[t, r]] + 2*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]))*R[t, r] + 2*fK2[t, r]^2*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*R[t, r]^2)) + 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*(1 + p[t, r]^2)*R[t, r])*Derivative[0, 1][p][t, r])))

eqr$gW2[t_,r_] := r^2*(k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*gA[t, r]^2*gT$JK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + 4*fA[t, r]*gT$j[t, r]*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]] - 4*gA[t, r]^2*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 0, R[t, r]] - 2*fA[t, r]*gA[t, r]*P[1, 2, R[t, r]]*(-2*gT$JK2[t, r]*Lt[t, r]^2 + gT$\[Rho][t, r]*(Lt[t, r]^2 + p[t, r]^2) + P[2, 0, R[t, r]]) - 4*fA[t, r]*gA[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]] + fA[t, r]*gA[t, r]*P[2, 1, R[t, r]]^2)*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*(gA[t, r]*Lt[t, r]*(-4*fK2[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]^2 + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*R[t, r]*(2*P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + gK2[t, r]^2*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r]) - 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]))) + fA[t, r]*(fK2[t, r]^2*P[1, 1, R[t, r]]*(4*P[1, 1, R[t, r]] - 3*P[2, 1, R[t, r]])*R[t, r] + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*(4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + gK2[t, r]^2*(p[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Lt[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*gK2[t, r]*(fA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*(2*(1 + p[t, r]^2)*P[1, 1, R[t, r]]^2 + Lt[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + fA[t, r]*Lt[t, r]*(fK2[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*(-2*P[1, 1, R[t, r]]^2 - P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + fA[t, r]*(fK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + 2*gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r]) + 2*Lt[t, r]^2*R[t, r]*(4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][fB][t, r]^2 + fA[t, r]^3*(gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*(Lt[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + p[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) - fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*(4*Lt[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*(-Derivative[0, 1][fB][t, r] + Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]) + P[1, 1, R[t, r]]*(4*P[1, 2, R[t, r]]*R[t, r]*(Derivative[0, 1][fB][t, r] - Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]) + P[2, 1, R[t, r]]*(Derivative[0, 1][fB][t, r] + 2*Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]))) + fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*(-(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*(Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]))) + 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + P[1, 2, R[t, r]]*(2*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))))

eqr$fW2[t_,r_] := r^2*(k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + gA[t, r]*(2*gT$\[Rho][t, r]*P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 0, R[t, r]] - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*(fA[t, r]*Lt[t, r]*(4*gK2[t, r]^2*P[1, 2, R[t, r]]^2 + fK2[t, r]^2*(-(P[1, 1, R[t, r]]*(3*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])) + P[2, 1, R[t, r]]*(2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] + P[1, 2, R[t, r]])*R[t, r])) + 2*fK2[t, r]*(fK1[t, r]*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) + gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))) + gA[t, r]*(gK2[t, r]^2*P[1, 2, R[t, r]]*(4*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + fK2[t, r]^2*R[t, r]*(p[t, r]^2*P[1, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + 3*P[2, 1, R[t, r]]) + Lt[t, r]^2*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))))) + k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*(4*fT$j[t, r]*gA[t, r]*Lt[t, r]*p[t, r]*P[1, 1, R[t, r]]*R[t, r]^3 - 2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2))) + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*((1 - 2*Lt[t, r]^2)*P[2, 1, R[t, r]] + 2*(1 + Lt[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]) + 2*P[1, 1, R[t, r]]*((-1 + Lt[t, r]^2)*P[2, 1, R[t, r]] + R[t, r]*(p[t, r]^2*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2) + Lt[t, r]^2*(P[2, 2, R[t, r]] + (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2)))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*Lt[t, r]*(gK2[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])) - 2*fK2[t, r]*gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 3*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + fA[t, r]*fK2[t, r]*(gA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*(2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + Lt[t, r]^2*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 4*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*Derivative[0, 1][gB][t, r]) + 2*Lt[t, r]^2*(gA[t, r]^3*R[t, r]*(-(Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]*R[t, r])) + p[t, r]^2*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r]^2 + fA[t, r]^3*Lt[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*R[t, r]) - 4*P[1, 2, R[t, r]]^2*R[t, r]^2*Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(Lt[t, r]^2*P[1, 1, R[t, r]] - p[t, r]^2*P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*(2*Lt[t, r]^2*(4*P[1, 2, R[t, r]]^2 - P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] + (3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]^2*R[t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])*Derivative[0, 1][gB][t, r])) + fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*(P[1, 1, R[t, r]]*(P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r] - 4*P[1, 2, R[t, r]]*R[t, r]^2*Derivative[0, 1][gB][t, r]) + R[t, r]*(2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*(Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]*(-Derivative[0, 1][fB][t, r] + R[t, r]*Derivative[0, 1][gB][t, r]) - P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(Derivative[0, 1][fB][t, r] + 2*R[t, r]*Derivative[0, 1][gB][t, r]))))

eqr$cW[t_,r_] := 2*r^2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*R[t, r]^2



==> anc/bimetric-ss-PF.m <==
eq$pfv[t_,r_] := pfS[t, r]/(gA[t, r]^2*(pfD[t, r] + pf\[Tau][t, r]))

eq$pfV[t_,r_] := -gBet[t, r] + gAlp[t, r]*pfv[t, r]

evol$eq$pfD[t_,r_] := -SpherDel[pfD[t, r]*pfV[t, r]]

evol$eq$pfS[t_,r_] := -SpherDel[pfS[t, r]*pfV[t, r]] - pfD[t, r]*Derivative[0, 1][gAlp][t, r] - pf\[Tau][t, r]*Derivative[0, 1][gAlp][t, r] + pfS[t, r]*((gAlp[t, r]*pfv[t, r]*Derivative[0, 1][gA][t, r])/gA[t, r] + Derivative[0, 1][gBet][t, r])

evol$eq$pf\[Tau][t_,r_] := -SpherDel[pfV[t, r]*pf\[Tau][t, r]] + pfS[t, r]*(gAlp[t, r]*gK1[t, r]*pfv[t, r] - Derivative[0, 1][gAlp][t, r]/gA[t, r]^2)

eq$pf$\[Rho][t_,r_] := (pfD[t, r] + pf\[Tau][t, r])/(gA[t, r]*gB[t, r]^2)

eq$pf$j[t_,r_] := pfS[t, r]/(gA[t, r]*gB[t, r]^2)

eq$pf$J1[t_,r_] := (pfS[t, r]*pfv[t, r])/(gA[t, r]*gB[t, r]^2)

eq$pf$J2[t_,r_] := 0



==> anc/bimetric-ss-nr.m <==
(* Bimetric equations in the case of spherical symmetry *)
(* Exported:  2018-09-09T13:17:51                       *)
(* Reference: Geometric mean of bimetric spacetimes     *)
(*            https://arxiv.org/abs/1803.09752          *)

(* Auxiliary equations *)

eq$Lt[t_,r_] := Sqrt[1 + p[t, r]^2]

eq$v[t_,r_] := p[t, r]/Lt[t, r]

(* Shifted elementary symmetric polynomials *)

$Vsign = -1;

eq$esP[n_,k_,v_] := Sum[ $Vsign \[Beta][i+k] * SymmetricPolynomial[ i, Table[v,n] ], {i, 0, n} ]

(* Regularized gB and fB *)

(* Shift vectors *)

eqn$gBet[t_,r_] := q[t, r] + (gAlp[t, r]*v[t, r])/gA[t, r]

eqn$fBet[t_,r_] := q[t, r] - (fAlp[t, r]*v[t, r])/fA[t, r]

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqn$gV$\[Rho][t_,r_] := -P[2, 0, R[t, r]] - (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r]

eqn$gV$j[t_,r_] := -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]])

eqn$gV$JK1[t_,r_] := -(2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 0, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 2, R[t, r]]) + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(2*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fA[t, r]*gAlp[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

eqn$gV$JK2[t_,r_] := -P[2, 0, R[t, r]] - ((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqn$fV$\[Rho][t_,r_] := -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/(fA[t, r]*R[t, r]^2)) - P[2, 2, R[t, r]]/R[t, r]^2

eqn$fV$j[t_,r_] := (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/fB[t, r]^2

eqn$fV$JK1[t_,r_] := (-2*fAlp[t, r]*gA[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]] - 2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 1, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 3, R[t, r]])*R[t, r] + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r]))/(2*fA[t, r]*fAlp[t, r]*Lt[t, r]*R[t, r]^2)

eqn$fV$JK2[t_,r_] := -(((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(fA[t, r]*fAlp[t, r]*Lt[t, r]) + 2*P[2, 2, R[t, r]])/(2*R[t, r]^2)

(* Scalar constraints *)

eqn$gC$\[Rho][t_,r_] := gB[t, r]^(-2) + 2*gK1[t, r]*gK2[t, r] + gK2[t, r]^2 + (2*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^3*gB[t, r]) - Derivative[0, 1][gB][t, r]^2/(gA[t, r]^2*gB[t, r]^2) - (2*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])

eqn$fC$\[Rho][t_,r_] := fB[t, r]^(-2) + 2*fK1[t, r]*fK2[t, r] + fK2[t, r]^2 + (2*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^3*fB[t, r]) - Derivative[0, 1][fB][t, r]^2/(fA[t, r]^2*fB[t, r]^2) - (2*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])

(* Vector constraints *)

eqn$gC$j[t_,r_] := (2*gK1[t, r]*Derivative[0, 1][gB][t, r])/gB[t, r] - (2*gK2[t, r]*Derivative[0, 1][gB][t, r])/gB[t, r] - 2*Derivative[0, 1][gK2][t, r]

eqn$fC$j[t_,r_] := (2*fK1[t, r]*Derivative[0, 1][fB][t, r])/fB[t, r] - (2*fK2[t, r]*Derivative[0, 1][fB][t, r])/fB[t, r] - 2*Derivative[0, 1][fK2][t, r]

(* The solved p and its time evolution *)

eqn$p[t_,r_] := (-2*(gK1[t, r]*Derivative[0, 1][gB][t, r] - gK2[t, r]*Derivative[0, 1][gB][t, r] - gB[t, r]*Derivative[0, 1][gK2][t, r]))/(fA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

evol$eqn$p[t_,r_] := (2*fAlp[t, r]*P[1, 2, R[t, r]]*(gA[t, r]*Lt[t, r]*Derivative[0, 1][fB][t, r] - fA[t, r]*Derivative[0, 1][gB][t, r]) + P[1, 1, R[t, r]]*(-2*fA[t, r]*fAlp[t, r]*fK2[t, r]*gA[t, r]*gB[t, r]*p[t, r] + 2*gAlp[t, r]*(gA[t, r]*Derivative[0, 1][fB][t, r] + fA[t, r]*(gA[t, r]*gB[t, r]*gK2[t, r]*p[t, r] - Lt[t, r]*Derivative[0, 1][gB][t, r]))) + gB[t, r]*P[2, 1, R[t, r]]*(fA[t, r]*fAlp[t, r]*(fK1[t, r] + 2*fK2[t, r])*gA[t, r]*p[t, r] + gA[t, r]*Lt[t, r]*Derivative[0, 1][fAlp][t, r] + fA[t, r]*(gA[t, r]*gAlp[t, r]*gK1[t, r]*p[t, r] - Lt[t, r]*Derivative[0, 1][gAlp][t, r] + gA[t, r]*q[t, r]*Derivative[0, 1][p][t, r])))/(fA[t, r]*gA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

(* Bimetric conservation law *)

eqn$bimConsLaw[t_,r_] := -(gA[t, r]*(gK1[t, r]*P[2, 1, R[t, r]] + 2*P[1, 1, R[t, r]]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))) + (2*gA[t, r]*p[t, r]*P[1, 1, R[t, r]]*Derivative[0, 1][fB][t, r])/(fA[t, r]*gB[t, r]) + fA[t, r]*(fK1[t, r]*P[2, 1, R[t, r]] + 2*fK2[t, r]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*P[1, 2, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + (p[t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]*gB[t, r]))) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, r])/Lt[t, r]

(* Evolution equations in the g-Sector (including sources) *)

evol$eqn$gA[t_,r_] := -(gA[t, r]*gAlp[t, r]*gK1[t, r]) + gBet[t, r]*Derivative[0, 1][gA][t, r] + gA[t, r]*Derivative[0, 1][gBet][t, r]

evol$eqn$gB[t_,r_] := -(gAlp[t, r]*gB[t, r]*gK2[t, r]) + gBet[t, r]*Derivative[0, 1][gB][t, r]

evol$eqn$gK1[t_,r_] := gAlp[t, r]*gK1[t, r]^2 + 2*gAlp[t, r]*gK1[t, r]*gK2[t, r] - k$g*gAlp[t, r]*g$JK1[t, r] + (Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r])/gA[t, r]^3 + (2*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^3*gB[t, r]) + gBet[t, r]*Derivative[0, 1][gK1][t, r] - Derivative[0, 2][gAlp][t, r]/gA[t, r]^2 - (2*gAlp[t, r]*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])

evol$eqn$gK2[t_,r_] := gAlp[t, r]/gB[t, r]^2 + gAlp[t, r]*gK1[t, r]*gK2[t, r] + 2*gAlp[t, r]*gK2[t, r]^2 - k$g*gAlp[t, r]*g$JK2[t, r] + (gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^3*gB[t, r]) - (Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]^2*gB[t, r]) - (gAlp[t, r]*Derivative[0, 1][gB][t, r]^2)/(gA[t, r]^2*gB[t, r]^2) + gBet[t, r]*Derivative[0, 1][gK2][t, r] - (gAlp[t, r]*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])

(* Evolution equations in the f-Sector (including sources) *)

evol$eqn$fA[t_,r_] := -(fA[t, r]*fAlp[t, r]*fK1[t, r]) + fBet[t, r]*Derivative[0, 1][fA][t, r] + fA[t, r]*Derivative[0, 1][fBet][t, r]

evol$eqn$fB[t_,r_] := -(fAlp[t, r]*fB[t, r]*fK2[t, r]) + fBet[t, r]*Derivative[0, 1][fB][t, r]

evol$eqn$fK1[t_,r_] := fAlp[t, r]*fK1[t, r]^2 + 2*fAlp[t, r]*fK1[t, r]*fK2[t, r] - k$f*fAlp[t, r]*f$JK1[t, r] + (Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r])/fA[t, r]^3 + (2*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^3*fB[t, r]) + fBet[t, r]*Derivative[0, 1][fK1][t, r] - Derivative[0, 2][fAlp][t, r]/fA[t, r]^2 - (2*fAlp[t, r]*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])

evol$eqn$fK2[t_,r_] := fAlp[t, r]/fB[t, r]^2 + fAlp[t, r]*fK1[t, r]*fK2[t, r] + 2*fAlp[t, r]*fK2[t, r]^2 - k$f*fAlp[t, r]*f$JK2[t, r] + (fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^3*fB[t, r]) - (Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][fB][t, r])/(fA[t, r]^2*fB[t, r]) - (fAlp[t, r]*Derivative[0, 1][fB][t, r]^2)/(fA[t, r]^2*fB[t, r]^2) + fBet[t, r]*Derivative[0, 1][fK2][t, r] - (fAlp[t, r]*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])

useEqn$[] := Block[{}, eq$gBet = eqn$gBet; eq$fBet = eqn$fBet; eq$gV$\[Rho] = eqn$gV$\[Rho]; eq$gV$j = eqn$gV$j; eq$gV$JK1 = eqn$gV$JK1; eq$gV$JK2 = eqn$gV$JK2; eq$fV$\[Rho] = eqn$fV$\[Rho]; eq$fV$j = eqn$fV$j; eq$fV$JK1 = eqn$fV$JK1; eq$fV$JK2 = eqn$fV$JK2; eq$gC$\[Rho] = eqn$gC$\[Rho]; eq$fC$\[Rho] = eqn$fC$\[Rho]; eq$gC$j = eqn$gC$j; eq$fC$j = eqn$fC$j; eq$p = eqn$p; evol$eq$p = evol$eqn$p; eq$bimConsLaw = eqn$bimConsLaw; evol$eq$gA = evol$eqn$gA; evol$eq$gB = evol$eqn$gB; evol$eq$gK1 = evol$eqn$gK1; evol$eq$gK2 = evol$eqn$gK2; evol$eq$fA = evol$eqn$fA; evol$eq$fB = evol$eqn$fB; evol$eq$fK1 = evol$eqn$fK1; evol$eq$fK2 = evol$eqn$fK2; eq$gW = eqn$gW; eq$fW = eqn$fW; eq$cW = eqn$cW; ]

(* Usual gB and fB *)

(* Shift vectors *)

eqr$gBet[t_,r_] := q[t, r] + (gAlp[t, r]*v[t, r])/gA[t, r]

eqr$fBet[t_,r_] := q[t, r] - (fAlp[t, r]*v[t, r])/fA[t, r]

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqr$gV$\[Rho][t_,r_] := -P[2, 0, R[t, r]] - (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r]

eqr$gV$j[t_,r_] := -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]])

eqr$gV$JK1[t_,r_] := -(2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 0, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 2, R[t, r]]) + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(2*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fA[t, r]*gAlp[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

eqr$gV$JK2[t_,r_] := -P[2, 0, R[t, r]] - ((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r])

(* Projections of the bimeric stress-energy tensor in the g-sector *)

eqr$fV$\[Rho][t_,r_] := -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]] + fA[t, r]*P[2, 2, R[t, r]])/(fA[t, r]*R[t, r]^2))

eqr$fV$j[t_,r_] := (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/fB[t, r]^2

eqr$fV$JK1[t_,r_] := (-2*fAlp[t, r]*gA[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]] - 2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 1, R[t, r]] + fA[t, r]*fAlp[t, r]*P[1, 3, R[t, r]])*R[t, r] + (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r]))/(2*fA[t, r]*fAlp[t, r]*Lt[t, r]*R[t, r]^2)

eqr$fV$JK2[t_,r_] := -(((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/(fA[t, r]*fAlp[t, r]*Lt[t, r]) + 2*P[2, 2, R[t, r]])/(2*R[t, r]^2)

(* Scalar constraints *)

eqr$gC$\[Rho][t_,r_] := (gA[t, r]^3*(1 + r^2*gB[t, r]^2*gK2[t, r]*(2*gK1[t, r] + gK2[t, r])) + 2*r*gB[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) - gA[t, r]*(gB[t, r]^2 + r^2*Derivative[0, 1][gB][t, r]^2 + 2*r*gB[t, r]*(3*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])))/(r^2*gA[t, r]^3*gB[t, r]^2)

eqr$fC$\[Rho][t_,r_] := (fA[t, r]^3*(1 + r^2*fB[t, r]^2*fK2[t, r]*(2*fK1[t, r] + fK2[t, r])) + 2*r*fB[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - fA[t, r]*(fB[t, r]^2 + r^2*Derivative[0, 1][fB][t, r]^2 + 2*r*fB[t, r]*(3*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])))/(r^2*fA[t, r]^3*fB[t, r]^2)

(* Vector constraints *)

eqr$gC$j[t_,r_] := (-2*(r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, r] + gB[t, r]*(-gK1[t, r] + gK2[t, r] + r*Derivative[0, 1][gK2][t, r])))/(r*gB[t, r])

eqr$fC$j[t_,r_] := (-2*(r*(-fK1[t, r] + fK2[t, r])*Derivative[0, 1][fB][t, r] + fB[t, r]*(-fK1[t, r] + fK2[t, r] + r*Derivative[0, 1][fK2][t, r])))/(r*fB[t, r])

(* The solved p and its time evolution *)

eqr$p[t_,r_] := (2*(r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, r] + gB[t, r]*(-gK1[t, r] + gK2[t, r] + r*Derivative[0, 1][gK2][t, r])))/(r*fA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

evol$eqr$p[t_,r_] := (2*fAlp[t, r]*P[1, 2, R[t, r]]*(gA[t, r]*Lt[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - fA[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])) + P[1, 1, R[t, r]]*(-2*r*fA[t, r]*fAlp[t, r]*fK2[t, r]*gA[t, r]*gB[t, r]*p[t, r] + 2*gAlp[t, r]*(gA[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fA[t, r]*(r*gA[t, r]*gB[t, r]*gK2[t, r]*p[t, r] - Lt[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])))) + r*gB[t, r]*P[2, 1, R[t, r]]*(gA[t, r]*Lt[t, r]*Derivative[0, 1][fAlp][t, r] + fA[t, r]*(fAlp[t, r]*(fK1[t, r] + 2*fK2[t, r])*gA[t, r]*p[t, r] - Lt[t, r]*Derivative[0, 1][gAlp][t, r] + gA[t, r]*(gAlp[t, r]*gK1[t, r]*p[t, r] + q[t, r]*Derivative[0, 1][p][t, r]))))/(r*fA[t, r]*gA[t, r]*gB[t, r]*P[2, 1, R[t, r]])

(* Bimetric conservation law *)

eqr$bimConsLaw[t_,r_] := -(gA[t, r]*(gK1[t, r]*P[2, 1, R[t, r]] + 2*P[1, 1, R[t, r]]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))) + (2*gA[t, r]*p[t, r]*P[1, 1, R[t, r]]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]))/(r*fA[t, r]*gB[t, r]) + fA[t, r]*(fK1[t, r]*P[2, 1, R[t, r]] + 2*fK2[t, r]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*P[1, 2, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + (p[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]))/(r*gA[t, r]*gB[t, r]))) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, r])/Lt[t, r]

(* Evolution equations in the g-Sector (including sources) *)

evol$eqr$gA[t_,r_] := gBet[t, r]*Derivative[0, 1][gA][t, r] + gA[t, r]*(-(gAlp[t, r]*gK1[t, r]) + Derivative[0, 1][gBet][t, r])

evol$eqr$gB[t_,r_] := gB[t, r]*(gBet[t, r]/r - gAlp[t, r]*gK2[t, r]) + gBet[t, r]*Derivative[0, 1][gB][t, r]

evol$eqr$gK1[t_,r_] := (Derivative[0, 1][gA][t, r]*(r*gB[t, r]*Derivative[0, 1][gAlp][t, r] + 2*gAlp[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])) + r*gA[t, r]^3*gB[t, r]*(gAlp[t, r]*(gK1[t, r]^2 + 2*gK1[t, r]*gK2[t, r] - k$g*g$JK1[t, r]) + gBet[t, r]*Derivative[0, 1][gK1][t, r]) - gA[t, r]*(r*gB[t, r]*Derivative[0, 2][gAlp][t, r] + 2*gAlp[t, r]*(2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])))/(r*gA[t, r]^3*gB[t, r])

evol$eqr$gK2[t_,r_] := (r*gAlp[t, r]*gB[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) + gA[t, r]^3*(gAlp[t, r]*(1 + r^2*gB[t, r]^2*(gK1[t, r]*gK2[t, r] + 2*gK2[t, r]^2 - k$g*g$JK2[t, r])) + r^2*gB[t, r]^2*gBet[t, r]*Derivative[0, 1][gK2][t, r]) - gA[t, r]*(r*gB[t, r]*Derivative[0, 1][gAlp][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r]) + gAlp[t, r]*(gB[t, r]^2 + r^2*Derivative[0, 1][gB][t, r]^2 + r*gB[t, r]*(4*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r]))))/(r^2*gA[t, r]^3*gB[t, r]^2)

(* Evolution equations in the f-Sector (including sources) *)

evol$eqr$fA[t_,r_] := fBet[t, r]*Derivative[0, 1][fA][t, r] + fA[t, r]*(-(fAlp[t, r]*fK1[t, r]) + Derivative[0, 1][fBet][t, r])

evol$eqr$fB[t_,r_] := fB[t, r]*(fBet[t, r]/r - fAlp[t, r]*fK2[t, r]) + fBet[t, r]*Derivative[0, 1][fB][t, r]

evol$eqr$fK1[t_,r_] := (Derivative[0, 1][fA][t, r]*(r*fB[t, r]*Derivative[0, 1][fAlp][t, r] + 2*fAlp[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r])) + r*fA[t, r]^3*fB[t, r]*(fAlp[t, r]*(fK1[t, r]^2 + 2*fK1[t, r]*fK2[t, r] - k$f*f$JK1[t, r]) + fBet[t, r]*Derivative[0, 1][fK1][t, r]) - fA[t, r]*(r*fB[t, r]*Derivative[0, 2][fAlp][t, r] + 2*fAlp[t, r]*(2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])))/(r*fA[t, r]^3*fB[t, r])

evol$eqr$fK2[t_,r_] := (r*fAlp[t, r]*fB[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fA[t, r]^3*(fAlp[t, r]*(1 + r^2*fB[t, r]^2*(fK1[t, r]*fK2[t, r] + 2*fK2[t, r]^2 - k$f*f$JK2[t, r])) + r^2*fB[t, r]^2*fBet[t, r]*Derivative[0, 1][fK2][t, r]) - fA[t, r]*(r*fB[t, r]*Derivative[0, 1][fAlp][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) + fAlp[t, r]*(fB[t, r]^2 + r^2*Derivative[0, 1][fB][t, r]^2 + r*fB[t, r]*(4*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r]))))/(r^2*fA[t, r]^3*fB[t, r]^2)

useEqr$[] := Block[{}, eq$gBet = eqr$gBet; eq$fBet = eqr$fBet; eq$gV$\[Rho] = eqr$gV$\[Rho]; eq$gV$j = eqr$gV$j; eq$gV$JK1 = eqr$gV$JK1; eq$gV$JK2 = eqr$gV$JK2; eq$fV$\[Rho] = eqr$fV$\[Rho]; eq$fV$j = eqr$fV$j; eq$fV$JK1 = eqr$fV$JK1; eq$fV$JK2 = eqr$fV$JK2; eq$gC$\[Rho] = eqr$gC$\[Rho]; eq$fC$\[Rho] = eqr$fC$\[Rho]; eq$gC$j = eqr$gC$j; eq$fC$j = eqr$fC$j; eq$p = eqr$p; evol$eq$p = evol$eqr$p; eq$bimConsLaw = eqr$bimConsLaw; evol$eq$gA = evol$eqr$gA; evol$eq$gB = evol$eqr$gB; evol$eq$gK1 = evol$eqr$gK1; evol$eq$gK2 = evol$eqr$gK2; evol$eq$fA = evol$eqr$fA; evol$eq$fB = evol$eqr$fB; evol$eq$fK1 = evol$eqr$fK1; evol$eq$fK2 = evol$eqr$fK2; eq$gW = eqr$gW; eq$fW = eqr$fW; eq$cW = eqr$cW; ]



==> anc/bimetric-ss-reader.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



(************************************************************************)
(* Bimetric equations in standard 3+1 form                              *)
(* reduced to spherical symmetry (data reader package)                  *)
(************************************************************************)


destinationPath = "";


plotFontSize0 = 12;
plotFontSize1 = 11;
plotFontSize2 = 13;


plotData$scaleY=1;
plotData$scaleX=1;


$gatherOutput = False;


fieldNames = {};


readHeader[ name_ : "output.dat" ] := Module[
  { dataMarker = "*** DATA ***", fileName, dataf, header, tmp},
  fieldNames = {};
  If[ $gatherOutput,
    fileName = Sort[ FileNames[ $binPath <> "output-*.dat" ] ] // 
                 If[ # =!= {}, #[[1]], "output-*.dat"] &,
  (* Else *)
    fileName = $binPath <> name
  ];
  dataf = OpenRead[fileName];
If[dataf=!=$Failed,
(* Seek the data marker *)
If[Find[dataf,dataMarker]=!=EndOfFile,
(* Read header (the text before the data marker *)
SetStreamPosition[dataf,0];
header=ReadString[dataf,dataMarker];
(* The header size includes also the data marker + '\n' at the end *)
headerBytes=StreamPosition[dataf]+StringLength@dataMarker+1;
(* Read the header lines in the format 'name \[Rule] texString'. The lines are splitted at '\[Rule]' *)
tmp=StringSplit[#,RegularExpression["\\s\\-\\>\\s"]]&/@ReadList[StringToStream[header],String];
(* Parse the field names. The tex is converted to expressions and then replaced by mathematica boxes. The color is adjusted depending on the field name. *)
fieldNames=ToExpression[StringReplace[#[[1]],"_"->"$"]<>"$"]->"\!\(\*"<>
ToString@FullForm@StyleBox[ToBoxes[ToExpression[StringTrim[#[[2]],"\""],TeXForm,HoldForm]][[1]],
If[StringMatchQ[#[[1]],RegularExpression["g.+"]],Blue,
If[StringMatchQ[#[[1]],RegularExpression["f.+"]],Red,
If[StringMatchQ[#[[1]],RegularExpression["pf.+"]],Purple,
If[StringMatchQ[#[[1]],RegularExpression["(p.*|q.*)"]],Darker@Green,
Black]]]]]<>"\)"&/@tmp;
];
 Close[dataf]
];
fieldCount=Length@fieldNames;
If[fieldCount==0,FrontEndExecute[FrontEndToken["EvaluatorAbort"]]];
]


tableT[f_,skip_:1]:=Table[{t$[m,nPos],f[m,nPos]},{m,mFrom,mPos,skip}]


tableR[f_,skip_:1]:=Table[{r$[mPos,n],f[mPos,n]},{n,nFrom,nPos,skip}]
tableR[f_?ListQ,skip_:1]:=Table[#[mPos,n]&/@f,{n,nFrom,nPos,skip}]


tableTR[f_,mSkip_:1,nSkip_:1]:=Table[{r$[m,n],Log10\[Epsilon][f[m,n]]},{m,mFrom,mPos,mSkip},{n,nFrom,nPos,nSkip}]


tableTR3D[f_,mSkip_:1,nSkip_:1]:=Table[{r$[m,n],t$[m,n],Log10\[Epsilon][f[m,n]]},{m,mFrom,mPos,mSkip},{n,nFrom,nPos,nSkip}]


t$ixL[v_]:=FirstPosition[Reverse@Table[t$[m,1],{m,1,mSize}],x_ /; x<=v]//If[#===Missing["NotFound"],1,mSize+1-#[[1]]]&


t$ixR[v_]:=FirstPosition[Table[t$[m,1],{m,1,mSize}],x_ /; x>=v]//If[#===Missing["NotFound"],mSize,#[[1]]]&


r$ixL[v_]:=FirstPosition[Reverse@Table[r$[1,n],{n,1,nSize}],x_ /; x<=v]//If[#===Missing["NotFound"],1,nSize+1-#[[1]]]&


r$ixR[v_]:=FirstPosition[Table[r$[1,n],{n,1,nSize}],x_ /; x>=v]//If[#===Missing["NotFound"],nSize,#[[1]]]&


g$[m_,n_]:=({
 {-gAlp$[m,n]^2+gBet$[m,n]^2 gA$[m,n]^2, gBet$[m,n]gA$[m,n]^2, 0},
 {gBet$[m,n]gA$[m,n]^2, gA$[m,n]^2, 0},
 {0, 0, gB$[m,n]^2}
})


f$[m_,n_]:=({
 {-fAlp$[m,n]^2+fBet$[m,n]^2 gA$[m,n]^2, fBet$[m,n]fA$[m,n]^2, 0},
 {fBet$[m,n]fA$[m,n]^2, fA$[m,n]^2, 0},
 {0, 0, fB$[m,n]^2}
})


nc$[metric_,\[DoubleStruckCapitalT]t_,\[DoubleStruckCapitalT]r_,\[DoubleStruckCapitalT]\[CapitalOmega]_]:=({{\[DoubleStruckCapitalT]t,\[DoubleStruckCapitalT]r,\[DoubleStruckCapitalT]\[CapitalOmega]}}.metric.Transpose@{{\[DoubleStruckCapitalT]t,\[DoubleStruckCapitalT]r,\[DoubleStruckCapitalT]\[CapitalOmega]}})[[1,1]]


nc2D$[metric_,\[DoubleStruckCapitalT]t_,\[DoubleStruckCapitalT]r_]:=({{\[DoubleStruckCapitalT]t,\[DoubleStruckCapitalT]r}}.metric[[;;2,;;2]].Transpose@{{\[DoubleStruckCapitalT]t,\[DoubleStruckCapitalT]r}})[[1,1]]


gSec$[m_,n_]:=Sort@{-(gAlp$[m,n]/gA$[m,n])-gBet$[m,n],gAlp$[m,n]/gA$[m,n]-gBet$[m,n]}


fSec$[m_,n_]:=Sort@{-(fAlp$[m,n]/fA$[m,n])-fBet$[m,n],fAlp$[m,n]/fA$[m,n]-fBet$[m,n]}


gfSecUnoptimized$[m_,n_,multy_:1,func_:Log10\[Epsilon]]:=Block[
{gsec=gSec$[m,n],fsec=fSec$[m,n]},
{r$[m,n],t$[m,n],
func[multy^2 (gsec[[1]]-fsec[[1]])(gsec[[2]]-fsec[[2]])],
func[multy(gsec[[1]]-fsec[[1]])],
func[multy(gsec[[2]]-fsec[[2]])]
}
]


gfSec$[m_,n_,multy_:1,func_:Log10\[Epsilon]]:=Block[
{
L\[CapitalDelta]=-p$[m,n]-Lt$[m,n] (gAlp$[m,n]fA$[m,n]-fAlp$[m,n]gA$[m,n])/(gAlp$[m,n]fA$[m,n]+fAlp$[m,n]gA$[m,n]),
R\[CapitalDelta]=-p$[m,n]+Lt$[m,n] (gAlp$[m,n]fA$[m,n]-fAlp$[m,n]gA$[m,n])/(gAlp$[m,n]fA$[m,n]+fAlp$[m,n]gA$[m,n])
},
{r$[m,n],t$[m,n],func[multy^2 L\[CapitalDelta] R\[CapitalDelta]],func[multy L\[CapitalDelta]],func[multy R\[CapitalDelta]]}
]


verbTypeNC[m_,n_]:=With[
{sec=gfSec$[m,n,1,Chop]},
{sec[[1]],sec[[2]],
\!\(\*
TagBox[GridBox[{
{"\[Piecewise]", GridBox[{
{"\"\<Indeterminate\>\"", 
RowBox[{
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], "===", "Indeterminate"}], "\[Or]", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], "===", "Indeterminate"}]}]},
{"\"\<Type I, double touch\>\"", 
RowBox[{
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], "==", "0"}], "\[And]", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], "==", "0"}]}]},
{"\"\<Type I, \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(g\)]\) \[Subset] \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(f\)]\)\>\"", 
RowBox[{
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], ">", "0"}], "\[And]", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], "<", "0"}]}]},
{"\"\<Type I, \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(f\)]\) \[Subset] \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(g\)]\)\>\"", 
RowBox[{
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], "<", "0"}], "\[And]", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], ">", "0"}]}]},
{"\"\<Type IIa, left touch\>\"", 
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], "==", "0"}]},
{"\"\<Type IIa, right touch\>\"", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], "==", "0"}]},
{"\"\<Type IIb, \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(g\)]\) left of \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(f\)]\)\>\"", 
RowBox[{
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], "<", "0"}], "\[And]", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], "<", "0"}]}]},
{"\"\<Type IIb, \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(f\)]\) left of \!\(\*SubscriptBox[\(\[ScriptCapitalN]\), \(g\)]\)\>\"", 
RowBox[{
RowBox[{
RowBox[{"sec", "[[", "4", "]]"}], ">", "0"}], "\[And]", 
RowBox[{
RowBox[{"sec", "[[", "5", "]]"}], ">", "0"}]}]},
{"\"\<Type Error\>\"", "True"}
},
AllowedDimensions->{2, Automatic},
Editable->True,
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.84]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
Selectable->True]}
},
GridBoxAlignment->{"Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxItemSize->{"Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}},
GridBoxSpacings->{"Columns" -> {Offset[0.27999999999999997`], {Offset[0.35]}, Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {Offset[0.2], {Offset[0.4]}, Offset[0.2]}, "RowsIndexed" -> {}, "Items" -> {}, "ItemsIndexed" -> {}}],
"Piecewise",
DeleteWithContents->True,
Editable->False,
SelectWithContents->True,
Selectable->False]\)
}
]


m$[t_]:=Catch[Do[If[t$[m,ghostCells]>=t,Throw[m]],{m,mSize}];mSize]


n$[r_]:=Catch[Do[If[r$[1,n]>=r,Throw[n]],{n,nSize}];nSize]


GF$r[f_,m_,n_]:=2(1/12 f[m,-2+n]-2/3 f[m,-1+n]+2/3 f[m,1+n]-1/12 f[m,2+n])/(r$[m,n+1]-r$[m,n-1]);
GF$r[f_,m_,1]:=Indeterminate
GF$r[f_,m_,2]:=Indeterminate


GF$rr[f_,m_,n_]:=4(-(1/12) f[m,-2+n]+4/3 f[m,-1+n]-5/2 f[m,n]+4/3 f[m,1+n]-1/12 f[m,2+n])/(r$[m,n+1]-r$[m,n-1])^2;
GF$rr[f_,m_,1]:=Indeterminate
GF$rr[f_,m_,2]:=Indeterminate


GF$rrr[f_,m_,n_]:=8(-(1/2) f[m,-2+n]+f[m,-1+n]-f[m,1+n]+1/2 f[m,2+n])/(r$[m,n+1]-r$[m,n-1])^3
GF$rrr[f_,m_,1]:=Indeterminate
GF$rrr[f_,m_,2]:=Indeterminate


gK1$[m_,n_]:=(gK$[m,n]+2gKD$[m,n])/3;
gK2$[m_,n_]:=(gK$[m,n]-gKD$[m,n])/3;


fK1$[m_,n_]:=(fK$[m,n]+2fKD$[m,n])/3;
fK2$[m_,n_]:=(fK$[m,n]-fKD$[m,n])/3;


If[False,
gK$[m_,n_]:=gK1$[m,n]+2gK2$[m,n];
gKD$[m_,n_]:=gK1$[m,n]-gK2$[m,n];
]


pfW$[m_,n_]:=Sqrt[1+(pfS$[m,n]/(pfD$[m,n]gA$[m,n]))^2]


pf\[Delta]W$[m_,n_]:=If[pfv$[m,n]^2 gA$[m,n]^2<1,(1/(1-pfv$[m,n]^2 gA$[m,n]^2)^(1/2))-pfW$[m,n],Indeterminate]


pf\[Delta]\[Tau]$[m_,n_]:=(-pfD$[m,n]+Sqrt[pfS$[m,n]^2+gA$[m,n]^2 pfD$[m,n]^2]/gA$[m,n])-pftau$[m,n]


pf\[Rho]B$[m_,n_]:=pfD$[m,n]/(pfW$[m,n]gA$[m,n]gB$[m,n]^2)


pf$massProfile[m_]:=Quiet@With[{
\[Rho]Acc=Accumulate[
Table[4\[Pi] r$[m,n]^2 pf\[Rho]B$[m,n]\[CapitalDelta]r,
{n,1+ghostCells,nSize-ghostCells}
]]},
With[{mtr=Transpose@{
Table[r$[m,n],{n,1+ghostCells,nSize-ghostCells}],
Table[t$[m,n],{n,1+ghostCells,nSize-ghostCells}],
\[Rho]Acc/\[Rho]Acc[[-1]]
}},
Table[With[{v=SelectFirst[mtr,#[[3]]>=i&]},If[v===Missing["NotFound"],Nothing,v]],{i,0,1,0.01}]
]
];


L2norm[f_,m_,n_,window_:15]:=Quiet@RootMeanSquare[
Select[Table[f[m,i],{i,Max[1,n-window],Min[n+window,nSize]}],#=!=Indeterminate&]
]


l2C$1$[m_,n_]:=L2norm[C$1$,m,n]
l2C$2$[m_,n_]:=L2norm[C$2$,m,n]
l2C$3$[m_,n_]:=L2norm[C$3$,m,n]
l2C$4$[m_,n_]:=L2norm[C$4$,m,n]


gBet$[m_,n_]:=q$[m,n]+gAlp$[m,n]/gA$[m,n]  p$[m,n]/(1+ p$[m,n]^2)^(1/2)
fBet$[m_,n_]:=q$[m,n]-fAlp$[m,n]/fA$[m,n]  p$[m,n]/(1+ p$[m,n]^2)^(1/2)


R$[m_,n_]:=fB$[m,n]/gB$[m,n]


Lt$[m_,n_]:=(1+p$[m,n]^2)^(1/2)


"C4B$[m_,n_]:="<>StringReplace[
\!\(\*UnderscriptBox[\(eq$C4\), \(_\)]\)/.P->eq$esP/.Thread[modelParamNames->id$modelParams]/.Derivative[0,1][f_][t,r]:>Symbol[ToString@f<>"$r"][t,r]//InputForm//ToString,{"[t, r]"->"$[m,n]","r*"->"r$[m,n]*"}];


fAlpDiff$[m_,n_]:=-gAlp$[m,n]gW$[m,n]/fW$[m,n]-fAlp$[m,n]


Wgf$[m_,n_]:=gAlp$[m,n]gW$[m,n]+fAlp$[m,n]fW$[m,n]


Wratio$[m_,n_]:=-gW$[m,n]/fW$[m,n]


gAB$[m_,n_]:=(1-gB$[m,n]/gA$[m,n])/r$[m,n]


fAB$[m_,n_]:=(1-fB$[m,n]/fA$[m,n])/r$[m,n]


gAB$[m_,n_]:=gKD$[m,n]/r$[m,n]


fAB$[m_,n_]:=fKD$[m,n]/r$[m,n]


gKr$[m_,n_]:=Quiet@If[m<2\[Or]m>mSize-1\[Or]n<ghostCells\[Or]n>nSize-ghostCells,Indeterminate,
Block[
{
delta$t=(t$[m+1,n]-t$[m-1,n])/2,
delta$r=(r$[m,n+1]-r$[m,n-1])/2
},
Log10\[Epsilon]@gKretschmann[m,n]
]]


fKr$[m_,n_]:=Quiet@If[m<2\[Or]m>mSize-1\[Or]n<ghostCells\[Or]n>nSize-ghostCells,Indeterminate,
Block[
{
delta$t=(t$[m+1,n]-t$[m-1,n])/2,
delta$r=(r$[m,n+1]-r$[m,n-1])/2
},
Log10\[Epsilon]@fKretschmann[m,n]
]]


ncType$[m_,n_]:=gfSec$[m,n,10^3][[3]]


stepSize$[m_,n_]:=t$[m+1,n]-t$[m,n]


plotNC[m_,n_]:=Block[
{
gmet=g$[m,n], gsec=gSec$[m,n],
fmet=f$[m,n], fsec=fSec$[m,n]
},
Row[{
ContourPlot3D[
{
nc$[gmet,\[DoubleStruckCapitalT]t,\[DoubleStruckCapitalT]r,\[DoubleStruckCapitalT]\[CapitalOmega]]==0,
nc$[fmet,\[DoubleStruckCapitalT]t,\[DoubleStruckCapitalT]r,\[DoubleStruckCapitalT]\[CapitalOmega]]==0
},
{\[DoubleStruckCapitalT]r,-1,1},{\[DoubleStruckCapitalT]\[CapitalOmega],-1,1},{\[DoubleStruckCapitalT]t,-1,1},
ImageSize->300,Mesh->None,Axes->None,
PlotPoints->ControlActive[5,30],MaxRecursion->ControlActive[0,6],
ContourStyle->{{Blue,Opacity[0.5]},{Red,Opacity[0.5]}}
],Spacer[20],
Column@{
Row@{"t = ",t$[m,n],", r = ",r$[m,n]},Spacer[1],
Row@{"g = ",gmet//MatrixForm}//Style[#,Blue]&,Spacer[1],
Row@{"f = ",fmet//MatrixForm}//Style[#,Red]&,Spacer[1],
Style[verbTypeNC[m,n][[3]],Bold,Darker@Green],Spacer[1],
Row@{"gfSec$ = ",gfSec$[m,n,1,Sign]},
Join[Style[#,Blue]&/@gsec,Style[#,Red]&/@fsec]//Sort,Spacer[1]
}
},ImageSize->Scaled[1]]]


plotID[{s$\[Phi]g_,s$\[Phi]f_},selection_,title_,innerText_,plotOptions___]:=
Quiet@Plot[
Evaluate@{
Sequence@@If[MemberQ[selection,"g"],{s$\[Phi]g[r]^2},{}],
Sequence@@If[MemberQ[selection,"f"],{s$\[Phi]f[r]^2},{}],
Sequence@@If[MemberQ[selection,"GR"],{\[Phi]GR[r,3]^2},{}]
},
{r,s$\[Phi]g[[1,1,1]],s$\[Phi]g[[1,1,2]]},
plotOptions,
ImageSize->250,PlotTheme->"Scientific",
FrameTicksStyle->Directive[plotFontSize0,FontFamily->"CMU Serif",Black],
PlotRangeClipping->True,ImagePadding->{{30,15},{16,1}},
PlotStyle->Evaluate@{
Sequence@@If[MemberQ[selection,"g"],{{Blue,AbsoluteThickness[0.8]}},{}],
Sequence@@If[MemberQ[selection,"f"],{{Dashed,Red,AbsoluteThickness[0.8]}},{}],
Sequence@@If[MemberQ[selection,"GR"],{{Black,Dotted,AbsoluteThickness[0.8]}},{}]
},
Evaluate[
Sequence@@If[title=!="",
{PlotLabel->Style[title,FontFamily->"CMU Serif",plotFontSize0]},
{}]
],
Evaluate[Sequence@@If[MemberQ[selection,"legends"],
{PlotLegends->Placed[LineLegend[
{
Sequence@@If[MemberQ[selection,"g"],{Style[A,Blue]},{}],
Sequence@@If[MemberQ[selection,"f"],{Style[
\!\(\*OverscriptBox[\(A\), \(~\)]\),Red]},{}],
Sequence@@If[MemberQ[selection,"GR"],{Style["GR",10]},{}]
},
LegendLayout->"Row",LegendMarkerSize->20,
LabelStyle->{FontFamily->"CMU Serif",plotFontSize0}],
{0.5,0.88}
]},{}]],
Epilog->{
Text[Style[Row@{r," \[LongRightArrow]"},FontFamily->"CMU Serif",plotFontSize2],Scaled[{0.91,0.01}],{0,-1}],
Text[Style[innerText,FontFamily->"CMU Serif",plotFontSize1],Scaled[{0.06,0.18}],{-1,0}]
}
]


numFormExp[x_,n_]:=Sequence[x,"\[ThinSpace]",Style["\[Times]",Smaller],"\[ThinSpace]",10^ToString@n]
numFormExp[x_,n_]:=10^ToString@n/;x===1


plotData$[fileName_,
tableF_,plotNr_,
title_,innerText_,legends_,
{{tMin_,tMax_},{rMin_,rMax_}},
plotOptions___
]:=Block[
{
mFrom=t$ixL[tMin],mPos=t$ixR[tMax],
nFrom=r$ixL[rMin],nPos=r$ixR[rMax],
skip=1,fig
},
fig=ListPlot[
({plotData$scaleX,plotData$scaleY}#&/@tableF[#,skip])&/@plotNr,
plotOptions,
Joined->True,InterpolationOrder->1,
ImageSize->250,PlotTheme->"Scientific",
FrameTicksStyle->Directive[plotFontSize0,FontFamily->"CMU Serif",Black],
PlotRangeClipping->True,ImagePadding->{{30,15},{16,1}},
PlotStyle->{
{Black,AbsoluteThickness[0.8]},
{Blue,Dashed,AbsoluteThickness[0.8]},
{Red,DotDashed,AbsoluteThickness[0.8]},
{Darker@Green,Dotted,AbsoluteThickness[0.8]}
},
Evaluate[
Sequence@@If[title=!="",
{PlotLabel->Style[title,FontFamily->"CMU Serif",plotFontSize0]},
{}]
],
Evaluate[Sequence@@If[legends=!={},
{PlotLegends->Placed[LineLegend[
legends,
LegendLayout->"Row",LegendMarkerSize->20,
LabelStyle->{FontFamily->"CMU Serif",plotFontSize0}],
{0.5,0.88}
]},{}]],
Epilog->{
Text[Style[Row@{If[tableF===tableT,t,r]," \[LongRightArrow]"},FontFamily->"CMU Serif",plotFontSize2],Scaled[{0.91,0.01}],{0,-1}],
Text[Style[innerText,FontFamily->"CMU Serif",plotFontSize1],Scaled[{0.06,0.18}],{-1,0}]
}
]//Echo;
If[fileName=!="" && destinationPath != "" ,Export[destinationPath<>fileName,fig]];
]





==> anc/bimetric-ss-solver.m <==
addTinyReal[e_] := Numerator[e]/(Denominator[e] /. UnderBar[pfD] -> 
       UnderBar[pfD] + TINY$Real)
 
closeConstraintEquations[enabled_:True] := 
    (If[enabled &&  !$debugMode, 
      ((NotebookLocate[#1]; FrontEndExecute[FrontEndToken[
           "SelectionCloseAllGroups"]]) & ) /@ {"constraintEquations"}]; 
     NotebookLocate["none"]; )
 
cW$coeffs = {0, 0, -(fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*
       (1 + p[t, r]^2)*R[t, r]^2*(\[Beta][1] + 
        R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))}
 
displayInitialData[r$range_:{0.01, 10}] := 
    Block[{plotOptions, plot$range, chop = Identity}, 
     plot$range = r$range; If[Head[id$gA] === Interpolation, 
       plot$range = {id$gA[[1,1,1]] + 0.01, id$gA[[1,1,2]] - 0.01}]; 
      plotOptions[legends_] := {PlotLegends -> Placed[legends, {0.85, 0.72}], 
        PlotTheme -> "Scientific", ImageSize -> Scaled[0.48], 
        AspectRatio -> 1/1.8, PlotStyle -> {{Darker[Blue], Opacity[0.7]}, 
          {Darker[Red], Opacity[0.7]}, {Automatic, Dashed}, 
          {Automatic, Dotted}}, LabelStyle -> Black}; 
      Grid[{{Plot[{id$gA[r], id$gB[r], id$gK1[r], id$gK2[r]}, 
          {r, plot$range[[1]], plot$range[[2]]}, PlotLabel -> "The dynamical \
fields in the \!\(\*\nStyleBox[\"g\",\nFontSlant->\"Italic\"]\) sector at \
\!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{A, B, Subscript[K, 1], 
              Subscript[K, 2]}]]], Plot[{id$fA[r], id$fB[r], id$fK1[r], 
           id$fK2[r]}, {r, plot$range[[1]], plot$range[[2]]}, 
          PlotLabel -> "The dynamical fields in the \
\!\(\*\nStyleBox[\"f\",\nFontSlant->\"Italic\"]\) sector at \
\!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{OverTilde[A], OverTilde[B], 
              Subscript[OverTilde[K], 1], Subscript[OverTilde[K], 2]}]]]}, 
        {Plot[{chop[id$EoM$gEvol[[1]]], chop[id$EoM$gEvol[[2]]], 
           chop[id$EoM$gEvol[[3]]], chop[id$EoM$gEvol[[4]]]}, 
          {r, plot$range[[1]], plot$range[[2]]}, PlotLabel -> "The time \
derivatives in the \!\(\*\nStyleBox[\"g\",\nFontSlant->\"Italic\"]\) sector \
at \!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{"\!\(\*SubscriptBox[\(\[PartialD]\
\), \(t\)]\)\!\(\*\nStyleBox[\"A\",\nFontSlant->\"Italic\"]\)", "\!\(\*Subscr\
iptBox[\(\[PartialD]\), \
\(t\)]\)\!\(\*\nStyleBox[\"B\",\nFontSlant->\"Italic\"]\)", "\!\(\*SubscriptB\
ox[\(\[PartialD]\), \(t\)]\)\!\(\*SubscriptBox[\(K\), \(1\)]\)", "\!\(\*Subsc\
riptBox[\(\[PartialD]\), \(t\)]\)\!\(\*SubscriptBox[\(K\), \(2\)]\)"}]]], 
         Plot[{chop[id$EoM$fEvol[[1]]], chop[id$EoM$fEvol[[2]]], 
           chop[id$EoM$fEvol[[3]]], chop[id$EoM$fEvol[[4]]]}, 
          {r, plot$range[[1]], plot$range[[2]]}, PlotLabel -> "The time \
derivatives in the \!\(\*\nStyleBox[\"f\",\nFontSlant->\"Italic\"]\) sector \
at \!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{"\!\(\*SubscriptBox[\(\[PartialD]\
\), \(t\)]\)\!\(\*OverscriptBox[\(A\), \(~\)]\)", "\!\(\*SubscriptBox[\(\
\[PartialD]\), \(t\)]\)\!\(\*OverscriptBox[\(B\), \(~\)]\)", "\!\(\*Subscript\
Box[\(\[PartialD]\), \(t\)]\)\!\(\*SubscriptBox[OverscriptBox[\(K\), \(~\)], \
\(1\)]\)", "\!\(\*SubscriptBox[\(\[PartialD]\), \
\(t\)]\)\!\(\*SubscriptBox[OverscriptBox[\(K\), \(~\)], \(2\)]\)"}]]]}, 
        {Plot[{chop[id$g$\[Rho][r]], chop[id$g$JK1[r]], chop[id$g$JK2[r]]}, 
          {r, plot$range[[1]], plot$range[[2]]}, PlotLabel -> "The sources \
the \!\(\*\nStyleBox[\"g\",\nFontSlant->\"Italic\"]\) sector at \
\!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{"\[Rho]", 
              "\!\(\*SubscriptBox[\(JK\), \(1\)]\)", 
              "\!\(\*SubscriptBox[\(JK\), \(2\)]\)"}]]], 
         Plot[{chop[id$f$\[Rho][r]], chop[id$f$JK1[r]], chop[id$f$JK2[r]]}, 
          {r, plot$range[[1]], plot$range[[2]]}, PlotLabel -> "The sources \
the \!\(\*\nStyleBox[\"f\",\nFontSlant->\"Italic\"]\) sector at \
\!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[
             {"\!\(\*OverscriptBox[\(\[Rho]\), \(~\)]\)", 
              "\!\(\*SubscriptBox[OverscriptBox[\(JK\), \(~\)], \(1\)]\)", 
              "\!\(\*SubscriptBox[OverscriptBox[\(JK\), \(~\)], \(2\)]\)"}]]]}\
, {Plot[{id$pfD[r], id$pfS[r], id$pf\[Tau][r]}, {r, plot$range[[1]], 
           plot$range[[2]]}, PlotRange -> Full, PlotLabel -> "Dust D, S, and \
\[Tau] at \!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \
\"0\"]\)", Evaluate[Sequence @@ plotOptions[
             {"\!\(\*OverscriptBox[\(D\), \(~\)]\)", 
              "\!\(\*SubscriptBox[OverscriptBox[\(S\), \(~\)], \(r\)]\)", 
              "\!\(\*OverscriptBox[\(\[Tau]\), \(~\)]\)"}]]], 
         DiscretePlot[{chop[id$EoM$constr1[[1]]], chop[id$EoM$constr1[[2]]], 
           chop[id$EoM$constr1[[3]]], chop[id$EoM$constr1[[4]]]}, 
          {r, plot$range[[1]], plot$range[[2]], (plot$range[[2]] - 
             plot$range[[1]])/50}, PlotRange -> {-1, 1}/10^6, 
          ExtentSize -> (plot$range[[2]] - plot$range[[1]])/100, 
          PlotLabel -> "The constraints at \!\(\*SubscriptBox[\(t\), \
\(0\)]\)", Evaluate[Sequence @@ plotOptions[{Subscript[C, 1], 
              Subscript[C, 2], Subscript[C, 3], Subscript[C, 4]}]]]}, 
        {Plot[{Log10\[Epsilon][id$gKretschmann[r]], Log10\[Epsilon][
            id$fKretschmann[r]]}, {r, plot$range[[1]], plot$range[[2]]}, 
          PlotRange -> Full, PlotLabel -> "\!\(\*SubscriptBox[\(Log\[Epsilon]\
\), \(10\)]\) of the Kretschmann scalars at \!\(\*SubscriptBox[\n \
StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{Subscript[K, g], 
              Subscript[K, f]}]]], Plot[{id$EoM$pEqs[[1]], id$EoM$pEqs[[2]], 
           id$EoM$pEqs[[3]]}, {r, plot$range[[1]], plot$range[[2]]}, 
          PlotRange -> Automatic, PlotLabel -> "The separation \
\!\(\*\nStyleBox[\"p\",\nFontSlant->\"Italic\"]\) and \
\!\(\*SubscriptBox[\(\[PartialD]\), \
\(t\)]\)\!\(\*\nStyleBox[\"p\",\nFontSlant->\"Italic\"]\) at \
\!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \"0\"]\)", 
          Evaluate[Sequence @@ plotOptions[{Subscript[p, g], Subscript[p, f], 
              "\!\(\*SubscriptBox[\(\[PartialD]\), \
\(t\)]\)\!\(\*\nStyleBox[\"p\",\nFontSlant->\"Italic\"]\)"}]]]}, 
        {Quiet[Plot[{id$gAlp[r], id$fAlp[r], id$q[r]}, {r, plot$range[[1]], 
            plot$range[[2]]}, FrameLabel -> r, PlotLabel -> "The gauge \
variables at \!\(\*SubscriptBox[\n StyleBox[\"t\",\nFontSlant->\"Italic\"], \
\"0\"]\)", Evaluate[Sequence @@ plotOptions[{\[Alpha], OverTilde[\[Alpha]], 
               q, Subscript[W, h]}]]]], Plot[{Log10\[Epsilon][id$gW[r]/r^2], 
           Log10\[Epsilon][id$fW[r]/r^2]}, {r, plot$range[[1]], 
           plot$range[[2]]}, FrameLabel -> r, PlotLabel -> "\!\(\*SubscriptBo\
x[\(Log\[Epsilon]\), \(10\)]\) of the lapse factors at \
\!\(\*SubscriptBox[\(t\), \(0\)]\) \
(\[Alpha]\[ThinSpace]\!\(\*SubscriptBox[\(W\), \
\(g\)]\)\[ThinSpace]+\[ThinSpace]\!\(\*OverscriptBox[\(\[Alpha]\), \
\(~\)]\)\[ThinSpace]\!\(\*SubscriptBox[\(W\), \
\(f\)]\)\[ThinSpace]=\[ThinSpace]0)", Evaluate[Sequence @@ 
            plotOptions[{Subscript[W, g]*r^"-2", Subscript[W, f]*r^
                "-2"}]]]}}, Spacings -> {2, 0}]]
 
echoNice[e_] := Echo[e, "", printNice] /; $debugMode === True
 
echoNice[e_] := e /; $debugMode === False
 
eqn$bimConsLaw[t_, r_] := 
    -(gA[t, r]*(gK1[t, r]*P[2, 1, R[t, r]] + 2*P[1, 1, R[t, r]]*
         (gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))) + 
     (2*gA[t, r]*p[t, r]*P[1, 1, R[t, r]]*Derivative[0, 1][fB][t, r])/
      (fA[t, r]*gB[t, r]) + fA[t, r]*(fK1[t, r]*P[2, 1, R[t, r]] + 
       2*fK2[t, r]*(-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
       2*P[1, 2, R[t, r]]*(-(gK2[t, r]*Lt[t, r]) + 
         (p[t, r]*Derivative[0, 1][gB][t, r])/(gA[t, r]*gB[t, r]))) + 
     (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, r])/Lt[t, r]
 
eqn$cW[t_, r_] := 2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*
     P[2, 1, R[t, r]]*R[t, r]^2
 
eqn$fBet[t_, r_] := q[t, r] - (fAlp[t, r]*v[t, r])/fA[t, r]
 
eqn$fC$j[t_, r_] := (2*fK1[t, r]*Derivative[0, 1][fB][t, r])/fB[t, r] - 
     (2*fK2[t, r]*Derivative[0, 1][fB][t, r])/fB[t, r] - 
     2*Derivative[0, 1][fK2][t, r]
 
eqn$fC$\[Rho][t_, r_] := fB[t, r]^(-2) + 2*fK1[t, r]*fK2[t, r] + 
     fK2[t, r]^2 + (2*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/
      (fA[t, r]^3*fB[t, r]) - Derivative[0, 1][fB][t, r]^2/
      (fA[t, r]^2*fB[t, r]^2) - (2*Derivative[0, 2][fB][t, r])/
      (fA[t, r]^2*fB[t, r])
 
eqn$fV$j[t_, r_] := (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/fB[t, r]^2
 
eqn$fV$JK1[t_, r_] := (-2*fAlp[t, r]*gA[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]] - 
      2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 1, R[t, r]] + 
        fA[t, r]*fAlp[t, r]*P[1, 3, R[t, r]])*R[t, r] + 
      (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(P[2, 1, R[t, r]] - 
        2*P[1, 2, R[t, r]]*R[t, r]))/(2*fA[t, r]*fAlp[t, r]*Lt[t, r]*
      R[t, r]^2)
 
eqn$fV$JK2[t_, r_] := 
    -((((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/
        (fA[t, r]*fAlp[t, r]*Lt[t, r]) + 2*P[2, 2, R[t, r]])/(2*R[t, r]^2))
 
eqn$fV$\[Rho][t_, r_] := -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/
       (fA[t, r]*R[t, r]^2)) - P[2, 2, R[t, r]]/R[t, r]^2
 
eqn$fW[t_, r_] := -2*(1 + p[t, r]^2)*(gA[t, r]^3*R[t, r]*
        (2*p[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*(1 + p[t, r]^2)*
            P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]^2 + 
       fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*
        ((-(P[1, 1, R[t, r]]*P[2, 1, R[t, r]]) + R[t, r]*
            (P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*
              R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*
          Derivative[0, 1][fB][t, r] + 2*R[t, r]^2*
          (P[1, 2, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
           (-2*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*
            R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*Lt[t, r]*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*
            R[t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]^2*
          Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*
            R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*
          (-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 
           2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*((1 + p[t, r]^2)*
              Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, 
               r]) - 4*P[1, 2, R[t, r]]^2*((2 + p[t, r]^2)*Derivative[0, 1][
                fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))) + 
     4*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*
      (-(fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(2*gK2[t, r]*Lt[t, r]*
           P[1, 2, R[t, r]]^2 + (-(gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]]) + 
            fK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]])*
         Derivative[0, 1][fB][t, r]) + 2*fA[t, r]^2*gK2[t, r]*(1 + p[t, r]^2)*
        P[1, 2, R[t, r]]^2*Derivative[0, 1][gB][t, r] + 
       fK2[t, r]*(1 + p[t, r]^2)*(-2*gA[t, r]*(fA[t, r]*P[1, 2, R[t, r]]*
            (-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*
            (P[1, 1, R[t, r]]^2 - P[1, 1, R[t, r]]*P[1, 2, R[t, r]]*R[t, r] + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][
           t, r] + fA[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*Lt[t, r]*
            (2*P[1, 2, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 
             P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][
           t, r]) + gA[t, r]*P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r]*
        (gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*P[0, 2, R[t, r]] + 
           2*fK1[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*
            P[1, 2, R[t, r]]) - Lt[t, r]*P[1, 2, R[t, r]]*
          Derivative[0, 1][p][t, r])) + gB[t, r]^2*
      (k$g*fA[t, r]^2*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*
        (-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
         gA[t, r]*(2*P[1, 2, R[t, r]]*(gT$\[Rho][t, r] - P[2, 0, R[t, r]]) - 
           4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*
        R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*
        (-4*gA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*
          R[t, r] + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*
            (2*p[t, r]^2*P[1, 1, R[t, r]] - (1 + 2*p[t, r]^2)*
              P[2, 1, R[t, r]]) + 2*((2 + p[t, r]^2)*P[1, 2, R[t, r]]*
              P[2, 1, R[t, r]] + P[1, 1, R[t, r]]*P[2, 2, R[t, r]])*R[t, r] + 
           2*(-2*fT$JK2[t, r]*(1 + p[t, r]^2) + fT$\[Rho][t, r]*
              (1 + 2*p[t, r]^2))*P[1, 1, R[t, r]]*R[t, r]^3) - 
         2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + 
             (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + 
           R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + 
             (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*
              P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*
              (-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2)))) + 
       2*fA[t, r]*gA[t, r]^2*R[t, r]^2*(fA[t, r]^2*(1 + p[t, r]^2)*
          (2*fK1[t, r]*gK2[t, r]*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
           fK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*(-3*P[1, 1, R[t, r]] + 
             2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] - 3*P[1, 2, R[t, r]])*
              R[t, r]) + 2*fK2[t, r]*((P[1, 1, R[t, r]] - P[2, 1, R[t, r]])*
              (2*gK2[t, r]*p[t, r]^2*P[1, 2, R[t, r]] + fK1[t, r]*Lt[t, r]*
                P[2, 1, R[t, r]]) + gK2[t, r]*(1 + p[t, r]^2)*
              P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) - 
         4*gA[t, r]*Lt[t, r]*p[t, r]*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*
          P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][fK2][t, r] - 
         fA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(4*fK2[t, r]^2*p[t, r]^2*
              P[1, 1, R[t, r]]^2*R[t, r] + P[2, 1, R[t, r]]*(gK2[t, r]*
                (2*gK1[t, r] + gK2[t, r])*P[1, 2, R[t, r]] - fK2[t, r]*
                (fK2[t, r]*(1 + 4*p[t, r]^2)*P[1, 1, R[t, r]] + 2*Lt[t, r]*
                  (gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]))*
                R[t, r] + 2*fK2[t, r]^2*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*
                R[t, r]^2)) + 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*
            (-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*(1 + p[t, r]^2)*R[t, r])*
            Derivative[0, 1][p][t, r])))
 
eqn$fW2[t_, r_] := k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
      P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*
        P[2, 1, R[t, r]] + gA[t, r]*(2*gT$\[Rho][t, r]*P[1, 2, R[t, r]] - 
         2*P[1, 2, R[t, r]]*P[2, 0, R[t, r]] - 4*P[1, 1, R[t, r]]*
          P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + 
     k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*
      (4*fT$j[t, r]*gA[t, r]*Lt[t, r]*p[t, r]*P[1, 1, R[t, r]]*R[t, r]^3 - 
       2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + 
           (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + 
         R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + 
           (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*
            P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*(-P[2, 2, R[t, r]] + 
             fT$\[Rho][t, r]*R[t, r]^2))) + fA[t, r]*gA[t, r]*
        (P[2, 1, R[t, r]]*((1 - 2*Lt[t, r]^2)*P[2, 1, R[t, r]] + 
           2*(1 + Lt[t, r]^2)*P[1, 2, R[t, r]]*R[t, r]) + 
         2*P[1, 1, R[t, r]]*((-1 + Lt[t, r]^2)*P[2, 1, R[t, r]] + 
           R[t, r]*(p[t, r]^2*(-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*
                R[t, r]^2) + Lt[t, r]^2*(P[2, 2, R[t, r]] + 
               (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2))))) + 
     2*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*
      (fA[t, r]*Lt[t, r]*(-(P[1, 1, R[t, r]]*(4*fK2[t, r]*gB[t, r]^2*
             P[1, 2, R[t, r]]*R[t, r]^2*(-(gK2[t, r]*Lt[t, r]) + 
              fK2[t, r]*R[t, r]) + P[2, 1, R[t, r]]*(1 - 2*fK1[t, r]*fK2[t, 
                r]*gB[t, r]^2*R[t, r]^2 + 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^
                2))) + R[t, r]*(4*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]^2*
            R[t, r]*(gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]) + 
           P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*(1 + fK2[t, r]^2*gB[t, r]^2*
              R[t, r]^2 + 2*fK2[t, r]*gB[t, r]^2*R[t, r]*(-2*gK2[t, r]*
                Lt[t, r] + fK1[t, r]*R[t, r])) + 2*fK2[t, r]*gB[t, r]^2*
            P[2, 1, R[t, r]]*R[t, r]*(-(fK1[t, r]*P[2, 1, R[t, r]]) + 
             gK2[t, r]*Lt[t, r]*P[0, 3, R[t, r]]*R[t, r] + 
             fK2[t, r]*(P[2, 1, R[t, r]] + P[0, 2, R[t, r]]*R[t, r])))) + 
       gA[t, r]*R[t, r]*(P[1, 2, R[t, r]]*(gB[t, r]^2*gK2[t, r]^2*
            (4*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) - P[2, 1, R[t, r]])*
          R[t, r] + 2*fK2[t, r]*gB[t, r]^2*gK2[t, r]*Lt[t, r]*
          (-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*
            P[2, 1, R[t, r]])*R[t, r]^2 - p[t, r]^2*P[1, 1, R[t, r]]*
          (4*fK2[t, r]^2*gB[t, r]^2*P[1, 1, R[t, r]]*R[t, r]^2 + 
           P[2, 1, R[t, r]]*(1 - 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2)) + 
         Lt[t, r]^2*(-2*fK2[t, r]^2*gB[t, r]^2*P[0, 2, R[t, r]]*
            P[2, 1, R[t, r]]*R[t, r]^3 + P[1, 1, R[t, r]]*
            (4*fK2[t, r]^2*gB[t, r]^2*P[1, 2, R[t, r]]*R[t, r]^3 + 
             P[2, 1, R[t, r]]*(1 + fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))))) + 
     4*fA[t, r]*gA[t, r]^2*gB[t, r]*Lt[t, r]^2*p[t, r]*R[t, r]^2*
      (gK2[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
           P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + fA[t, r]*Lt[t, r]*
          (-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])) - 
       2*fK2[t, r]*gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 + 
         P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - P[1, 1, R[t, r]]*
          (P[2, 1, R[t, r]] + 3*P[1, 2, R[t, r]]*R[t, r])))*
      Derivative[0, 1][fB][t, r] + 2*gA[t, r]^2*Lt[t, r]^2*
      (fA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*P[2, 1, R[t, r]] - 
         R[t, r]*(P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*
            R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) + 
       gA[t, r]*R[t, r]*(-(Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
            4*P[1, 2, R[t, r]]*R[t, r])) + p[t, r]^2*
          (-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*
            (P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))))*
      Derivative[0, 1][fB][t, r]^2 + 4*fA[t, r]^2*fK2[t, r]*gA[t, r]*gB[t, r]*
      Lt[t, r]*p[t, r]*R[t, r]^2*(gA[t, r]*Lt[t, r]*
        (-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*
          P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*
        (2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
         Lt[t, r]^2*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 
           4*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*
            R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*
      Derivative[0, 1][gB][t, r] - 4*fA[t, r]*gA[t, r]*Lt[t, r]^3*R[t, r]^2*
      (fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*
          P[2, 1, R[t, r]]) + gA[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
         P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + 
         P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*
      Derivative[0, 1][fB][t, r]*Derivative[0, 1][gB][t, r] - 
     2*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(4*fA[t, r]*Lt[t, r]*
        P[1, 2, R[t, r]]^2 + gA[t, r]*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
         4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*
          R[t, r]))*Derivative[0, 1][gB][t, r]^2
 
eqn$gBet[t_, r_] := q[t, r] + (gAlp[t, r]*v[t, r])/gA[t, r]
 
eqn$gC$j[t_, r_] := (2*gK1[t, r]*Derivative[0, 1][gB][t, r])/gB[t, r] - 
     (2*gK2[t, r]*Derivative[0, 1][gB][t, r])/gB[t, r] - 
     2*Derivative[0, 1][gK2][t, r]
 
eqn$gC$\[Rho][t_, r_] := gB[t, r]^(-2) + 2*gK1[t, r]*gK2[t, r] + 
     gK2[t, r]^2 + (2*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/
      (gA[t, r]^3*gB[t, r]) - Derivative[0, 1][gB][t, r]^2/
      (gA[t, r]^2*gB[t, r]^2) - (2*Derivative[0, 2][gB][t, r])/
      (gA[t, r]^2*gB[t, r])
 
eqn$gV$j[t_, r_] := -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]])
 
eqn$gV$JK1[t_, r_] := 
    -((2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 0, R[t, r]] + 
         fA[t, r]*fAlp[t, r]*P[1, 2, R[t, r]]) + 
       (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(2*P[1, 1, R[t, r]] - 
         P[2, 1, R[t, r]]) + 2*fA[t, r]*gAlp[t, r]*Lt[t, r]^2*
        P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r]))
 
eqn$gV$JK2[t_, r_] := -P[2, 0, R[t, r]] - 
     ((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/
      (2*gA[t, r]*gAlp[t, r]*Lt[t, r])
 
eqn$gV$\[Rho][t_, r_] := -P[2, 0, R[t, r]] - 
     (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r]
 
eqn$gW[t_, r_] := 2*(1 + p[t, r]^2)*R[t, r]*
      (4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*
        Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*
        Derivative[0, 1][fB][t, r]*
        (-((-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*
             (P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))*
           Derivative[0, 1][fB][t, r]) - 2*R[t, r]*
          ((1 + p[t, r]^2)*P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + 
             P[2, 1, R[t, r]]) + (-2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
             (1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*
          Derivative[0, 1][gB][t, r]) + fA[t, r]^3*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*
            R[t, r]) - R[t, r]*(4*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*
            P[1, 2, R[t, r]] + P[2, 1, R[t, r]]*((-1 + 2*p[t, r]^2)*
              P[1, 2, R[t, r]] + 2*p[t, r]^2*P[0, 3, R[t, r]]*R[t, r]))*
          Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*Lt[t, r]*
        R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + 
           P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*
          (-(P[2, 1, R[t, r]]*(2*P[0, 2, R[t, r]]*Derivative[0, 1][fB][t, 
                r] + (P[2, 1, R[t, r]] - 2*P[0, 2, R[t, r]]*R[t, r])*
               Derivative[0, 1][gB][t, r])) + 4*P[1, 1, R[t, r]]*
            (2*P[1, 2, R[t, r]]*Derivative[0, 1][fB][t, r] + 
             (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])*Derivative[0, 1][
                gB][t, r])))) + 4*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*
      R[t, r]^2*(gA[t, r]^2*(1 + p[t, r]^2)*(2*fK2[t, r]*P[1, 1, R[t, r]]^2*
          R[t, r] + gK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*
            (2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*
            P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + 
       fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*
        (gK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
           P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] - 
         R[t, r]*(-(P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + 
              gK1[t, r]*P[2, 1, R[t, r]])) + fK2[t, r]*Lt[t, r]*
            (P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][
           t, r]) + fA[t, r]*Derivative[0, 1][gB][t, r]*
        (fA[t, r]*(1 + p[t, r]^2)*(2*Lt[t, r]*P[1, 2, R[t, r]]*
            (2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]]) + 
           (fK2[t, r]*P[0, 2, R[t, r]] + 2*gK2[t, r]*Lt[t, r]*
              P[0, 3, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*
            P[2, 1, R[t, r]]*R[t, r]) - Lt[t, r]*P[1, 2, R[t, r]]*
          P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])) + 
     gB[t, r]^2*(k$g*fA[t, r]^2*gA[t, r]*P[2, 1, R[t, r]]*
        (4*fA[t, r]^2*Lt[t, r]*p[t, r]^2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*
          P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*(1 + p[t, r]^2)*
          (2*P[1, 1, R[t, r]]*(gT$JK2[t, r] - P[2, 0, R[t, r]]) + 
           (gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + 
             P[2, 0, R[t, r]])*P[2, 1, R[t, r]]) + fA[t, r]*gA[t, r]*
          (1 + p[t, r]^2)*(2*P[1, 2, R[t, r]]*(2*gT$JK2[t, r]*
              (1 + p[t, r]^2) - gT$\[Rho][t, r]*(1 + 2*p[t, r]^2) - 
             P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 
           P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*
        (1 + p[t, r]^2)*P[2, 1, R[t, r]]*(6*gA[t, r]*Lt[t, r]*
          P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*
              R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
             P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 
       2*fA[t, r]^2*gA[t, r]*R[t, r]^2*
        (-(fA[t, r]*(1 + p[t, r]^2)*(gA[t, r]*(-(fK2[t, r]*(2*fK1[t, r] + 
                 fK2[t, r])*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]) + 
              2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] - 
                (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*
               R[t, r] + gK2[t, r]^2*(P[1, 2, R[t, r]]*(4*p[t, r]^2*
                   P[1, 1, R[t, r]] + (3 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 
                2*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*
                 R[t, r])) + 4*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]]*
             P[2, 1, R[t, r]]*Derivative[0, 1][gK2][t, r])) + 
         gA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]^2*Lt[t, r]*
              P[2, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
             2*(-(gK2[t, r]*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + 
                  gK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]) + fK2[t, r]*
                P[1, 1, R[t, r]]*(2*gK2[t, r]*p[t, r]^2*P[1, 1, R[t, r]] + 
                 (-gK1[t, r] + gK2[t, r]*(1 + p[t, r]^2))*P[2, 1, R[t, r]]))*
              R[t, r] + 2*fK2[t, r]*gK2[t, r]*(1 + p[t, r]^2)*
              P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^2) + 
           2*(fK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK2[t, r]*(1 + p[t, r]^2)*
              P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][
             t, r])))
 
eqn$gW2[t_, r_] := k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*Lt[t, r]^2*
      P[2, 1, R[t, r]]*(4*gA[t, r]^2*gT$JK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + 
       4*fA[t, r]*gT$j[t, r]*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]] - 
       4*gA[t, r]^2*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 0, R[t, r]] - 
       2*fA[t, r]*gA[t, r]*P[1, 2, R[t, r]]*(-2*gT$JK2[t, r]*Lt[t, r]^2 + 
         gT$\[Rho][t, r]*(Lt[t, r]^2 + p[t, r]^2) + P[2, 0, R[t, r]]) - 
       4*fA[t, r]*gA[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 
       2*gA[t, r]^2*Lt[t, r]*(gT$JK1[t, r] - gT$\[Rho][t, r] - 
         P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]] + 
       fA[t, r]*gA[t, r]*P[2, 1, R[t, r]]^2)*R[t, r]^2 + 
     k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*
      (6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
       fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*
            R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
           P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 
     2*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*R[t, r]*
      (fA[t, r]*(4*fK2[t, r]^2*gB[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]^2 + 
         R[t, r]*(-((1 + gB[t, r]^2*gK2[t, r]^2*(3*Lt[t, r]^2 - p[t, r]^2))*
             P[1, 2, R[t, r]]*P[2, 1, R[t, r]]) + 4*gB[t, r]^2*gK2[t, r]^2*
            Lt[t, r]^2*P[1, 2, R[t, r]]^2*R[t, r] - 2*gB[t, r]^2*gK2[t, r]*
            Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] + gK2[t, r]*Lt[t, r]*
              P[0, 3, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]) + 
         P[1, 1, R[t, r]]*(-4*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]*R[t, r]*
            (gK2[t, r]*p[t, r]^2 - 2*fK2[t, r]*Lt[t, r]*R[t, r]) + 
           P[2, 1, R[t, r]]*(1 - 3*fK2[t, r]^2*gB[t, r]^2*R[t, r]^2))) + 
       gA[t, r]*Lt[t, r]*R[t, r]*(4*fK2[t, r]*gB[t, r]^2*P[1, 1, R[t, r]]^2*
          R[t, r]*(gK2[t, r]*Lt[t, r] - fK2[t, r]*R[t, r]) + 
         P[2, 1, R[t, r]]*((1 + gB[t, r]^2*gK2[t, r]^2)*P[2, 1, R[t, r]] - 
           2*gB[t, r]^2*gK2[t, r]*P[0, 2, R[t, r]]*R[t, r]*
            (gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r])) - 2*P[1, 1, R[t, r]]*
          (-2*gB[t, r]^2*gK2[t, r]*P[1, 2, R[t, r]]*R[t, r]*
            (gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]) + P[2, 1, R[t, r]]*
            (1 + gB[t, r]^2*gK2[t, r]*(2*gK2[t, r] - fK2[t, r]*Lt[t, r]*
                R[t, r]))))) + 4*fA[t, r]*gA[t, r]^2*gB[t, r]*gK2[t, r]*
      Lt[t, r]*p[t, r]*R[t, r]^2*(fA[t, r]*Lt[t, r]*
        (-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*
          P[2, 1, R[t, r]]) + gA[t, r]*(2*(1 + p[t, r]^2)*
          P[1, 1, R[t, r]]^2 + Lt[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*
          R[t, r] + Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
           2*P[1, 2, R[t, r]]*R[t, r])))*Derivative[0, 1][fB][t, r] + 
     2*gA[t, r]^2*Lt[t, r]^2*R[t, r]*(4*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]^2*
        R[t, r] - fA[t, r]*(-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])))*
      Derivative[0, 1][fB][t, r]^2 + 4*fA[t, r]^2*gA[t, r]*gB[t, r]*
      Lt[t, r]^2*p[t, r]*R[t, r]^2*(fK2[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*
        (-2*P[1, 1, R[t, r]]^2 - P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - 
         P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + 
       fA[t, r]*(fK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
           P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + 2*gK2[t, r]*Lt[t, r]*
          (2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + P[1, 2, R[t, r]]*
            P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*R[t, r] + 
           P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*
      Derivative[0, 1][gB][t, r] - 4*fA[t, r]*gA[t, r]*Lt[t, r]^3*R[t, r]^2*
      (fA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
         P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*
        (2*P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])))*
      Derivative[0, 1][fB][t, r]*Derivative[0, 1][gB][t, r] + 
     2*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*
      (gA[t, r]*Lt[t, r]*(-(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
            2*P[0, 2, R[t, r]]*R[t, r])) + 4*P[1, 1, R[t, r]]*
          (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])) + 
       fA[t, r]*(Lt[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + 
           P[2, 1, R[t, r]]) + p[t, r]^2*(-3*P[1, 2, R[t, r]]*
            P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 
           2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*
      Derivative[0, 1][gB][t, r]^2
 
eqn$p[t_, r_] := (-2*(gK1[t, r]*Derivative[0, 1][gB][t, r] - 
       gK2[t, r]*Derivative[0, 1][gB][t, r] - 
       gB[t, r]*Derivative[0, 1][gK2][t, r]))/(fA[t, r]*gB[t, r]*
      P[2, 1, R[t, r]])
 
eqr$bimConsLaw[t_, r_] := 
    -(gA[t, r]*(gK1[t, r]*P[2, 1, R[t, r]] + 2*P[1, 1, R[t, r]]*
         (gK2[t, r] - fK2[t, r]*Lt[t, r]*R[t, r]))) + 
     (2*gA[t, r]*p[t, r]*P[1, 1, R[t, r]]*(fB[t, r] + 
        r*Derivative[0, 1][fB][t, r]))/(r*fA[t, r]*gB[t, r]) + 
     fA[t, r]*(fK1[t, r]*P[2, 1, R[t, r]] + 2*fK2[t, r]*
        (-P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 2*P[1, 2, R[t, r]]*
        (-(gK2[t, r]*Lt[t, r]) + (p[t, r]*(gB[t, r] + 
            r*Derivative[0, 1][gB][t, r]))/(r*gA[t, r]*gB[t, r]))) + 
     (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, r])/Lt[t, r]
 
eqr$cW[t_, r_] := 2*r^2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]*
     (1 + p[t, r]^2)*P[2, 1, R[t, r]]*R[t, r]^2
 
eqr$fBet[t_, r_] := q[t, r] - (fAlp[t, r]*v[t, r])/fA[t, r]
 
eqr$fC$j[t_, r_] := (-2*(r*(-fK1[t, r] + fK2[t, r])*Derivative[0, 1][fB][t, 
         r] + fB[t, r]*(-fK1[t, r] + fK2[t, r] + 
         r*Derivative[0, 1][fK2][t, r])))/(r*fB[t, r])
 
eqr$fC$\[Rho][t_, r_] := 
    (fA[t, r]^3*(1 + r^2*fB[t, r]^2*fK2[t, r]*(2*fK1[t, r] + fK2[t, r])) + 
      2*r*fB[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + 
        r*Derivative[0, 1][fB][t, r]) - fA[t, r]*(fB[t, r]^2 + 
        r^2*Derivative[0, 1][fB][t, r]^2 + 2*r*fB[t, r]*
         (3*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, r])))/
     (r^2*fA[t, r]^3*fB[t, r]^2)
 
eqr$fV$j[t_, r_] := (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/fB[t, r]^2
 
eqr$fV$JK1[t_, r_] := (-2*fAlp[t, r]*gA[t, r]*Lt[t, r]^2*P[2, 1, R[t, r]] - 
      2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 1, R[t, r]] + 
        fA[t, r]*fAlp[t, r]*P[1, 3, R[t, r]])*R[t, r] + 
      (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(P[2, 1, R[t, r]] - 
        2*P[1, 2, R[t, r]]*R[t, r]))/(2*fA[t, r]*fAlp[t, r]*Lt[t, r]*
      R[t, r]^2)
 
eqr$fV$JK2[t_, r_] := 
    -((((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/
        (fA[t, r]*fAlp[t, r]*Lt[t, r]) + 2*P[2, 2, R[t, r]])/(2*R[t, r]^2))
 
eqr$fV$\[Rho][t_, r_] := -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]] + 
       fA[t, r]*P[2, 2, R[t, r]])/(fA[t, r]*R[t, r]^2))
 
eqr$fW[t_, r_] := -2*(1 + p[t, r]^2)*(gA[t, r]^3*R[t, r]*
        (2*p[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 4*(1 + p[t, r]^2)*
            P[1, 2, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r]^2 + 
       fA[t, r]*gA[t, r]^2*Lt[t, r]*Derivative[0, 1][fB][t, r]*
        ((-(P[1, 1, R[t, r]]*P[2, 1, R[t, r]]) + R[t, r]*
            (P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]^2*
              R[t, r] - 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*
          Derivative[0, 1][fB][t, r] + 2*R[t, r]^2*
          (P[1, 2, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
           (-2*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*P[2, 1, R[t, r]])*
            R[t, r])*Derivative[0, 1][gB][t, r]) + fA[t, r]^3*Lt[t, r]*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*
            R[t, r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]^2*
          Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*
            R[t, r]) + R[t, r]*Derivative[0, 1][gB][t, r]*
          (-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 
           2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*((1 + p[t, r]^2)*
              Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, 
               r]) - 4*P[1, 2, R[t, r]]^2*((2 + p[t, r]^2)*Derivative[0, 1][
                fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, r])))) + 
     4*r*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*
      (-(fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*(fK1[t, r]*P[1, 2, R[t, r]]*
           P[2, 1, R[t, r]] + gK2[t, r]*Lt[t, r]*(2*P[1, 2, R[t, r]]^2 - 
            P[0, 3, R[t, r]]*P[2, 1, R[t, r]]))*Derivative[0, 1][fB][t, r]) + 
       2*fA[t, r]^2*gK2[t, r]*(1 + p[t, r]^2)*P[1, 2, R[t, r]]^2*
        Derivative[0, 1][gB][t, r] + fK2[t, r]*(1 + p[t, r]^2)*
        (-2*gA[t, r]*(fA[t, r]*P[1, 2, R[t, r]]*(-P[1, 1, R[t, r]] + 
             P[2, 1, R[t, r]]) + gA[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]^2 - 
             P[1, 1, R[t, r]]*P[1, 2, R[t, r]]*R[t, r] + P[0, 2, R[t, r]]*
              P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][fB][t, r] + 
         fA[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - fA[t, r]*Lt[t, r]*
            (2*P[1, 2, R[t, r]]*(P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 
             P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][
           t, r]) + gA[t, r]*P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r]*
        (gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]*P[0, 2, R[t, r]] + 
           2*fK1[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*
            P[1, 2, R[t, r]]) - Lt[t, r]*P[1, 2, R[t, r]]*
          Derivative[0, 1][p][t, r])) + 
     r^2*(k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*(1 + p[t, r]^2)*
        P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*
          P[2, 1, R[t, r]] + gA[t, r]*(2*P[1, 2, R[t, r]]*(gT$\[Rho][t, r] - 
             P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 
           P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]*gA[t, r]^2*
        gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*
        (-4*gA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*
          R[t, r] + fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*
            (2*p[t, r]^2*P[1, 1, R[t, r]] - (1 + 2*p[t, r]^2)*
              P[2, 1, R[t, r]]) + 2*((2 + p[t, r]^2)*P[1, 2, R[t, r]]*
              P[2, 1, R[t, r]] + P[1, 1, R[t, r]]*P[2, 2, R[t, r]])*R[t, r] + 
           2*(-2*fT$JK2[t, r]*(1 + p[t, r]^2) + fT$\[Rho][t, r]*
              (1 + 2*p[t, r]^2))*P[1, 1, R[t, r]]*R[t, r]^3) - 
         2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + 
             (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + 
           R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + 
             (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*
              P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*
              (-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2)))) + 
       2*fA[t, r]*gA[t, r]^2*gB[t, r]^2*R[t, r]^2*
        (fA[t, r]^2*(1 + p[t, r]^2)*(2*fK1[t, r]*gK2[t, r]*P[1, 2, R[t, r]]*
            P[2, 1, R[t, r]] + fK2[t, r]^2*Lt[t, r]*P[2, 1, R[t, r]]*
            (-3*P[1, 1, R[t, r]] + 2*P[2, 1, R[t, r]] + 
             (2*P[0, 2, R[t, r]] - 3*P[1, 2, R[t, r]])*R[t, r]) + 
           2*fK2[t, r]*((P[1, 1, R[t, r]] - P[2, 1, R[t, r]])*
              (2*gK2[t, r]*p[t, r]^2*P[1, 2, R[t, r]] + fK1[t, r]*Lt[t, r]*
                P[2, 1, R[t, r]]) + gK2[t, r]*(1 + p[t, r]^2)*
              P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])) - 
         4*gA[t, r]*Lt[t, r]*p[t, r]*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*
          P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][fK2][t, r] - 
         fA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(4*fK2[t, r]^2*p[t, r]^2*
              P[1, 1, R[t, r]]^2*R[t, r] + P[2, 1, R[t, r]]*(gK2[t, r]*
                (2*gK1[t, r] + gK2[t, r])*P[1, 2, R[t, r]] - fK2[t, r]*
                (fK2[t, r]*(1 + 4*p[t, r]^2)*P[1, 1, R[t, r]] + 2*Lt[t, r]*
                  (gK2[t, r]*P[0, 2, R[t, r]] + gK1[t, r]*P[1, 2, R[t, r]]))*
                R[t, r] + 2*fK2[t, r]^2*(1 + p[t, r]^2)*P[0, 2, R[t, r]]*
                R[t, r]^2)) + 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*
            (-(gK2[t, r]*Lt[t, r]) + fK2[t, r]*(1 + p[t, r]^2)*R[t, r])*
            Derivative[0, 1][p][t, r])))
 
eqr$fW2[t_, r_] := r^2*(k$g*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
        P[2, 1, R[t, r]]*(-6*fA[t, r]*Lt[t, r]*P[1, 2, R[t, r]]*
          P[2, 1, R[t, r]] + gA[t, r]*(2*gT$\[Rho][t, r]*P[1, 2, R[t, r]] - 
           2*P[1, 2, R[t, r]]*P[2, 0, R[t, r]] - 4*P[1, 1, R[t, r]]*
            P[2, 1, R[t, r]] + P[2, 1, R[t, r]]^2))*R[t, r]^2 + 
       2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
        (fA[t, r]*Lt[t, r]*(4*gK2[t, r]^2*P[1, 2, R[t, r]]^2 + 
           fK2[t, r]^2*(-(P[1, 1, R[t, r]]*(3*P[2, 1, R[t, r]] + 
                4*P[1, 2, R[t, r]]*R[t, r])) + P[2, 1, R[t, r]]*
              (2*P[2, 1, R[t, r]] + (2*P[0, 2, R[t, r]] + P[1, 2, R[t, r]])*
                R[t, r])) + 2*fK2[t, r]*(fK1[t, r]*P[2, 1, R[t, r]]*
              (P[1, 1, R[t, r]] - P[2, 1, R[t, r]] + P[1, 2, R[t, r]]*
                R[t, r]) + gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*
                P[1, 2, R[t, r]] - 2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*
                P[1, 2, R[t, r]]^2*R[t, r] + P[0, 3, R[t, r]]*P[2, 1, 
                 R[t, r]]*R[t, r]))) + gA[t, r]*(gK2[t, r]^2*P[1, 2, R[t, r]]*
            (4*P[1, 1, R[t, r]] - P[2, 1, R[t, r]]) + 2*fK2[t, r]*gK2[t, r]*
            Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + fK2[t, r]^2*R[t, r]*
            (p[t, r]^2*P[1, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + 3*
                P[2, 1, R[t, r]]) + Lt[t, r]^2*(-2*P[0, 2, R[t, r]]*
                P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*
                (P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))))) + 
       k$f*fA[t, r]*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*
        (4*fT$j[t, r]*gA[t, r]*Lt[t, r]*p[t, r]*P[1, 1, R[t, r]]*R[t, r]^3 - 
         2*fA[t, r]^2*Lt[t, r]*(P[1, 1, R[t, r]]*(P[2, 2, R[t, r]] + 
             (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2) + 
           R[t, r]*(-(P[1, 3, R[t, r]]*P[2, 1, R[t, r]]) + 
             (fT$JK1[t, r] + 2*fT$JK2[t, r] - 2*fT$\[Rho][t, r])*
              P[2, 1, R[t, r]]*R[t, r] + P[1, 2, R[t, r]]*
              (-P[2, 2, R[t, r]] + fT$\[Rho][t, r]*R[t, r]^2))) + 
         fA[t, r]*gA[t, r]*(P[2, 1, R[t, r]]*((1 - 2*Lt[t, r]^2)*
              P[2, 1, R[t, r]] + 2*(1 + Lt[t, r]^2)*P[1, 2, R[t, r]]*
              R[t, r]) + 2*P[1, 1, R[t, r]]*((-1 + Lt[t, r]^2)*
              P[2, 1, R[t, r]] + R[t, r]*(p[t, r]^2*(-P[2, 2, R[t, r]] + 
                 fT$\[Rho][t, r]*R[t, r]^2) + Lt[t, r]^2*(P[2, 2, R[t, r]] + 
                 (-2*fT$JK2[t, r] + fT$\[Rho][t, r])*R[t, r]^2)))))) + 
     4*r*fA[t, r]*gA[t, r]*gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*
      (gA[t, r]*Lt[t, r]*(gK2[t, r]*(gA[t, r]*(-4*P[1, 1, R[t, r]]*
              P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + 
           fA[t, r]*Lt[t, r]*(-4*P[1, 2, R[t, r]]^2 + P[0, 3, R[t, r]]*
              P[2, 1, R[t, r]])) - 2*fK2[t, r]*gA[t, r]*Lt[t, r]*
          (P[1, 1, R[t, r]]^2 + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] - 
           P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] + 3*P[1, 2, R[t, r]]*R[t, r])))*
        Derivative[0, 1][fB][t, r] + fA[t, r]*fK2[t, r]*
        (gA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
           P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] - 
         fA[t, r]*(2*(1 + p[t, r]^2)*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
           Lt[t, r]^2*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - 
             4*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*
              R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*
        Derivative[0, 1][gB][t, r]) + 2*Lt[t, r]^2*
      (gA[t, r]^3*R[t, r]*(-(Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
            4*P[1, 2, R[t, r]]*R[t, r])) + p[t, r]^2*
          (-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*
            (P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r])))*
        Derivative[0, 1][fB][t, r]^2 + fA[t, r]^3*Lt[t, r]*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(-P[1, 1, R[t, r]] + P[1, 2, R[t, r]]*
            R[t, r]) - 4*P[1, 2, R[t, r]]^2*R[t, r]^2*
          Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*R[t, r]*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(Lt[t, r]^2*P[1, 1, R[t, r]] - 
           p[t, r]^2*P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r]) + 
         R[t, r]*Derivative[0, 1][gB][t, r]*
          (2*Lt[t, r]^2*(4*P[1, 2, R[t, r]]^2 - P[0, 3, R[t, r]]*
              P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] + 
           (3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 4*P[1, 2, R[t, r]]^2*
              R[t, r] + 2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])*
            Derivative[0, 1][gB][t, r])) + fA[t, r]*gA[t, r]^2*Lt[t, r]*
        Derivative[0, 1][fB][t, r]*(P[1, 1, R[t, r]]*
          (P[2, 1, R[t, r]]*Derivative[0, 1][fB][t, r] - 4*P[1, 2, R[t, r]]*
            R[t, r]^2*Derivative[0, 1][gB][t, r]) + 
         R[t, r]*(2*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*
            (Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, 
               r]) + 4*P[1, 2, R[t, r]]^2*R[t, r]*
            (-Derivative[0, 1][fB][t, r] + R[t, r]*Derivative[0, 1][gB][t, 
               r]) - P[1, 2, R[t, r]]*P[2, 1, R[t, r]]*
            (Derivative[0, 1][fB][t, r] + 2*R[t, r]*Derivative[0, 1][gB][t, 
               r]))))
 
eqr$gBet[t_, r_] := q[t, r] + (gAlp[t, r]*v[t, r])/gA[t, r]
 
eqr$gC$j[t_, r_] := (-2*(r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, 
         r] + gB[t, r]*(-gK1[t, r] + gK2[t, r] + 
         r*Derivative[0, 1][gK2][t, r])))/(r*gB[t, r])
 
eqr$gC$\[Rho][t_, r_] := 
    (gA[t, r]^3*(1 + r^2*gB[t, r]^2*gK2[t, r]*(2*gK1[t, r] + gK2[t, r])) + 
      2*r*gB[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + 
        r*Derivative[0, 1][gB][t, r]) - gA[t, r]*(gB[t, r]^2 + 
        r^2*Derivative[0, 1][gB][t, r]^2 + 2*r*gB[t, r]*
         (3*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, r])))/
     (r^2*gA[t, r]^3*gB[t, r]^2)
 
eqr$gV$j[t_, r_] := -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]])
 
eqr$gV$JK1[t_, r_] := 
    -((2*Lt[t, r]*(gA[t, r]*gAlp[t, r]*P[1, 0, R[t, r]] + 
         fA[t, r]*fAlp[t, r]*P[1, 2, R[t, r]]) + 
       (fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*(2*P[1, 1, R[t, r]] - 
         P[2, 1, R[t, r]]) + 2*fA[t, r]*gAlp[t, r]*Lt[t, r]^2*
        P[2, 1, R[t, r]])/(2*gA[t, r]*gAlp[t, r]*Lt[t, r]))
 
eqr$gV$JK2[t_, r_] := -P[2, 0, R[t, r]] - 
     ((fAlp[t, r]*gA[t, r] + fA[t, r]*gAlp[t, r])*P[2, 1, R[t, r]])/
      (2*gA[t, r]*gAlp[t, r]*Lt[t, r])
 
eqr$gV$\[Rho][t_, r_] := -P[2, 0, R[t, r]] - 
     (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r]
 
eqr$gW[t_, r_] := 2*(1 + p[t, r]^2)*R[t, r]*
      (4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*
        Derivative[0, 1][fB][t, r]^2 + fA[t, r]*gA[t, r]^2*
        Derivative[0, 1][fB][t, r]*
        (-((-2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*
             (P[2, 1, R[t, r]] + 4*P[1, 2, R[t, r]]*R[t, r]))*
           Derivative[0, 1][fB][t, r]) - 2*R[t, r]*
          ((1 + p[t, r]^2)*P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + 
             P[2, 1, R[t, r]]) + (-2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
             (1 + p[t, r]^2)*P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r])*
          Derivative[0, 1][gB][t, r]) + fA[t, r]^3*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*
            R[t, r]) - R[t, r]*(4*(1 + p[t, r]^2)*P[1, 1, R[t, r]]*
            P[1, 2, R[t, r]] + P[2, 1, R[t, r]]*((-1 + 2*p[t, r]^2)*
              P[1, 2, R[t, r]] + 2*p[t, r]^2*P[0, 3, R[t, r]]*R[t, r]))*
          Derivative[0, 1][gB][t, r]^2) + fA[t, r]^2*gA[t, r]*Lt[t, r]*
        R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*(-2*P[1, 1, R[t, r]] + 
           P[2, 1, R[t, r]]) + Derivative[0, 1][gB][t, r]*
          (4*P[1, 1, R[t, r]]*(2*P[1, 2, R[t, r]]*Derivative[0, 1][fB][t, 
               r] + (P[2, 1, R[t, r]] - P[1, 2, R[t, r]]*R[t, r])*
              Derivative[0, 1][gB][t, r]) - P[2, 1, R[t, r]]*
            (P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 2*P[0, 2, R[t, r]]*
              (Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, 
                 r]))))) + 4*r*fA[t, r]*gA[t, r]*gB[t, r]*p[t, r]*R[t, r]^2*
      (gA[t, r]^2*(1 + p[t, r]^2)*(2*fK2[t, r]*P[1, 1, R[t, r]]^2*R[t, r] + 
         gK2[t, r]*Lt[t, r]*(P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + 
             P[2, 1, R[t, r]]) + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*
        Derivative[0, 1][fB][t, r] + fA[t, r]*gA[t, r]*(1 + p[t, r]^2)*
        (gK2[t, r]*(-4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
           P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*Derivative[0, 1][fB][t, r] - 
         R[t, r]*(-(P[1, 2, R[t, r]]*(2*gK2[t, r]*P[1, 1, R[t, r]] + 
              gK1[t, r]*P[2, 1, R[t, r]])) + fK2[t, r]*Lt[t, r]*
            (P[1, 1, R[t, r]]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][
           t, r]) + fA[t, r]*Derivative[0, 1][gB][t, r]*
        (fA[t, r]*(1 + p[t, r]^2)*(2*Lt[t, r]*P[1, 2, R[t, r]]*
            (2*gK2[t, r]*P[1, 1, R[t, r]] + gK1[t, r]*P[2, 1, R[t, r]]) + 
           (fK2[t, r]*P[0, 2, R[t, r]] + 2*gK2[t, r]*Lt[t, r]*
              P[0, 3, R[t, r]] - (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*
            P[2, 1, R[t, r]]*R[t, r]) - Lt[t, r]*P[1, 2, R[t, r]]*
          P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][t, r])) + 
     r^2*(k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*
        (4*fA[t, r]^2*Lt[t, r]*p[t, r]^2*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
         2*gA[t, r]^2*Lt[t, r]*(2*P[1, 1, R[t, r]]*(gT$JK2[t, r] - 
             P[2, 0, R[t, r]]) + (gT$JK1[t, r] - gT$\[Rho][t, r] - 
             P[1, 0, R[t, r]] + P[2, 0, R[t, r]])*P[2, 1, R[t, r]]) + 
         fA[t, r]*gA[t, r]*(2*P[1, 2, R[t, r]]*(2*gT$JK2[t, r]*
              (1 + p[t, r]^2) - gT$\[Rho][t, r]*(1 + 2*p[t, r]^2) - 
             P[2, 0, R[t, r]]) - 4*P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 
           P[2, 1, R[t, r]]^2))*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*
        gB[t, r]^2*(1 + p[t, r]^2)*P[2, 1, R[t, r]]*
        (6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*
              R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
             P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 
       2*fA[t, r]^2*gA[t, r]*gB[t, r]^2*R[t, r]^2*
        (-(fA[t, r]*(1 + p[t, r]^2)*(gA[t, r]*(-(fK2[t, r]*(2*fK1[t, r] + 
                 fK2[t, r])*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]) + 
              2*gK2[t, r]*Lt[t, r]*(fK2[t, r]*P[0, 2, R[t, r]] - 
                (fK1[t, r] + 2*fK2[t, r])*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*
               R[t, r] + gK2[t, r]^2*(P[1, 2, R[t, r]]*(4*p[t, r]^2*
                   P[1, 1, R[t, r]] + (3 + 2*p[t, r]^2)*P[2, 1, R[t, r]]) + 
                2*(1 + p[t, r]^2)*P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*
                 R[t, r])) + 4*Lt[t, r]*p[t, r]*P[1, 2, R[t, r]]*
             P[2, 1, R[t, r]]*Derivative[0, 1][gK2][t, r])) + 
         gA[t, r]*(gA[t, r]*(1 + p[t, r]^2)*(gK2[t, r]^2*Lt[t, r]*
              P[2, 1, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
             2*(-(gK2[t, r]*Lt[t, r]*(gK2[t, r]*P[0, 2, R[t, r]] + 
                  gK1[t, r]*P[1, 2, R[t, r]])*P[2, 1, R[t, r]]) + fK2[t, r]*
                P[1, 1, R[t, r]]*(2*gK2[t, r]*p[t, r]^2*P[1, 1, R[t, r]] + 
                 (-gK1[t, r] + gK2[t, r]*(1 + p[t, r]^2))*P[2, 1, R[t, r]]))*
              R[t, r] + 2*fK2[t, r]*gK2[t, r]*(1 + p[t, r]^2)*
              P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]^2) + 
           2*(fK2[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + gK2[t, r]*(1 + p[t, r]^2)*
              P[1, 2, R[t, r]])*P[2, 1, R[t, r]]*R[t, r]*Derivative[0, 1][p][
             t, r])))
 
eqr$gW2[t_, r_] := r^2*(k$g*fA[t, r]^2*gA[t, r]*gB[t, r]^2*Lt[t, r]^2*
        P[2, 1, R[t, r]]*(4*gA[t, r]^2*gT$JK2[t, r]*Lt[t, r]*
          P[1, 1, R[t, r]] + 4*fA[t, r]*gT$j[t, r]*Lt[t, r]*p[t, r]*
          P[1, 2, R[t, r]] - 4*gA[t, r]^2*Lt[t, r]*P[1, 1, R[t, r]]*
          P[2, 0, R[t, r]] - 2*fA[t, r]*gA[t, r]*P[1, 2, R[t, r]]*
          (-2*gT$JK2[t, r]*Lt[t, r]^2 + gT$\[Rho][t, r]*(Lt[t, r]^2 + 
             p[t, r]^2) + P[2, 0, R[t, r]]) - 4*fA[t, r]*gA[t, r]*
          P[1, 1, R[t, r]]*P[2, 1, R[t, r]] + 2*gA[t, r]^2*Lt[t, r]*
          (gT$JK1[t, r] - gT$\[Rho][t, r] - P[1, 0, R[t, r]] + 
           P[2, 0, R[t, r]])*P[2, 1, R[t, r]] + fA[t, r]*gA[t, r]*
          P[2, 1, R[t, r]]^2)*R[t, r]^2 + k$f*fA[t, r]^2*gA[t, r]^2*
        gB[t, r]^2*Lt[t, r]^2*P[2, 1, R[t, r]]*
        (6*gA[t, r]*Lt[t, r]*P[1, 1, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
         fA[t, r]*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*
              R[t, r]) - 2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
             P[2, 2, R[t, r]]*R[t, r] + fT$\[Rho][t, r]*R[t, r]^3))) + 
       2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
        (gA[t, r]*Lt[t, r]*(-4*fK2[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]^2 + 
           2*fK2[t, r]*gK2[t, r]*Lt[t, r]*R[t, r]*(2*P[1, 1, R[t, r]]^2 + 
             P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + P[1, 1, R[t, r]]*
              (P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])) + 
           gK2[t, r]^2*(P[2, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[0, 2, 
                 R[t, r]]*R[t, r]) - 4*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 
               P[1, 2, R[t, r]]*R[t, r]))) + fA[t, r]*
          (fK2[t, r]^2*P[1, 1, R[t, r]]*(4*P[1, 1, R[t, r]] - 
             3*P[2, 1, R[t, r]])*R[t, r] + 2*fK2[t, r]*gK2[t, r]*Lt[t, r]*
            (4*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] - P[0, 2, R[t, r]]*
              P[2, 1, R[t, r]])*R[t, r] + gK2[t, r]^2*
            (p[t, r]^2*P[1, 2, R[t, r]]*(-4*P[1, 1, R[t, r]] + P[2, 1, 
                R[t, r]]) + Lt[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, 
                 R[t, r]] + 4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*
                P[2, 1, R[t, r]]*R[t, r]))))) + 4*r*fA[t, r]*gA[t, r]*
      gB[t, r]*Lt[t, r]*p[t, r]*R[t, r]^2*
      (gA[t, r]*gK2[t, r]*(fA[t, r]*Lt[t, r]*(-4*P[1, 1, R[t, r]]*
            P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]]) + 
         gA[t, r]*(2*(1 + p[t, r]^2)*P[1, 1, R[t, r]]^2 + 
           Lt[t, r]^2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r] + 
           Lt[t, r]^2*P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*
              R[t, r])))*Derivative[0, 1][fB][t, r] + 
       fA[t, r]*Lt[t, r]*(fK2[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*
          (-2*P[1, 1, R[t, r]]^2 - P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*
            R[t, r] - P[1, 1, R[t, r]]*(P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*
              R[t, r])) + fA[t, r]*(fK2[t, r]*(-4*P[1, 1, R[t, r]]*
              P[1, 2, R[t, r]] + P[0, 2, R[t, r]]*P[2, 1, R[t, r]])*R[t, r] + 
           2*gK2[t, r]*Lt[t, r]*(2*P[1, 1, R[t, r]]*P[1, 2, R[t, r]] + 
             P[1, 2, R[t, r]]*P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]^2*
              R[t, r] + P[0, 3, R[t, r]]*P[2, 1, R[t, r]]*R[t, r])))*
        Derivative[0, 1][gB][t, r]) + 2*Lt[t, r]^2*R[t, r]*
      (4*gA[t, r]^3*Lt[t, r]*P[1, 1, R[t, r]]^2*R[t, r]*
        Derivative[0, 1][fB][t, r]^2 + fA[t, r]^3*
        (gA[t, r]^2*P[2, 1, R[t, r]]*(P[1, 1, R[t, r]] - P[1, 2, R[t, r]]*
            R[t, r]) + R[t, r]*(Lt[t, r]^2*P[1, 2, R[t, r]]*
            (-4*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
           p[t, r]^2*(-3*P[1, 2, R[t, r]]*P[2, 1, R[t, r]] + 
             4*P[1, 2, R[t, r]]^2*R[t, r] - 2*P[0, 3, R[t, r]]*
              P[2, 1, R[t, r]]*R[t, r]))*Derivative[0, 1][gB][t, r]^2) - 
       fA[t, r]*gA[t, r]^2*Derivative[0, 1][fB][t, r]*
        (4*Lt[t, r]^2*P[1, 1, R[t, r]]^2*R[t, r]*Derivative[0, 1][gB][t, r] + 
         2*P[0, 2, R[t, r]]*P[2, 1, R[t, r]]*R[t, r]*
          (-Derivative[0, 1][fB][t, r] + Lt[t, r]^2*R[t, r]*
            Derivative[0, 1][gB][t, r]) + P[1, 1, R[t, r]]*
          (4*P[1, 2, R[t, r]]*R[t, r]*(Derivative[0, 1][fB][t, r] - 
             Lt[t, r]^2*R[t, r]*Derivative[0, 1][gB][t, r]) + 
           P[2, 1, R[t, r]]*(Derivative[0, 1][fB][t, r] + 2*Lt[t, r]^2*
              R[t, r]*Derivative[0, 1][gB][t, r]))) + 
       fA[t, r]^2*gA[t, r]*Lt[t, r]*R[t, r]*(gA[t, r]^2*P[2, 1, R[t, r]]*
          (-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]) + 
         Derivative[0, 1][gB][t, r]*(-(P[2, 1, R[t, r]]*
             (P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + 
              2*P[0, 2, R[t, r]]*(Derivative[0, 1][fB][t, r] - R[t, r]*
                 Derivative[0, 1][gB][t, r]))) + 4*P[1, 1, R[t, r]]*
            (P[2, 1, R[t, r]]*Derivative[0, 1][gB][t, r] + P[1, 2, R[t, r]]*
              (2*Derivative[0, 1][fB][t, r] - R[t, r]*Derivative[0, 1][gB][t, 
                 r])))))
 
eqr$p[t_, r_] := (2*(r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, r] + 
       gB[t, r]*(-gK1[t, r] + gK2[t, r] + r*Derivative[0, 1][gK2][t, r])))/
     (r*fA[t, r]*gB[t, r]*P[2, 1, R[t, r]])
 
eq$bimConsLaw = eqr$bimConsLaw
 
eq$cW = eqr$cW
 
eq$esP[n_, k_, v_] := Sum[$Vsign*\[Beta][i + k]*SymmetricPolynomial[i, 
       Table[v, n]], {i, 0, n}]
 
eq$fBet = eqr$fBet
 
eq$fC$j = eqr$fC$j
 
eq$fC$\[Rho] = eqr$fC$\[Rho]
 
eq$fV$j = eqr$fV$j
 
eq$fV$JK1 = eqr$fV$JK1
 
eq$fV$JK2 = eqr$fV$JK2
 
eq$fV$\[Rho] = eqr$fV$\[Rho]
 
eq$fW = eqr$fW2
 
eq$gBet = eqr$gBet
 
eq$gC$j = eqr$gC$j
 
eq$gC$\[Rho] = eqr$gC$\[Rho]
 
eq$gV$j = eqr$gV$j
 
eq$gV$JK1 = eqr$gV$JK1
 
eq$gV$JK2 = eqr$gV$JK2
 
eq$gV$\[Rho] = eqr$gV$\[Rho]
 
eq$gW = eqr$gW2
 
eq$Lt[t_, r_] := Sqrt[1 + p[t, r]^2]
 
eq$p = eqr$p
 
eq$pfv[t_, r_] := pfS[t, r]/(gA[t, r]^2*(pfD[t, r] + pf\[Tau][t, r]))
 
eq$pfV[t_, r_] := -gBet[t, r] + gAlp[t, r]*pfv[t, r]
 
eq$pf$j[t_, r_] := pfS[t, r]/(gA[t, r]*gB[t, r]^2)
 
eq$pf$J1[t_, r_] := (pfS[t, r]*pfv[t, r])/(gA[t, r]*gB[t, r]^2)
 
eq$pf$J2[t_, r_] := 0
 
eq$pf$\[Rho][t_, r_] := (pfD[t, r] + pf\[Tau][t, r])/(gA[t, r]*gB[t, r]^2)
 
eq$v[t_, r_] := p[t, r]/Lt[t, r]
 
evol$eqn$fA[t_, r_] := -(fA[t, r]*fAlp[t, r]*fK1[t, r]) + 
     fBet[t, r]*Derivative[0, 1][fA][t, r] + 
     fA[t, r]*Derivative[0, 1][fBet][t, r]
 
evol$eqn$fB[t_, r_] := -(fAlp[t, r]*fB[t, r]*fK2[t, r]) + 
     fBet[t, r]*Derivative[0, 1][fB][t, r]
 
evol$eqn$fK1[t_, r_] := fAlp[t, r]*fK1[t, r]^2 + 2*fAlp[t, r]*fK1[t, r]*
      fK2[t, r] - k$f*fAlp[t, r]*f$JK1[t, r] + 
     (Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r])/fA[t, r]^3 + 
     (2*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/
      (fA[t, r]^3*fB[t, r]) + fBet[t, r]*Derivative[0, 1][fK1][t, r] - 
     Derivative[0, 2][fAlp][t, r]/fA[t, r]^2 - 
     (2*fAlp[t, r]*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])
 
evol$eqn$fK2[t_, r_] := fAlp[t, r]/fB[t, r]^2 + fAlp[t, r]*fK1[t, r]*
      fK2[t, r] + 2*fAlp[t, r]*fK2[t, r]^2 - k$f*fAlp[t, r]*f$JK2[t, r] + 
     (fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][fB][t, r])/
      (fA[t, r]^3*fB[t, r]) - (Derivative[0, 1][fAlp][t, r]*
       Derivative[0, 1][fB][t, r])/(fA[t, r]^2*fB[t, r]) - 
     (fAlp[t, r]*Derivative[0, 1][fB][t, r]^2)/(fA[t, r]^2*fB[t, r]^2) + 
     fBet[t, r]*Derivative[0, 1][fK2][t, r] - 
     (fAlp[t, r]*Derivative[0, 2][fB][t, r])/(fA[t, r]^2*fB[t, r])
 
evol$eqn$gA[t_, r_] := -(gA[t, r]*gAlp[t, r]*gK1[t, r]) + 
     gBet[t, r]*Derivative[0, 1][gA][t, r] + 
     gA[t, r]*Derivative[0, 1][gBet][t, r]
 
evol$eqn$gB[t_, r_] := -(gAlp[t, r]*gB[t, r]*gK2[t, r]) + 
     gBet[t, r]*Derivative[0, 1][gB][t, r]
 
evol$eqn$gK1[t_, r_] := gAlp[t, r]*gK1[t, r]^2 + 2*gAlp[t, r]*gK1[t, r]*
      gK2[t, r] - k$g*gAlp[t, r]*g$JK1[t, r] + 
     (Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r])/gA[t, r]^3 + 
     (2*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/
      (gA[t, r]^3*gB[t, r]) + gBet[t, r]*Derivative[0, 1][gK1][t, r] - 
     Derivative[0, 2][gAlp][t, r]/gA[t, r]^2 - 
     (2*gAlp[t, r]*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])
 
evol$eqn$gK2[t_, r_] := gAlp[t, r]/gB[t, r]^2 + gAlp[t, r]*gK1[t, r]*
      gK2[t, r] + 2*gAlp[t, r]*gK2[t, r]^2 - k$g*gAlp[t, r]*g$JK2[t, r] + 
     (gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][gB][t, r])/
      (gA[t, r]^3*gB[t, r]) - (Derivative[0, 1][gAlp][t, r]*
       Derivative[0, 1][gB][t, r])/(gA[t, r]^2*gB[t, r]) - 
     (gAlp[t, r]*Derivative[0, 1][gB][t, r]^2)/(gA[t, r]^2*gB[t, r]^2) + 
     gBet[t, r]*Derivative[0, 1][gK2][t, r] - 
     (gAlp[t, r]*Derivative[0, 2][gB][t, r])/(gA[t, r]^2*gB[t, r])
 
evol$eqn$p[t_, r_] := (2*fAlp[t, r]*P[1, 2, R[t, r]]*
       (gA[t, r]*Lt[t, r]*Derivative[0, 1][fB][t, r] - 
        fA[t, r]*Derivative[0, 1][gB][t, r]) + P[1, 1, R[t, r]]*
       (-2*fA[t, r]*fAlp[t, r]*fK2[t, r]*gA[t, r]*gB[t, r]*p[t, r] + 
        2*gAlp[t, r]*(gA[t, r]*Derivative[0, 1][fB][t, r] + 
          fA[t, r]*(gA[t, r]*gB[t, r]*gK2[t, r]*p[t, r] - 
            Lt[t, r]*Derivative[0, 1][gB][t, r]))) + 
      gB[t, r]*P[2, 1, R[t, r]]*(fA[t, r]*fAlp[t, r]*(fK1[t, r] + 
          2*fK2[t, r])*gA[t, r]*p[t, r] + gA[t, r]*Lt[t, r]*
         Derivative[0, 1][fAlp][t, r] + fA[t, r]*
         (gA[t, r]*gAlp[t, r]*gK1[t, r]*p[t, r] - 
          Lt[t, r]*Derivative[0, 1][gAlp][t, r] + gA[t, r]*q[t, r]*
           Derivative[0, 1][p][t, r])))/(fA[t, r]*gA[t, r]*gB[t, r]*
      P[2, 1, R[t, r]])
 
evol$eqr$fA[t_, r_] := fBet[t, r]*Derivative[0, 1][fA][t, r] + 
     fA[t, r]*(-(fAlp[t, r]*fK1[t, r]) + Derivative[0, 1][fBet][t, r])
 
evol$eqr$fB[t_, r_] := fB[t, r]*(fBet[t, r]/r - fAlp[t, r]*fK2[t, r]) + 
     fBet[t, r]*Derivative[0, 1][fB][t, r]
 
evol$eqr$fK1[t_, r_] := (Derivative[0, 1][fA][t, r]*
       (r*fB[t, r]*Derivative[0, 1][fAlp][t, r] + 2*fAlp[t, r]*
         (fB[t, r] + r*Derivative[0, 1][fB][t, r])) + 
      r*fA[t, r]^3*fB[t, r]*(fAlp[t, r]*(fK1[t, r]^2 + 
          2*fK1[t, r]*fK2[t, r] - k$f*f$JK1[t, r]) + 
        fBet[t, r]*Derivative[0, 1][fK1][t, r]) - 
      fA[t, r]*(r*fB[t, r]*Derivative[0, 2][fAlp][t, r] + 
        2*fAlp[t, r]*(2*Derivative[0, 1][fB][t, r] + 
          r*Derivative[0, 2][fB][t, r])))/(r*fA[t, r]^3*fB[t, r])
 
evol$eqr$fK2[t_, r_] := (r*fAlp[t, r]*fB[t, r]*Derivative[0, 1][fA][t, r]*
       (fB[t, r] + r*Derivative[0, 1][fB][t, r]) + 
      fA[t, r]^3*(fAlp[t, r]*(1 + r^2*fB[t, r]^2*(fK1[t, r]*fK2[t, r] + 
            2*fK2[t, r]^2 - k$f*f$JK2[t, r])) + r^2*fB[t, r]^2*fBet[t, r]*
         Derivative[0, 1][fK2][t, r]) - 
      fA[t, r]*(r*fB[t, r]*Derivative[0, 1][fAlp][t, r]*
         (fB[t, r] + r*Derivative[0, 1][fB][t, r]) + 
        fAlp[t, r]*(fB[t, r]^2 + r^2*Derivative[0, 1][fB][t, r]^2 + 
          r*fB[t, r]*(4*Derivative[0, 1][fB][t, r] + 
            r*Derivative[0, 2][fB][t, r]))))/(r^2*fA[t, r]^3*fB[t, r]^2)
 
evol$eqr$gA[t_, r_] := gBet[t, r]*Derivative[0, 1][gA][t, r] + 
     gA[t, r]*(-(gAlp[t, r]*gK1[t, r]) + Derivative[0, 1][gBet][t, r])
 
evol$eqr$gB[t_, r_] := gB[t, r]*(gBet[t, r]/r - gAlp[t, r]*gK2[t, r]) + 
     gBet[t, r]*Derivative[0, 1][gB][t, r]
 
evol$eqr$gK1[t_, r_] := (Derivative[0, 1][gA][t, r]*
       (r*gB[t, r]*Derivative[0, 1][gAlp][t, r] + 2*gAlp[t, r]*
         (gB[t, r] + r*Derivative[0, 1][gB][t, r])) + 
      r*gA[t, r]^3*gB[t, r]*(gAlp[t, r]*(gK1[t, r]^2 + 
          2*gK1[t, r]*gK2[t, r] - k$g*g$JK1[t, r]) + 
        gBet[t, r]*Derivative[0, 1][gK1][t, r]) - 
      gA[t, r]*(r*gB[t, r]*Derivative[0, 2][gAlp][t, r] + 
        2*gAlp[t, r]*(2*Derivative[0, 1][gB][t, r] + 
          r*Derivative[0, 2][gB][t, r])))/(r*gA[t, r]^3*gB[t, r])
 
evol$eqr$gK2[t_, r_] := (r*gAlp[t, r]*gB[t, r]*Derivative[0, 1][gA][t, r]*
       (gB[t, r] + r*Derivative[0, 1][gB][t, r]) + 
      gA[t, r]^3*(gAlp[t, r]*(1 + r^2*gB[t, r]^2*(gK1[t, r]*gK2[t, r] + 
            2*gK2[t, r]^2 - k$g*g$JK2[t, r])) + r^2*gB[t, r]^2*gBet[t, r]*
         Derivative[0, 1][gK2][t, r]) - 
      gA[t, r]*(r*gB[t, r]*Derivative[0, 1][gAlp][t, r]*
         (gB[t, r] + r*Derivative[0, 1][gB][t, r]) + 
        gAlp[t, r]*(gB[t, r]^2 + r^2*Derivative[0, 1][gB][t, r]^2 + 
          r*gB[t, r]*(4*Derivative[0, 1][gB][t, r] + 
            r*Derivative[0, 2][gB][t, r]))))/(r^2*gA[t, r]^3*gB[t, r]^2)
 
evol$eqr$p[t_, r_] := (2*fAlp[t, r]*P[1, 2, R[t, r]]*
       (gA[t, r]*Lt[t, r]*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - 
        fA[t, r]*(gB[t, r] + r*Derivative[0, 1][gB][t, r])) + 
      P[1, 1, R[t, r]]*(-2*r*fA[t, r]*fAlp[t, r]*fK2[t, r]*gA[t, r]*gB[t, r]*
         p[t, r] + 2*gAlp[t, r]*(gA[t, r]*(fB[t, r] + 
            r*Derivative[0, 1][fB][t, r]) + fA[t, r]*
           (r*gA[t, r]*gB[t, r]*gK2[t, r]*p[t, r] - Lt[t, r]*
             (gB[t, r] + r*Derivative[0, 1][gB][t, r])))) + 
      r*gB[t, r]*P[2, 1, R[t, r]]*(gA[t, r]*Lt[t, r]*Derivative[0, 1][fAlp][
          t, r] + fA[t, r]*(fAlp[t, r]*(fK1[t, r] + 2*fK2[t, r])*gA[t, r]*
           p[t, r] - Lt[t, r]*Derivative[0, 1][gAlp][t, r] + 
          gA[t, r]*(gAlp[t, r]*gK1[t, r]*p[t, r] + q[t, r]*
             Derivative[0, 1][p][t, r]))))/(r*fA[t, r]*gA[t, r]*gB[t, r]*
      P[2, 1, R[t, r]])
 
evol$eq$fA = evol$eqr$fA
 
evol$eq$fB = evol$eqr$fB
 
evol$eq$fK[t_, r_] = (fAlp[t, r]*((2*f\[Sigma][t, r])/(fA[t, r]*fB[t, r]) + 
        (2*(2*fDA[t, r] - fDAlp[t, r] - 6*fDB[t, r] + f\[Sigma][t, r]))/
         fA[t, r]^2))/r - k$f*f$JK[t, r] + 
     fAlp[t, r]*(fK[t, r]^2 + (-fDAlp[t, r]^2 - 2*fDAlp[t, r]*fDB[t, r] - 
         6*fDB[t, r]^2 + fDA[t, r]*(fDAlp[t, r] + 4*fDB[t, r]) - 
         Derivative[0, 1][fDAlp][t, r] - 4*Derivative[0, 1][fDB][t, r])/
        fA[t, r]^2) - (fAlp[t, r]*p[t, r]*Derivative[0, 1][fK][t, r])/
      (fA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][fK][t, r]
 
evol$eq$fK1 = evol$eqr$fK1
 
evol$eq$fK2 = evol$eqr$fK2
 
evol$eq$fKD[t_, r_] = 
    (fAlp[t, r]*((fDA[t, r] + fDAlp[t, r] - f\[Sigma][t, r])/fA[t, r]^2 - 
        f\[Sigma][t, r]/(fA[t, r]*fB[t, r])))/r - k$f*f$JKD[t, r] + 
     fAlp[t, r]*(fK[t, r]*fKD[t, r] + (-fDAlp[t, r]^2 + 
         fDAlp[t, r]*fDB[t, r] + fDA[t, r]*(fDAlp[t, r] + fDB[t, r]) - 
         Derivative[0, 1][fDAlp][t, r] - Derivative[0, 1][fDB][t, r])/
        fA[t, r]^2) - (fAlp[t, r]*p[t, r]*Derivative[0, 1][fKD][t, r])/
      (fA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][fKD][t, r]
 
evol$eq$gA = evol$eqr$gA
 
evol$eq$gB = evol$eqr$gB
 
evol$eq$gK1 = evol$eqr$gK1
 
evol$eq$gK2 = evol$eqr$gK2
 
evol$eq$p = evol$eqr$p
 
evol$eq$pfD[t_, r_] := -SpherDel[pfD[t, r]*pfV[t, r]]
 
evol$eq$pfS[t_, r_] := -SpherDel[pfS[t, r]*pfV[t, r]] - 
     pfD[t, r]*Derivative[0, 1][gAlp][t, r] - pf\[Tau][t, r]*
      Derivative[0, 1][gAlp][t, r] + pfS[t, r]*
      ((gAlp[t, r]*pfv[t, r]*Derivative[0, 1][gA][t, r])/gA[t, r] + 
       Derivative[0, 1][gBet][t, r])
 
evol$eq$pf\[Tau][t_, r_] := -SpherDel[pfV[t, r]*pf\[Tau][t, r]] + 
     pfS[t, r]*(gAlp[t, r]*gK1[t, r]*pfv[t, r] - Derivative[0, 1][gAlp][t, r]/
        gA[t, r]^2)
 
exportCppEoM[] := {Export[StringJoin[$cppPathEoM, "eomEvolution.h"], 
      StringJoin["/** @file  eomEvolution.h\n", 
       " *  @brief The evolution equations for metrics.\n", 
       " *  @image html evolution.png\n", " */\n\n", toCpp[EoM$gEvol], "\n", 
       toCpp[EoM$fEvol], "\n"], "Text"], Export[StringJoin[$cppPathEoM, 
       "eomConstraints.h"], StringJoin["/** @file  eomConstraints.h\n", 
       " *  @brief The constraint equations (without sources).\n", 
       " *  @image html constraints.png\n", " */\n\n", toCpp[EoM$constr1], 
       "\n", toCpp[EoM$constr2]], "Text"], 
     Export[StringJoin[$cppPathEoM, "eomSources.h"], 
      StringJoin["/** @file  eomSources.h\n", 
       " *  @brief The stress-energy tensor components.\n", 
       " *  @image html sources.png\n", " */\n\n", toCpp[EoM$sources]], 
      "Text"], Export[StringJoin[$cppPathEoM, "eomMatter.h"], 
      StringJoin["/** @file  eomMatter.h\n", 
       " *  @brief The equations of motion for a perfect fluid.\n", 
       " *  @image html matter.png\n", " */\n\n", toCpp[EoM$mEvol]], "Text"], 
     Export[StringJoin[$cppPathEoM, "eomMiscEquations.h"], 
      StringJoin["/** @file  eomMiscEquations.h\n", 
       " *  @brief Contains p, gHorz, fHorz, gBet, fBet and sigma eqs.\n", 
       " */\n\n", toCpp[EoM$pEqs], "\n", toCpp[EoM$shifts], "\n", 
       toCpp[EoM$horizonFinders]], "Text"], 
     Export[StringJoin[$cppPathEoM, "eomLapseRatios.h"], 
      StringJoin["/** @file  eomLapseRatios.h\n", " *  @brief The lapse \
factors BimetricEvolve::eq_gW and BimetricEvolve::eq_fW.\n", " */\n\n", 
       toCpp[EoM$lapseRatios]], "Text"], 
     If[False, Export[StringJoin[$cppPathEoM, "eomKretschmann.h"], 
       StringJoin["/** @file  eomKretschmann.h\n", 
        " *  @brief Expressions for the Kretschmann scalars.\n", " */\n\n", 
        toCpp[{{"gKretschmann", gKretschmann, UnderBar[gKretschmannTR]}, 
          {"fKretschmann", fKretschmann, UnderBar[fKretschmannTR]}}]], 
       "Text"], Nothing]}
 
exportCppFunction[{name_, symbol_, e_}] := Block[{str, out, j = 0}, 
     str = Characters[StringReplace[InsertLinebreaks[StringReplace[
           toStringCForm[e], {"\[Rho]" -> "rho", "\[Tau]" -> "tau", 
            "g\[Sigma]" -> "gSig", "f\[Sigma]" -> "fSig", "*" -> " * ", 
            "/" -> " / "}], 75], {"+\n" -> "\n+ ", "-\n" -> "\n- ", 
          "*\n" -> "\n* ", "/\n" -> "\n/ "}]]; 
      out = Table[If[str[[i]] === "(", ++j, If[str[[i]] === ")", --j]]; 
         If[str[[i]] === "\n", StringJoin["\n    /*", ToString[j], "*/  "], 
          str[[i]]], {i, Length[str]}]; StringJoin["Real BimetricEvolve::", 
       name, "( Int m, Int n )\n{\n    return ", StringJoin[out], ";\n}\n"]]
 
exportCppGaugeFunctions[] := (Export[StringJoin[$cppPathEoM, "eomGauge.h"], 
      StringJoin["/** @file  eomGauge.h\n", " *  @brief The gauge functions \
BimetricEvolve::eq_q, BimetricEvolve::eq_gAlp, and \
BimetricEvolve::eq_fAlp.\n", " *  @image html gauge.png\n", " */\n\n", 
       toCpp[EoM$gaugeFunctions]], "Text"]; )
 
fKretschmann[m_, n_] := 
    (4*((fAlp$[m, n]^2*(-(((fAlp$[m, -1 + n] - 2*fAlp$[m, n] + fAlp$[m, 
                1 + n])*fA$[m, n])/delta$r^2) + 
           ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[m, -1 + n] + 
              fA$[m, 1 + n]))/(4*delta$r^2)) + fA$[m, n]^2*
          (-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[m, -1 + n] + fA$[m, 
                1 + n]))/(4*delta$r^2)) + (fAlp$[m, n]*(fA$[m, -1 + n] - 
              2*fA$[m, n] + fA$[m, 1 + n]))/delta$r^2)*
          (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])^2 + 
         ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fA$[m, n]^2*
           (-((-fA$[-1 + m, n] + fA$[1 + m, n])/(2*delta$t)) + 
            fA$[m, n]*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/
                (2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                 Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - 
              (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*
                fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*
                delta$r))))/(2*delta$t) + fA$[m, n]^2*
          (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*
          (((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-fA$[m, -1 + n] + 
              fA$[m, 1 + n]))/(4*delta$r*delta$t) + 
           ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[-1 + m, n] + 
              fA$[1 + m, n]))/(4*delta$r*delta$t) + fAlp$[m, n]*
            (-((fA$[-1 + m, -1 + n] - fA$[-1 + m, 1 + n] - fA$[1 + m, 
                 -1 + n] + fA$[1 + m, 1 + n])/(2*delta$r*delta$t)) + 
             (3*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-(((-fAlp$[m, -1 + n] + 
                    fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*
                   Lt$[m, n])) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 
                    1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*Lt$[m, n]) + 
                (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/
                 (2*delta$r*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*
                  (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*
                  Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/
              (2*delta$r)) + fA$[m, n]*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 
                  1 + n])*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/
                   (2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                   (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                   fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                    Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^
                    2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/
                  (2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + 
                   q$[m, 1 + n])/(2*delta$r)))/(2*delta$r)) + 
             fAlp$[m, n]*(-(((fAlp$[m, -1 + n] - 2*fAlp$[m, n] + fAlp$[m, 
                    1 + n])*p$[m, n])/(delta$r^2*fA$[m, n]*Lt$[m, n])) + 
               ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fA$[m, -1 + n] + 
                  fA$[m, 1 + n])*p$[m, n])/(2*delta$r^2*fA$[m, n]^2*
                 Lt$[m, n]) - (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])^
                  2*p$[m, n])/(2*delta$r^2*fA$[m, n]^3*Lt$[m, n]) + 
               (fAlp$[m, n]*(fA$[m, -1 + n] - 2*fA$[m, n] + fA$[m, 1 + n])*
                 p$[m, n])/(delta$r^2*fA$[m, n]^2*Lt$[m, n]) + 
               ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-Lt$[m, -1 + n] + 
                  Lt$[m, 1 + n])*p$[m, n])/(2*delta$r^2*fA$[m, n]*
                 Lt$[m, n]^2) - (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 
                   1 + n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/
                (2*delta$r^2*fA$[m, n]^2*Lt$[m, n]^2) - (fAlp$[m, n]*
                 (-Lt$[m, -1 + n] + Lt$[m, 1 + n])^2*p$[m, n])/(2*delta$r^2*
                 fA$[m, n]*Lt$[m, n]^3) + (fAlp$[m, n]*(Lt$[m, -1 + n] - 
                  2*Lt$[m, n] + Lt$[m, 1 + n])*p$[m, n])/(delta$r^2*fA$[m, n]*
                 Lt$[m, n]^2) - ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*
                 (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*fA$[m, n]*
                 Lt$[m, n]) + (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*
                 (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*fA$[m, n]^2*
                 Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*
                 (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*fA$[m, n]*
                 Lt$[m, n]^2) - (fAlp$[m, n]*(p$[m, -1 + n] - 2*p$[m, n] + 
                  p$[m, 1 + n]))/(delta$r^2*fA$[m, n]*Lt$[m, n]) + 
               (q$[m, -1 + n] - 2*q$[m, n] + q$[m, 1 + n])/delta$r^2))) + 
         fAlp$[m, n]*fA$[m, n]^2*((fA$[-1 + m, n] - 2*fA$[m, n] + 
             fA$[1 + m, n])/delta$t^2 - ((-fA$[-1 + m, n] + fA$[1 + m, n])*
             (-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/
                (2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                 Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - 
              (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*
                fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*
                delta$r)))/delta$t - ((-fA$[m, -1 + n] + fA$[m, 1 + n])*
             (-(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/
                (2*delta$t*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                (-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*
                fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + 
                 Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n]^2) - 
              (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*
                fA$[m, n]*Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*
                delta$t)))/(2*delta$r) + fA$[m, n]*
            (((fAlp$[-1 + m, -1 + n] - fAlp$[-1 + m, 1 + n] - fAlp$[1 + m, 
                 -1 + n] + fAlp$[1 + m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*
               fA$[m, n]*Lt$[m, n]) - ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(
                -fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*
               fA$[m, n]^2*Lt$[m, n]) - ((-fAlp$[m, -1 + n] + fAlp$[m, 
                 1 + n])*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/
              (4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) + 
             (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(
                -fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$r*delta$t*
               fA$[m, n]^3*Lt$[m, n]) - (fAlp$[m, n]*(fA$[-1 + m, -1 + n] - 
                fA$[-1 + m, 1 + n] - fA$[1 + m, -1 + n] + fA$[1 + m, 1 + n])*
               p$[m, n])/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - 
             ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-Lt$[m, -1 + n] + 
                Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*fA$[m, n]*
               Lt$[m, n]^2) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*(
                -Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*
               fA$[m, n]^2*Lt$[m, n]^2) - ((-fAlp$[m, -1 + n] + 
                fAlp$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/
              (4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + 
             (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(
                -Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*
               fA$[m, n]^2*Lt$[m, n]^2) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                Lt$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/
              (2*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^3) - 
             (fAlp$[m, n]*(Lt$[-1 + m, -1 + n] - Lt$[-1 + m, 1 + n] - 
                Lt$[1 + m, -1 + n] + Lt$[1 + m, 1 + n])*p$[m, n])/
              (4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + 
             ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*(-p$[m, -1 + n] + 
                p$[m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]) - 
             (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*(-p$[m, -1 + n] + 
                p$[m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - 
             (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*(-p$[m, -1 + n] + 
                p$[m, 1 + n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + 
             ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-p$[-1 + m, n] + 
                p$[1 + m, n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]) - 
             (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(-p$[-1 + m, n] + 
                p$[1 + m, n]))/(4*delta$r*delta$t*fA$[m, n]^2*Lt$[m, n]) - 
             (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-p$[-1 + m, n] + 
                p$[1 + m, n]))/(4*delta$r*delta$t*fA$[m, n]*Lt$[m, n]^2) + 
             (fAlp$[m, n]*(p$[-1 + m, -1 + n] - p$[-1 + m, 1 + n] - 
                p$[1 + m, -1 + n] + p$[1 + m, 1 + n]))/(4*delta$r*delta$t*fA$[
                m, n]*Lt$[m, n]) + (-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*
                  p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                 (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                 fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                  Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^
                  2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/
                (2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + 
                 q$[m, 1 + n])/(2*delta$r))^2 - (q$[-1 + m, -1 + n] - q$[
                -1 + m, 1 + n] - q$[1 + m, -1 + n] + q$[1 + m, 1 + n])/
              (4*delta$r*delta$t))))^2 + (fAlp$[m, n]^2*fA$[m, n]^2*
         (-(fA$[m, n]^2*(-(((-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/
                 (2*delta$t)) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*
                    Lt$[m, n])) + q$[m, n])*(fB$[m, n] + ((-fB$[m, -1 + n] + 
                    fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))^2) + 
           fAlp$[m, n]^2*(-fA$[m, n]^2 + (fB$[m, n] + ((-fB$[m, -1 + n] + 
                  fB$[m, 1 + n])*r$[m, n])/(2*delta$r))^2))^2)/
        (fB$[m, n]^4*r$[m, n]^4) + 
       (2*(fA$[m, n]^3*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + 
              q$[m, n])^2*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*
                fB$[m, n])/(2*delta$r)) - ((-fAlp$[m, -1 + n] + 
                fAlp$[m, 1 + n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/
              (4*delta$r^2) + fAlp$[m, n]*((-fB$[m, -1 + n] + fB$[m, 1 + n])/
                delta$r + ((fB$[m, -1 + n] - 2*fB$[m, n] + fB$[m, 1 + n])*
                 r$[m, n])/delta$r^2)) + fAlp$[m, n]*
            ((fA$[m, n]^2*(-fB$[-1 + m, n] + fB$[1 + m, n])*(
                (-fA$[-1 + m, n] + fA$[1 + m, n])/(2*delta$t) - fA$[m, n]*
                 (-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/
                    (2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                    (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                    fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                     Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^
                     2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/
                   (2*delta$r*fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + 
                    q$[m, 1 + n])/(2*delta$r)))*r$[m, n])/(2*delta$t) + 
             fAlp$[m, n]^2*(((-fA$[m, -1 + n] + fA$[m, 1 + n])*fB$[m, n])/
                (2*delta$r) + ((-fA$[m, -1 + n] + fA$[m, 1 + n])*
                 (-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - 
               fA$[m, n]*((-fB$[m, -1 + n] + fB$[m, 1 + n])/delta$r + 
                 ((fB$[m, -1 + n] - 2*fB$[m, n] + fB$[m, 1 + n])*r$[m, n])/
                  delta$r^2))) + fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/(
                fA$[m, n]*Lt$[m, n])) + q$[m, n])*
            (((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fA$[m, n]*(
                -fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*
               delta$t) + fAlp$[m, n]*(-(((-fA$[m, -1 + n] + fA$[m, 1 + n])*
                  (-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*
                  delta$t)) + fA$[m, n]*(-((-fB$[-1 + m, n] + fB$[1 + m, n])/
                   (2*delta$t)) + fB$[m, n]*(-(((-fAlp$[m, -1 + n] + 
                       fAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*
                      Lt$[m, n])) + (fAlp$[m, n]*(-fA$[m, -1 + n] + 
                      fA$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]^2*
                     Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 
                       1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n]^2) - 
                   (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*
                     fA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/
                    (2*delta$r)) - ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 
                     1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 1 + n])*
                   r$[m, n])/(4*delta$r*delta$t) + ((-fB$[m, -1 + n] + 
                    fB$[m, 1 + n])*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*
                       p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n])) + 
                    (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/
                     (2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*
                      (-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + 
                       p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + 
                    (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/
                  (2*delta$r)))))^2)/(fB$[m, n]^2*r$[m, n]^2) + 
       (2*fA$[m, n]^2*(-((fAlp$[m, n]^2*(-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*
              (fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/
                (2*delta$r)))/(2*delta$r)) + 
           ((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fA$[m, n]^2*
             (-(((-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(2*delta$t)) + 
              (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + q$[m, n])*(
                fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/
                 (2*delta$r))))/(2*delta$t) + fAlp$[m, n]*fA$[m, n]*
            (((-fA$[m, -1 + n] + fA$[m, 1 + n])*(-((fAlp$[m, n]*p$[m, n])/
                   (fA$[m, n]*Lt$[m, n])) + q$[m, n])^2*(fB$[m, n] + 
                ((-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/
              (2*delta$r) - fA$[m, n]*(fB$[m, n]*(-(((-fAlp$[-1 + m, n] + 
                     fAlp$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*
                    Lt$[m, n])) + (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, 
                     n])*p$[m, n])/(2*delta$t*fA$[m, n]^2*Lt$[m, n]) + 
                 (fAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/
                  (2*delta$t*fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*
                   (-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*fA$[m, n]*
                   Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/
                  (2*delta$t)) - ((fB$[-1 + m, n] - 2*fB$[m, n] + fB$[1 + m, 
                   n])*r$[m, n])/delta$t^2 + ((-fB$[m, -1 + n] + 
                  fB$[m, 1 + n])*(-(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*
                     p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n])) + 
                  (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/
                   (2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*
                    (-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*
                    fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + 
                     p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + 
                  (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/
                (2*delta$r)) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*
                  Lt$[m, n])) + q$[m, n])*(-(((-fA$[-1 + m, n] + fA$[1 + m, 
                    n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*
                     r$[m, n])/(2*delta$r)))/(2*delta$t)) + fA$[m, n]*
                (-((-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t)) + 
                 fB$[m, n]*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*
                      p$[m, n])/(2*delta$r*fA$[m, n]*Lt$[m, n])) + 
                   (fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/
                    (2*delta$r*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*
                     (-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*
                     fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + 
                      p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + 
                   (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - 
                 ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, 
                     -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                   delta$t) + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*
                   (-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/
                      (2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                      (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*
                      (-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + 
                       p$[m, 1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + 
                    (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/
                  (2*delta$r)))))^2)/(fB$[m, n]^2*r$[m, n]^2) + 
       (4*fA$[m, n]^2*(-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fA$[m, n]*
             (-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/
            (4*delta$r*delta$t)) + fAlp$[m, n]*
           (-(((-fA$[-1 + m, n] + fA$[1 + m, n])*fB$[m, n])/(2*delta$t)) - 
            ((-fA$[-1 + m, n] + fA$[1 + m, n])*(-fB$[m, -1 + n] + fB$[m, 
                1 + n])*r$[m, n])/(4*delta$r*delta$t) + 
            fA$[m, n]*((-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + 
              ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, 
                  -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                delta$t))) + (-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, 
                n])) + q$[m, n])*((fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 
                1 + n])*(fB$[m, n] + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*
                 r$[m, n])/(2*delta$r)))/(2*delta$r) + fA$[m, n]*
             (((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fB$[m, n])/(2*delta$r) + 
              ((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*(-fB$[m, -1 + n] + 
                 fB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - fAlp$[m, n]*(
                (-fB$[m, -1 + n] + fB$[m, 1 + n])/delta$r + 
                ((fB$[m, -1 + n] - 2*fB$[m, n] + fB$[m, 1 + n])*r$[m, n])/
                 delta$r^2))))*
         (-(fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/(fA$[m, n]*Lt$[m, n])) + 
              q$[m, n])^2*((fAlp$[m, n]*(-fA$[m, -1 + n] + fA$[m, 1 + n])*(
                -fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$r*
               delta$t) + fA$[m, n]*(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*
                 fB$[m, n])/(2*delta$t) + ((-fAlp$[-1 + m, n] + fAlp$[1 + m, 
                   n])*(-fB$[m, -1 + n] + fB$[m, 1 + n])*r$[m, n])/
                (4*delta$r*delta$t) - fAlp$[m, n]*((-fB$[-1 + m, n] + 
                   fB$[1 + m, n])/(2*delta$t) + ((fB$[-1 + m, -1 + n] - 
                    fB$[-1 + m, 1 + n] - fB$[1 + m, -1 + n] + fB$[1 + m, 
                     1 + n])*r$[m, n])/(4*delta$r*delta$t))))) + 
          fAlp$[m, n]^2*(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*fA$[m, n]*
              (-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/
             (4*delta$r*delta$t) + fAlp$[m, n]*(((-fA$[-1 + m, n] + 
                 fA$[1 + m, n])*fB$[m, n])/(2*delta$t) + 
              ((-fA$[-1 + m, n] + fA$[1 + m, n])*(-fB$[m, -1 + n] + 
                 fB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) - 
              fA$[m, n]*((-fB$[-1 + m, n] + fB$[1 + m, n])/(2*delta$t) + 
                ((fB$[-1 + m, -1 + n] - fB$[-1 + m, 1 + n] - fB$[1 + m, 
                    -1 + n] + fB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                  delta$t)))) + fA$[m, n]^2*(-((fAlp$[m, n]*p$[m, n])/
              (fA$[m, n]*Lt$[m, n])) + q$[m, n])*
           (((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*fA$[m, n]*
              (-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + 
            fAlp$[m, n]*(((-fA$[-1 + m, n] + fA$[1 + m, n])*
                (-fB$[-1 + m, n] + fB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + 
              fA$[m, n]*(fB$[m, n]*(-(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*
                     p$[m, n])/(2*delta$t*fA$[m, n]*Lt$[m, n])) + 
                  (fAlp$[m, n]*(-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/
                   (2*delta$t*fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*
                    (-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*
                    fA$[m, n]*Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + 
                     p$[1 + m, n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + 
                  (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)) - 
                ((fB$[-1 + m, n] - 2*fB$[m, n] + fB$[1 + m, n])*r$[m, n])/
                 delta$t^2 - ((-fB$[-1 + m, n] + fB$[1 + m, n])*
                  (-(((-fAlp$[m, -1 + n] + fAlp$[m, 1 + n])*p$[m, n])/
                     (2*delta$r*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                     (-fA$[m, -1 + n] + fA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                     fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[m, -1 + n] + 
                      Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*fA$[m, n]*
                     Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 
                       1 + n]))/(2*delta$r*fA$[m, n]*Lt$[m, n]) + 
                   (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/
                 (2*delta$t) + ((-fB$[m, -1 + n] + fB$[m, 1 + n])*
                  (-(((-fAlp$[-1 + m, n] + fAlp$[1 + m, n])*p$[m, n])/
                     (2*delta$t*fA$[m, n]*Lt$[m, n])) + (fAlp$[m, n]*
                     (-fA$[-1 + m, n] + fA$[1 + m, n])*p$[m, n])/(2*delta$t*
                     fA$[m, n]^2*Lt$[m, n]) + (fAlp$[m, n]*(-Lt$[-1 + m, n] + 
                      Lt$[1 + m, n])*p$[m, n])/(2*delta$t*fA$[m, n]*
                     Lt$[m, n]^2) - (fAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, 
                       n]))/(2*delta$t*fA$[m, n]*Lt$[m, n]) + 
                   (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/
                 (2*delta$r))))))/(fB$[m, n]^2*r$[m, n]^2)))/
     (fAlp$[m, n]^6*fA$[m, n]^6)
 
fKretschmannTR[t_, r_] := 
    (4*((fA[t, r]^2*fAlp[t, r]^2*(fAlp[t, r]^2*(-fA[t, r]^2 + 
             (fB[t, r] + r*Derivative[0, 1][fB][t, r])^2) - 
           fA[t, r]^2*((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + 
                q[t, r])*(fB[t, r] + r*Derivative[0, 1][fB][t, r]) - 
              r*Derivative[1, 0][fB][t, r])^2)^2)/(r^4*fB[t, r]^4) + 
       (2*(fA[t, r]^3*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^
             2*(-(fB[t, r]*Derivative[0, 1][fAlp][t, r]) - 
             r*Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][fB][t, r] + 
             fAlp[t, r]*(2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][
                  fB][t, r])) + fAlp[t, r]*(fAlp[t, r]^2*(fB[t, r]*
                Derivative[0, 1][fA][t, r] + r*Derivative[0, 1][fA][t, r]*
                Derivative[0, 1][fB][t, r] - fA[t, r]*(2*Derivative[0, 1][fB][
                   t, r] + r*Derivative[0, 2][fB][t, r])) + 
             r*fA[t, r]^2*(-(fA[t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][
                      fA][t, r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*
                    Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + 
                  (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*
                    Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/
                   (fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + 
               Derivative[1, 0][fA][t, r])*Derivative[1, 0][fB][t, r]) + 
           fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*
            (r*fA[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fB][t, 
               r] + fAlp[t, r]*(-(r*Derivative[0, 1][fA][t, r]*
                 Derivative[1, 0][fB][t, r]) + fA[t, r]*(fB[t, r]*
                  ((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/
                    (fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][
                      t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*
                     Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - 
                   (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*
                     Lt[t, r]) + Derivative[0, 1][q][t, r]) + 
                 r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*
                     Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
                   (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*
                     Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                      r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*
                     Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + 
                   Derivative[0, 1][q][t, r]) - Derivative[1, 0][fB][t, r] - 
                 r*Derivative[1, 1][fB][t, r]))))^2)/(r^2*fB[t, r]^2) + 
       (fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^2*
          (-(Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r]) + 
           fAlp[t, r]*Derivative[0, 2][fA][t, r]) + fAlp[t, r]^2*
          (Derivative[0, 1][fA][t, r]*Derivative[0, 1][fAlp][t, r] - 
           fA[t, r]*Derivative[0, 2][fAlp][t, r]) + 
         fA[t, r]^2*(fA[t, r]*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, 
                r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][
                t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*
               Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - 
             (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + 
             Derivative[0, 1][q][t, r]) - Derivative[1, 0][fA][t, r])*
          Derivative[1, 0][fAlp][t, r] + fA[t, r]^2*
          (-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*
          (fA[t, r]*(-(Derivative[0, 1][fAlp][t, r]*((fAlp[t, r]*p[t, r]*
                  Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
                (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + 
                (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*
                  Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/
                 (fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + 
             fAlp[t, r]*((-2*fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]^2)/
                (fA[t, r]^3*Lt[t, r]) + (2*p[t, r]*Derivative[0, 1][fA][t, r]*
                 Derivative[0, 1][fAlp][t, r])/(fA[t, r]^2*Lt[t, r]) - 
               (2*fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]*
                 Derivative[0, 1][Lt][t, r])/(fA[t, r]^2*Lt[t, r]^2) + 
               (2*p[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[0, 1][Lt][
                  t, r])/(fA[t, r]*Lt[t, r]^2) - (2*fAlp[t, r]*p[t, r]*
                 Derivative[0, 1][Lt][t, r]^2)/(fA[t, r]*Lt[t, r]^3) + 
               (2*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[0, 1][p][
                  t, r])/(fA[t, r]^2*Lt[t, r]) - (2*Derivative[0, 1][fAlp][t, 
                  r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + 
               (2*fAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[0, 1][p][
                  t, r])/(fA[t, r]*Lt[t, r]^2) + (fAlp[t, r]*p[t, r]*
                 Derivative[0, 2][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
               (p[t, r]*Derivative[0, 2][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + 
               (fAlp[t, r]*p[t, r]*Derivative[0, 2][Lt][t, r])/(fA[t, r]*
                 Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 2][p][t, r])/
                (fA[t, r]*Lt[t, r]) + Derivative[0, 2][q][t, r])) + 
           Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][fA][t, r] + 
           Derivative[0, 1][fA][t, r]*Derivative[1, 0][fAlp][t, r] + 
           fAlp[t, r]*(3*Derivative[0, 1][fA][t, r]*((fAlp[t, r]*p[t, r]*
                 Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
               (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + 
               (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(fA[t, r]*
                 Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/
                (fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - 
             2*Derivative[1, 1][fA][t, r])) + fA[t, r]^2*fAlp[t, r]*
          (-2*((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/
              (fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, r])/
              (fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][
                t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[0, 1][
                 p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])*
            Derivative[1, 0][fA][t, r] - Derivative[0, 1][fA][t, r]*
            ((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[
                t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/
              (fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][
                t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][
                 p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + 
           fA[t, r]*(((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/
                (fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, 
                  r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*
                 Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - 
               (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + 
               Derivative[0, 1][q][t, r])^2 + (2*fAlp[t, r]*p[t, r]*
               Derivative[0, 1][fA][t, r]*Derivative[1, 0][fA][t, r])/
              (fA[t, r]^3*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][t, 
                r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) + 
             (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][
                 fA][t, r])/(fA[t, r]^2*Lt[t, r]^2) - 
             (fAlp[t, r]*Derivative[0, 1][p][t, r]*Derivative[1, 0][fA][t, 
                r])/(fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fA][t, 
                r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]^2*Lt[t, r]) - 
             (p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][fAlp][t, 
                r])/(fA[t, r]*Lt[t, r]^2) + (Derivative[0, 1][p][t, r]*
               Derivative[1, 0][fAlp][t, r])/(fA[t, r]*Lt[t, r]) + 
             (fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][
                 Lt][t, r])/(fA[t, r]^2*Lt[t, r]^2) - 
             (p[t, r]*Derivative[0, 1][fAlp][t, r]*Derivative[1, 0][Lt][t, 
                r])/(fA[t, r]*Lt[t, r]^2) + (2*fAlp[t, r]*p[t, r]*
               Derivative[0, 1][Lt][t, r]*Derivative[1, 0][Lt][t, r])/
              (fA[t, r]*Lt[t, r]^3) - (fAlp[t, r]*Derivative[0, 1][p][t, 
                r]*Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - 
             (fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][p][t, 
                r])/(fA[t, r]^2*Lt[t, r]) + (Derivative[0, 1][fAlp][t, r]*
               Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) - 
             (fAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][p][t, 
                r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*p[t, r]*
               Derivative[1, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) + 
             (p[t, r]*Derivative[1, 1][fAlp][t, r])/(fA[t, r]*Lt[t, r]) - 
             (fAlp[t, r]*p[t, r]*Derivative[1, 1][Lt][t, r])/
              (fA[t, r]*Lt[t, r]^2) + (fAlp[t, r]*Derivative[1, 1][p][t, r])/
              (fA[t, r]*Lt[t, r]) - Derivative[1, 1][q][t, r]) + 
           Derivative[2, 0][fA][t, r]))^2 + 
       (2*fA[t, r]^2*(-(fAlp[t, r]^2*Derivative[0, 1][fAlp][t, r]*
             (fB[t, r] + r*Derivative[0, 1][fB][t, r])) + 
           fA[t, r]^2*Derivative[1, 0][fAlp][t, r]*
            ((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*
              (fB[t, r] + r*Derivative[0, 1][fB][t, r]) - 
             r*Derivative[1, 0][fB][t, r]) + fA[t, r]*fAlp[t, r]*
            ((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^2*
              Derivative[0, 1][fA][t, r]*(fB[t, r] + r*Derivative[0, 1][fB][
                 t, r]) + (-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, 
                r])*(-((fB[t, r] + r*Derivative[0, 1][fB][t, r])*
                 Derivative[1, 0][fA][t, r]) + fA[t, r]*(fB[t, r]*
                  ((fAlp[t, r]*p[t, r]*Derivative[0, 1][fA][t, r])/
                    (fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[0, 1][fAlp][
                      t, r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*
                     Derivative[0, 1][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - 
                   (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*
                     Lt[t, r]) + Derivative[0, 1][q][t, r]) + 
                 r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*
                     Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
                   (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*
                     Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                      r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*
                     Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + 
                   Derivative[0, 1][q][t, r]) - Derivative[1, 0][fB][t, r] - 
                 r*Derivative[1, 1][fB][t, r])) - fA[t, r]*(fB[t, r]*
                ((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*
                   Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/
                  (fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][
                     Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*
                   Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + 
                 Derivative[1, 0][q][t, r]) + r*Derivative[0, 1][fB][t, r]*
                ((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/(fA[t, r]^2*
                   Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, r])/
                  (fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][
                     Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*
                   Derivative[1, 0][p][t, r])/(fA[t, r]*Lt[t, r]) + 
                 Derivative[1, 0][q][t, r]) - r*Derivative[2, 0][fB][t, r])))^
          2)/(r^2*fB[t, r]^2) + (4*fA[t, r]^2*
         ((-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*
           (fAlp[t, r]*Derivative[0, 1][fA][t, r]*(fB[t, r] + 
              r*Derivative[0, 1][fB][t, r]) + fA[t, r]*
             (fB[t, r]*Derivative[0, 1][fAlp][t, r] + r*Derivative[0, 1][
                 fAlp][t, r]*Derivative[0, 1][fB][t, r] - fAlp[t, r]*(
                2*Derivative[0, 1][fB][t, r] + r*Derivative[0, 2][fB][t, 
                  r]))) - r*fA[t, r]*Derivative[0, 1][fAlp][t, r]*
           Derivative[1, 0][fB][t, r] + fAlp[t, r]*
           (-(fB[t, r]*Derivative[1, 0][fA][t, r]) - 
            r*Derivative[0, 1][fB][t, r]*Derivative[1, 0][fA][t, r] + 
            fA[t, r]*(Derivative[1, 0][fB][t, r] + r*Derivative[1, 1][fB][t, 
                r])))*(fAlp[t, r]^2*(r*fA[t, r]*Derivative[0, 1][fAlp][t, r]*
             Derivative[1, 0][fB][t, r] + fAlp[t, r]*
             (fB[t, r]*Derivative[1, 0][fA][t, r] + r*Derivative[0, 1][fB][t, 
                r]*Derivative[1, 0][fA][t, r] - fA[t, r]*(Derivative[1, 0][
                  fB][t, r] + r*Derivative[1, 1][fB][t, r]))) - 
          fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])^
            2*(r*fAlp[t, r]*Derivative[0, 1][fA][t, r]*Derivative[1, 0][fB][
              t, r] + fA[t, r]*(fB[t, r]*Derivative[1, 0][fAlp][t, r] + 
              r*Derivative[0, 1][fB][t, r]*Derivative[1, 0][fAlp][t, r] - 
              fAlp[t, r]*(Derivative[1, 0][fB][t, r] + r*Derivative[1, 1][fB][
                  t, r]))) + fA[t, r]^2*(-((fAlp[t, r]*p[t, r])/
              (fA[t, r]*Lt[t, r])) + q[t, r])*
           (r*fA[t, r]*Derivative[1, 0][fAlp][t, r]*Derivative[1, 0][fB][t, 
              r] + fAlp[t, r]*(r*Derivative[1, 0][fA][t, r]*Derivative[1, 0][
                 fB][t, r] + fA[t, r]*(-(r*((fAlp[t, r]*p[t, r]*
                     Derivative[0, 1][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
                   (p[t, r]*Derivative[0, 1][fAlp][t, r])/(fA[t, r]*
                     Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                      r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*
                     Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]) + 
                   Derivative[0, 1][q][t, r])*Derivative[1, 0][fB][t, r]) + 
                fB[t, r]*((fAlp[t, r]*p[t, r]*Derivative[1, 0][fA][t, r])/
                   (fA[t, r]^2*Lt[t, r]) - (p[t, r]*Derivative[1, 0][fAlp][t, 
                     r])/(fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]*
                    Derivative[1, 0][Lt][t, r])/(fA[t, r]*Lt[t, r]^2) - 
                  (fAlp[t, r]*Derivative[1, 0][p][t, r])/(fA[t, r]*
                    Lt[t, r]) + Derivative[1, 0][q][t, r]) + 
                r*Derivative[0, 1][fB][t, r]*((fAlp[t, r]*p[t, r]*
                    Derivative[1, 0][fA][t, r])/(fA[t, r]^2*Lt[t, r]) - 
                  (p[t, r]*Derivative[1, 0][fAlp][t, r])/(fA[t, r]*
                    Lt[t, r]) + (fAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, 
                     r])/(fA[t, r]*Lt[t, r]^2) - (fAlp[t, r]*Derivative[1, 0][
                      p][t, r])/(fA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, 
                   r]) - r*Derivative[2, 0][fB][t, r])))))/(r^2*fB[t, r]^2)))/
     (fA[t, r]^6*fAlp[t, r]^6)
 
fW$coeffs = {Lt[t, r]^2*(fA[t, r]^3*Lt[t, r]*(-4*gB[t, r]^2*gDB[t, r]^2*
          R[t, r]^2*(\[Beta][2] + R[t, r]*\[Beta][3])^2 + 
         gA[t, r]^2*(-\[Beta][1] + R[t, r]^2*\[Beta][3])*
          (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))) + 
       fDB[t, r]^2*gA[t, r]^3*gB[t, r]^2*R[t, r]^3*
        (Lt[t, r]^2*(\[Beta][1] + R[t, r]*\[Beta][2])*(-\[Beta][1] + 
           R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 
         p[t, r]^2*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
             R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 
             3*R[t, r]*\[Beta][3]))) - fA[t, r]*fDB[t, r]*gA[t, r]^2*
        gB[t, r]^2*Lt[t, r]*R[t, r]^2*
        (4*R[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3])*
          (gDB[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2]) + 
           (fDB[t, r] - gDB[t, r])*R[t, r]*(\[Beta][2] + 
             R[t, r]*\[Beta][3])) + (\[Beta][1] + R[t, r]*(2*\[Beta][2] + 
             R[t, r]*\[Beta][3]))*(2*gDB[t, r]*R[t, r]*(\[Beta][2] + 
             2*R[t, r]*\[Beta][3]) - fDB[t, r]*(\[Beta][1] + 
             R[t, r]^2*\[Beta][3]))) + fA[t, r]^2*gA[t, r]*R[t, r]*
        (gA[t, r]^2*((Lt[t, r]^2 - p[t, r]^2)*(\[Beta][1] + 
             R[t, r]*\[Beta][2]) - R[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3]))*
          (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
         gB[t, r]^2*gDB[t, r]*R[t, r]*
          (-4*(gDB[t, r] - 2*fDB[t, r]*Lt[t, r]^2)*R[t, r]*
            (\[Beta][2] + R[t, r]*\[Beta][3])^2 + 
           (2*(gDB[t, r] - fDB[t, r]*Lt[t, r]^2)*R[t, r]*\[Beta][3] + 
             3*gDB[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3]))*
            (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))))), 
     (2*fA[t, r]*gA[t, r]*gB[t, r]^2*Lt[t, r]*p[t, r]*R[t, r]^2*
       (2*fA[t, r]^2*(-fK[t, r] + fKD[t, r])*gDB[t, r]*p[t, r]^2*
         (\[Beta][2] + R[t, r]*\[Beta][3])*(\[Beta][1] + 
          R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
        fA[t, r]^2*(fK[t, r] - fKD[t, r])*gDB[t, r]*
         (Lt[t, r]^2*(2*\[Beta][2]*(\[Beta][1] + 4*R[t, r]*\[Beta][2]) + 
            R[t, r]*(\[Beta][1] + 12*R[t, r]*\[Beta][2])*\[Beta][3] + 
            5*R[t, r]^3*\[Beta][3]^2) - 2*(\[Beta][2] + R[t, r]*\[Beta][3])*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))) + 
        fDB[t, r]*gA[t, r]^2*Lt[t, r]*R[t, r]*((gK[t, r] - gKD[t, r])*
           (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
            \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
          2*(fK[t, r] - fKD[t, r])*Lt[t, r]*R[t, r]*
           (R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + 
            \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
        fA[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*((fK[t, r] - fKD[t, r])*gDB[t, r]*
           (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
            \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
          fDB[t, r]*(gK[t, r] - gKD[t, r])*Lt[t, r]*(-4*\[Beta][2]^2 - 
            6*R[t, r]*\[Beta][2]*\[Beta][3] + \[Beta][3]*(\[Beta][1] - 
              3*R[t, r]^2*\[Beta][3])))))/3, 
     (k$g*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*R[t, r]^2*
        (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
        (gA[t, r]*gB[t, r]^2*(3*\[Beta][1]^2 + 2*\[Beta][2]*
            (\[Beta][0] + 3*R[t, r]^2*\[Beta][2]) + 2*R[t, r]*
            (\[Beta][0] + R[t, r]^2*\[Beta][2])*\[Beta][3] - 
           R[t, r]^4*\[Beta][3]^2 + 6*R[t, r]*\[Beta][1]*(2*\[Beta][2] + 
             R[t, r]*\[Beta][3])) + 2*(\[Beta][2] + R[t, r]*\[Beta][3])*
          (pfD[t, r] + pf\[Tau][t, r] + 3*fA[t, r]*gB[t, r]^2*Lt[t, r]*
            (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))))/2 + 
      (fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
        (-((fK[t, r] - fKD[t, r])^2*gA[t, r]*p[t, r]^2*R[t, r]*
           (\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][1] - 
            R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]))) + 
         gA[t, r]*((gK[t, r] - gKD[t, r])^2*(\[Beta][2] + R[t, r]*\[Beta][3])*
            (3*\[Beta][1] + R[t, r]*(2*\[Beta][2] - R[t, r]*\[Beta][3])) + 
           (fK[t, r] - fKD[t, r])^2*Lt[t, r]^2*R[t, r]*(\[Beta][1]^2 + 
             5*R[t, r]*\[Beta][1]*(\[Beta][2] + R[t, r]*\[Beta][3]) + 
             R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 
           2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*
            (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
         fA[t, r]*Lt[t, r]*(4*(gK[t, r] - gKD[t, r])^2*
            (\[Beta][2] + R[t, r]*\[Beta][3])^2 + 2*(fK[t, r] - fKD[t, r])*
            (gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*(-4*\[Beta][2]^2 - 
             6*R[t, r]*\[Beta][2]*\[Beta][3] + \[Beta][3]*(\[Beta][1] - 3*
                R[t, r]^2*\[Beta][3])) + (fK[t, r] - fKD[t, r])^2*
            (-\[Beta][1]^2 - 2*R[t, r]*\[Beta][1]*(\[Beta][2] + R[t, r]*
                \[Beta][3]) + R[t, r]^2*(4*\[Beta][2]^2 + 6*R[t, r]*
                \[Beta][2]*\[Beta][3] + 3*R[t, r]^2*\[Beta][3]^2)))))/9 - 
      (k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
        (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
        (2*fA[t, r]*Lt[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3])*
          (-\[Beta][1] + R[t, r]^2*(3*\[Beta][3] + 2*R[t, r]*\[Beta][4])) + 
         gA[t, r]*(-((\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*
                 \[Beta][3]))*(\[Beta][1] - R[t, r]*(2*\[Beta][2] + 
                3*R[t, r]*\[Beta][3]))) + 2*Lt[t, r]^2*R[t, r]*
            (\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][2] + 
             R[t, r]*(2*\[Beta][3] + R[t, r]*\[Beta][4])) - 
           2*p[t, r]^2*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
            (\[Beta][2] + R[t, r]*(2*\[Beta][3] + R[t, r]*\[Beta][4])))))/2}
 
gKretschmann[m_, n_] := 
    (4*((gAlp$[m, n]^2*(-(((gAlp$[m, -1 + n] - 2*gAlp$[m, n] + gAlp$[m, 
                1 + n])*gA$[m, n])/delta$r^2) + 
           ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[m, -1 + n] + 
              gA$[m, 1 + n]))/(4*delta$r^2)) + gA$[m, n]^2*
          (-(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[m, -1 + n] + gA$[m, 
                1 + n]))/(4*delta$r^2)) + (gAlp$[m, n]*(gA$[m, -1 + n] - 
              2*gA$[m, n] + gA$[m, 1 + n]))/delta$r^2)*
          ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])^2 + 
         ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gA$[m, n]^2*
           (-((-gA$[-1 + m, n] + gA$[1 + m, n])/(2*delta$t)) + 
            gA$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*
                delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                 Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^2) + 
              (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*
                gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*
                delta$r))))/(2*delta$t) + gA$[m, n]^2*
          ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*
          (((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-gA$[m, -1 + n] + 
              gA$[m, 1 + n]))/(4*delta$r*delta$t) + 
           ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[-1 + m, n] + 
              gA$[1 + m, n]))/(4*delta$r*delta$t) + gAlp$[m, n]*
            (-((gA$[-1 + m, -1 + n] - gA$[-1 + m, 1 + n] - gA$[1 + m, 
                 -1 + n] + gA$[1 + m, 1 + n])/(2*delta$r*delta$t)) + 
             (3*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(((-gAlp$[m, -1 + n] + 
                   gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*
                  Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*
                  p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - 
                (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/
                 (2*delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*
                  (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*
                  Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/
              (2*delta$r)) + gA$[m, n]*(-(((-gAlp$[m, -1 + n] + gAlp$[m, 
                  1 + n])*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/
                  (2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                   (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                   gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                    Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^
                    2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/
                  (2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + 
                   q$[m, 1 + n])/(2*delta$r)))/(2*delta$r)) + 
             gAlp$[m, n]*(((gAlp$[m, -1 + n] - 2*gAlp$[m, n] + gAlp$[m, 
                   1 + n])*p$[m, n])/(delta$r^2*gA$[m, n]*Lt$[m, n]) - 
               ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gA$[m, -1 + n] + 
                  gA$[m, 1 + n])*p$[m, n])/(2*delta$r^2*gA$[m, n]^2*
                 Lt$[m, n]) + (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])^
                  2*p$[m, n])/(2*delta$r^2*gA$[m, n]^3*Lt$[m, n]) - 
               (gAlp$[m, n]*(gA$[m, -1 + n] - 2*gA$[m, n] + gA$[m, 1 + n])*
                 p$[m, n])/(delta$r^2*gA$[m, n]^2*Lt$[m, n]) - 
               ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-Lt$[m, -1 + n] + 
                  Lt$[m, 1 + n])*p$[m, n])/(2*delta$r^2*gA$[m, n]*
                 Lt$[m, n]^2) + (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 
                   1 + n])*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/
                (2*delta$r^2*gA$[m, n]^2*Lt$[m, n]^2) + (gAlp$[m, n]*
                 (-Lt$[m, -1 + n] + Lt$[m, 1 + n])^2*p$[m, n])/(2*delta$r^2*
                 gA$[m, n]*Lt$[m, n]^3) - (gAlp$[m, n]*(Lt$[m, -1 + n] - 
                  2*Lt$[m, n] + Lt$[m, 1 + n])*p$[m, n])/(delta$r^2*gA$[m, n]*
                 Lt$[m, n]^2) + ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*
                 (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*gA$[m, n]*
                 Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*
                 (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*gA$[m, n]^2*
                 Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*
                 (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r^2*gA$[m, n]*
                 Lt$[m, n]^2) + (gAlp$[m, n]*(p$[m, -1 + n] - 2*p$[m, n] + 
                  p$[m, 1 + n]))/(delta$r^2*gA$[m, n]*Lt$[m, n]) + 
               (q$[m, -1 + n] - 2*q$[m, n] + q$[m, 1 + n])/delta$r^2))) + 
         gAlp$[m, n]*gA$[m, n]^2*((gA$[-1 + m, n] - 2*gA$[m, n] + 
             gA$[1 + m, n])/delta$t^2 - ((-gA$[-1 + m, n] + gA$[1 + m, n])*
             (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/(2*delta$r*
                gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[m, -1 + n] + 
                 gA$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]^2*Lt$[m, n]) - 
              (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*
                delta$r*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*
                (-p$[m, -1 + n] + p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*
                Lt$[m, n]) + (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)))/
            delta$t - ((-gA$[m, -1 + n] + gA$[m, 1 + n])*
             (((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*
                gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + 
                 gA$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - 
              (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*
                delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*
                (-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*
                Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)))/
            (2*delta$r) + gA$[m, n]*(-(((gAlp$[-1 + m, -1 + n] - 
                 gAlp$[-1 + m, 1 + n] - gAlp$[1 + m, -1 + n] + gAlp$[1 + m, 
                  1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]*
                Lt$[m, n])) + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(
                -gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*
               gA$[m, n]^2*Lt$[m, n]) + ((-gAlp$[m, -1 + n] + gAlp$[m, 
                 1 + n])*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/
              (4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) - 
             (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(
                -gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$r*delta$t*
               gA$[m, n]^3*Lt$[m, n]) + (gAlp$[m, n]*(gA$[-1 + m, -1 + n] - 
                gA$[-1 + m, 1 + n] - gA$[1 + m, -1 + n] + gA$[1 + m, 1 + n])*
               p$[m, n])/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + 
             ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-Lt$[m, -1 + n] + 
                Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*gA$[m, n]*
               Lt$[m, n]^2) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*(
                -Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(4*delta$r*delta$t*
               gA$[m, n]^2*Lt$[m, n]^2) + ((-gAlp$[m, -1 + n] + 
                gAlp$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/
              (4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - 
             (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(
                -Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(4*delta$r*delta$t*
               gA$[m, n]^2*Lt$[m, n]^2) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                Lt$[m, 1 + n])*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/
              (2*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^3) + 
             (gAlp$[m, n]*(Lt$[-1 + m, -1 + n] - Lt$[-1 + m, 1 + n] - 
                Lt$[1 + m, -1 + n] + Lt$[1 + m, 1 + n])*p$[m, n])/
              (4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - 
             ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*(-p$[m, -1 + n] + 
                p$[m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]) + 
             (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*(-p$[m, -1 + n] + 
                p$[m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + 
             (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*(-p$[m, -1 + n] + 
                p$[m, 1 + n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - 
             ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-p$[-1 + m, n] + 
                p$[1 + m, n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]) + 
             (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(-p$[-1 + m, n] + 
                p$[1 + m, n]))/(4*delta$r*delta$t*gA$[m, n]^2*Lt$[m, n]) + 
             (gAlp$[m, n]*(-Lt$[m, -1 + n] + Lt$[m, 1 + n])*(-p$[-1 + m, n] + 
                p$[1 + m, n]))/(4*delta$r*delta$t*gA$[m, n]*Lt$[m, n]^2) - 
             (gAlp$[m, n]*(p$[-1 + m, -1 + n] - p$[-1 + m, 1 + n] - 
                p$[1 + m, -1 + n] + p$[1 + m, 1 + n]))/(4*delta$r*delta$t*gA$[
                m, n]*Lt$[m, n]) + (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*
                 p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                 (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                 gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                  Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^
                  2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/
                (2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + 
                 q$[m, 1 + n])/(2*delta$r))^2 - (q$[-1 + m, -1 + n] - q$[
                -1 + m, 1 + n] - q$[1 + m, -1 + n] + q$[1 + m, 1 + n])/
              (4*delta$r*delta$t))))^2 + (gAlp$[m, n]^2*gA$[m, n]^2*
         (-(gA$[m, n]^2*(-(((-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/
                 (2*delta$t)) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*
                   Lt$[m, n]) + q$[m, n])*(gB$[m, n] + ((-gB$[m, -1 + n] + 
                    gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))^2) + 
           gAlp$[m, n]^2*(-gA$[m, n]^2 + (gB$[m, n] + ((-gB$[m, -1 + n] + 
                  gB$[m, 1 + n])*r$[m, n])/(2*delta$r))^2))^2)/
        (gB$[m, n]^4*r$[m, n]^4) + 
       (2*(gA$[m, n]^3*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + 
              q$[m, n])^2*(-(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*
                gB$[m, n])/(2*delta$r)) - ((-gAlp$[m, -1 + n] + 
                gAlp$[m, 1 + n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/
              (4*delta$r^2) + gAlp$[m, n]*((-gB$[m, -1 + n] + gB$[m, 1 + n])/
                delta$r + ((gB$[m, -1 + n] - 2*gB$[m, n] + gB$[m, 1 + n])*
                 r$[m, n])/delta$r^2)) + gAlp$[m, n]*
            ((gA$[m, n]^2*(-gB$[-1 + m, n] + gB$[1 + m, n])*(
                (-gA$[-1 + m, n] + gA$[1 + m, n])/(2*delta$t) - gA$[m, n]*
                 (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/
                   (2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                    (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                    gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                     Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]^
                     2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 1 + n]))/
                   (2*delta$r*gA$[m, n]*Lt$[m, n]) + (-q$[m, -1 + n] + 
                    q$[m, 1 + n])/(2*delta$r)))*r$[m, n])/(2*delta$t) + 
             gAlp$[m, n]^2*(((-gA$[m, -1 + n] + gA$[m, 1 + n])*gB$[m, n])/
                (2*delta$r) + ((-gA$[m, -1 + n] + gA$[m, 1 + n])*
                 (-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - 
               gA$[m, n]*((-gB$[m, -1 + n] + gB$[m, 1 + n])/delta$r + 
                 ((gB$[m, -1 + n] - 2*gB$[m, n] + gB$[m, 1 + n])*r$[m, n])/
                  delta$r^2))) + gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/
              (gA$[m, n]*Lt$[m, n]) + q$[m, n])*
            (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gA$[m, n]*(
                -gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*
               delta$t) + gAlp$[m, n]*(-(((-gA$[m, -1 + n] + gA$[m, 1 + n])*
                  (-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*
                  delta$t)) + gA$[m, n]*(-((-gB$[-1 + m, n] + gB$[1 + m, n])/
                   (2*delta$t)) + gB$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 
                       1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*Lt$[m, n]) - 
                   (gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/
                    (2*delta$r*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*
                     (-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*
                     gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + 
                      p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + 
                   (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - 
                 ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, 
                     -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                   delta$t) + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*
                   (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/
                     (2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                      (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*
                      (-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + 
                       p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + 
                    (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/
                  (2*delta$r)))))^2)/(gB$[m, n]^2*r$[m, n]^2) + 
       (2*gA$[m, n]^2*(-((gAlp$[m, n]^2*(-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*
              (gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/
                (2*delta$r)))/(2*delta$r)) + 
           ((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gA$[m, n]^2*
             (-(((-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(2*delta$t)) + 
              ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + q$[m, n])*(
                gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/
                 (2*delta$r))))/(2*delta$t) + gAlp$[m, n]*gA$[m, n]*
            (((-gA$[m, -1 + n] + gA$[m, 1 + n])*((gAlp$[m, n]*p$[m, n])/
                  (gA$[m, n]*Lt$[m, n]) + q$[m, n])^2*(gB$[m, n] + 
                ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/(2*delta$r)))/
              (2*delta$r) - gA$[m, n]*(gB$[m, n]*(((-gAlp$[-1 + m, n] + 
                    gAlp$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*
                   Lt$[m, n]) - (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, 
                     n])*p$[m, n])/(2*delta$t*gA$[m, n]^2*Lt$[m, n]) - 
                 (gAlp$[m, n]*(-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/
                  (2*delta$t*gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*
                   (-p$[-1 + m, n] + p$[1 + m, n]))/(2*delta$t*gA$[m, n]*
                   Lt$[m, n]) + (-q$[-1 + m, n] + q$[1 + m, n])/
                  (2*delta$t)) - ((gB$[-1 + m, n] - 2*gB$[m, n] + gB$[1 + m, 
                   n])*r$[m, n])/delta$t^2 + ((-gB$[m, -1 + n] + 
                  gB$[m, 1 + n])*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*
                    p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - 
                  (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/
                   (2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*
                    (-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*
                    gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + 
                     p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + 
                  (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/
                (2*delta$r)) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*
                 Lt$[m, n]) + q$[m, n])*(-(((-gA$[-1 + m, n] + gA$[1 + m, n])*
                  (gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/
                    (2*delta$r)))/(2*delta$t)) + gA$[m, n]*
                (-((-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t)) + 
                 gB$[m, n]*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/
                    (2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                     (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                     gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                      Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*
                     Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 
                       1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + 
                   (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r)) - 
                 ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, 
                     -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                   delta$t) + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*
                   (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/
                     (2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                      (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*
                      (-Lt$[m, -1 + n] + Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*
                      gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + 
                       p$[m, 1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + 
                    (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/
                  (2*delta$r)))))^2)/(gB$[m, n]^2*r$[m, n]^2) + 
       (4*gA$[m, n]^2*(-(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gA$[m, n]*
             (-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/
            (4*delta$r*delta$t)) + gAlp$[m, n]*
           (-(((-gA$[-1 + m, n] + gA$[1 + m, n])*gB$[m, n])/(2*delta$t)) - 
            ((-gA$[-1 + m, n] + gA$[1 + m, n])*(-gB$[m, -1 + n] + gB$[m, 
                1 + n])*r$[m, n])/(4*delta$r*delta$t) + 
            gA$[m, n]*((-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + 
              ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, 
                  -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                delta$t))) + ((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + 
            q$[m, n])*((gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*
              (gB$[m, n] + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/
                (2*delta$r)))/(2*delta$r) + gA$[m, n]*
             (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gB$[m, n])/(2*delta$r) + 
              ((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*(-gB$[m, -1 + n] + 
                 gB$[m, 1 + n])*r$[m, n])/(4*delta$r^2) - gAlp$[m, n]*(
                (-gB$[m, -1 + n] + gB$[m, 1 + n])/delta$r + 
                ((gB$[m, -1 + n] - 2*gB$[m, n] + gB$[m, 1 + n])*r$[m, n])/
                 delta$r^2))))*
         (-(gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/(gA$[m, n]*Lt$[m, n]) + 
              q$[m, n])^2*((gAlp$[m, n]*(-gA$[m, -1 + n] + gA$[m, 1 + n])*(
                -gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$r*
               delta$t) + gA$[m, n]*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*
                 gB$[m, n])/(2*delta$t) + ((-gAlp$[-1 + m, n] + gAlp$[1 + m, 
                   n])*(-gB$[m, -1 + n] + gB$[m, 1 + n])*r$[m, n])/
                (4*delta$r*delta$t) - gAlp$[m, n]*((-gB$[-1 + m, n] + 
                   gB$[1 + m, n])/(2*delta$t) + ((gB$[-1 + m, -1 + n] - 
                    gB$[-1 + m, 1 + n] - gB$[1 + m, -1 + n] + gB$[1 + m, 
                     1 + n])*r$[m, n])/(4*delta$r*delta$t))))) + 
          gAlp$[m, n]^2*(((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*gA$[m, n]*
              (-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/
             (4*delta$r*delta$t) + gAlp$[m, n]*(((-gA$[-1 + m, n] + 
                 gA$[1 + m, n])*gB$[m, n])/(2*delta$t) + 
              ((-gA$[-1 + m, n] + gA$[1 + m, n])*(-gB$[m, -1 + n] + 
                 gB$[m, 1 + n])*r$[m, n])/(4*delta$r*delta$t) - 
              gA$[m, n]*((-gB$[-1 + m, n] + gB$[1 + m, n])/(2*delta$t) + 
                ((gB$[-1 + m, -1 + n] - gB$[-1 + m, 1 + n] - gB$[1 + m, 
                    -1 + n] + gB$[1 + m, 1 + n])*r$[m, n])/(4*delta$r*
                  delta$t)))) + gA$[m, n]^2*((gAlp$[m, n]*p$[m, n])/
             (gA$[m, n]*Lt$[m, n]) + q$[m, n])*
           (((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*gA$[m, n]*
              (-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + 
            gAlp$[m, n]*(((-gA$[-1 + m, n] + gA$[1 + m, n])*
                (-gB$[-1 + m, n] + gB$[1 + m, n])*r$[m, n])/(4*delta$t^2) + 
              gA$[m, n]*(gB$[m, n]*(((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*
                    p$[m, n])/(2*delta$t*gA$[m, n]*Lt$[m, n]) - 
                  (gAlp$[m, n]*(-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/
                   (2*delta$t*gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*
                    (-Lt$[-1 + m, n] + Lt$[1 + m, n])*p$[m, n])/(2*delta$t*
                    gA$[m, n]*Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + 
                     p$[1 + m, n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + 
                  (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t)) - 
                ((gB$[-1 + m, n] - 2*gB$[m, n] + gB$[1 + m, n])*r$[m, n])/
                 delta$t^2 - ((-gB$[-1 + m, n] + gB$[1 + m, n])*
                  (((-gAlp$[m, -1 + n] + gAlp$[m, 1 + n])*p$[m, n])/
                    (2*delta$r*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                     (-gA$[m, -1 + n] + gA$[m, 1 + n])*p$[m, n])/(2*delta$r*
                     gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[m, -1 + n] + 
                      Lt$[m, 1 + n])*p$[m, n])/(2*delta$r*gA$[m, n]*
                     Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[m, -1 + n] + p$[m, 
                       1 + n]))/(2*delta$r*gA$[m, n]*Lt$[m, n]) + 
                   (-q$[m, -1 + n] + q$[m, 1 + n])/(2*delta$r))*r$[m, n])/
                 (2*delta$t) + ((-gB$[m, -1 + n] + gB$[m, 1 + n])*
                  (((-gAlp$[-1 + m, n] + gAlp$[1 + m, n])*p$[m, n])/
                    (2*delta$t*gA$[m, n]*Lt$[m, n]) - (gAlp$[m, n]*
                     (-gA$[-1 + m, n] + gA$[1 + m, n])*p$[m, n])/(2*delta$t*
                     gA$[m, n]^2*Lt$[m, n]) - (gAlp$[m, n]*(-Lt$[-1 + m, n] + 
                      Lt$[1 + m, n])*p$[m, n])/(2*delta$t*gA$[m, n]*
                     Lt$[m, n]^2) + (gAlp$[m, n]*(-p$[-1 + m, n] + p$[1 + m, 
                       n]))/(2*delta$t*gA$[m, n]*Lt$[m, n]) + 
                   (-q$[-1 + m, n] + q$[1 + m, n])/(2*delta$t))*r$[m, n])/
                 (2*delta$r))))))/(gB$[m, n]^2*r$[m, n]^2)))/
     (gAlp$[m, n]^6*gA$[m, n]^6)
 
gKretschmannTR[t_, r_] := 
    (4*((gA[t, r]^2*gAlp[t, r]^2*(gAlp[t, r]^2*(-gA[t, r]^2 + 
             (gB[t, r] + r*Derivative[0, 1][gB][t, r])^2) - 
           gA[t, r]^2*(((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*(
                gB[t, r] + r*Derivative[0, 1][gB][t, r]) - 
              r*Derivative[1, 0][gB][t, r])^2)^2)/(r^4*gB[t, r]^4) + 
       (2*(gA[t, r]^3*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*
            (-(gB[t, r]*Derivative[0, 1][gAlp][t, r]) - 
             r*Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][gB][t, r] + 
             gAlp[t, r]*(2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][
                  gB][t, r])) + gAlp[t, r]*(gAlp[t, r]^2*(gB[t, r]*
                Derivative[0, 1][gA][t, r] + r*Derivative[0, 1][gA][t, r]*
                Derivative[0, 1][gB][t, r] - gA[t, r]*(2*Derivative[0, 1][gB][
                   t, r] + r*Derivative[0, 2][gB][t, r])) + 
             r*gA[t, r]^2*(-(gA[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][
                       gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
                  (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*
                    Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                     r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][
                      p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, 
                   r])) + Derivative[1, 0][gA][t, r])*Derivative[1, 0][gB][t, 
               r]) + gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + 
             q[t, r])*(r*gA[t, r]*Derivative[0, 1][gAlp][t, r]*
              Derivative[1, 0][gB][t, r] + gAlp[t, r]*
              (-(r*Derivative[0, 1][gA][t, r]*Derivative[1, 0][gB][t, r]) + 
               gA[t, r]*(gB[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][
                       t, r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*
                     Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - 
                   (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*
                     Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/
                    (gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) + 
                 r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*
                      Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
                   (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*
                     Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                      r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*
                     Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + 
                   Derivative[0, 1][q][t, r]) - Derivative[1, 0][gB][t, r] - 
                 r*Derivative[1, 1][gB][t, r]))))^2)/(r^2*gB[t, r]^2) + 
       (gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*
          (-(Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r]) + 
           gAlp[t, r]*Derivative[0, 2][gA][t, r]) + gAlp[t, r]^2*
          (Derivative[0, 1][gA][t, r]*Derivative[0, 1][gAlp][t, r] - 
           gA[t, r]*Derivative[0, 2][gAlp][t, r]) + 
         gA[t, r]^2*(gA[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, 
                 r])/(gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][
                t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*
               Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
             (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + 
             Derivative[0, 1][q][t, r]) - Derivative[1, 0][gA][t, r])*
          Derivative[1, 0][gAlp][t, r] + gA[t, r]^2*
          ((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*
          (gA[t, r]*(-(Derivative[0, 1][gAlp][t, r]*(-((gAlp[t, r]*p[t, r]*
                   Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
                (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - 
                (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*
                  Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/
                 (gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])) + 
             gAlp[t, r]*((2*gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]^2)/
                (gA[t, r]^3*Lt[t, r]) - (2*p[t, r]*Derivative[0, 1][gA][t, r]*
                 Derivative[0, 1][gAlp][t, r])/(gA[t, r]^2*Lt[t, r]) + 
               (2*gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]*
                 Derivative[0, 1][Lt][t, r])/(gA[t, r]^2*Lt[t, r]^2) - 
               (2*p[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[0, 1][Lt][
                  t, r])/(gA[t, r]*Lt[t, r]^2) + (2*gAlp[t, r]*p[t, r]*
                 Derivative[0, 1][Lt][t, r]^2)/(gA[t, r]*Lt[t, r]^3) - 
               (2*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[0, 1][p][
                  t, r])/(gA[t, r]^2*Lt[t, r]) + (2*Derivative[0, 1][gAlp][t, 
                  r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) - 
               (2*gAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[0, 1][p][
                  t, r])/(gA[t, r]*Lt[t, r]^2) - (gAlp[t, r]*p[t, r]*
                 Derivative[0, 2][gA][t, r])/(gA[t, r]^2*Lt[t, r]) + 
               (p[t, r]*Derivative[0, 2][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - 
               (gAlp[t, r]*p[t, r]*Derivative[0, 2][Lt][t, r])/(gA[t, r]*
                 Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 2][p][t, r])/
                (gA[t, r]*Lt[t, r]) + Derivative[0, 2][q][t, r])) + 
           Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][gA][t, r] + 
           Derivative[0, 1][gA][t, r]*Derivative[1, 0][gAlp][t, r] + 
           gAlp[t, r]*(3*Derivative[0, 1][gA][t, r]*(-((gAlp[t, r]*p[t, r]*
                  Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
               (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - 
               (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r])/(gA[t, r]*
                 Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/
                (gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r]) - 
             2*Derivative[1, 1][gA][t, r])) + gA[t, r]^2*gAlp[t, r]*
          (-2*(-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/(gA[t, r]^2*
                Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, r])/
              (gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][
                t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[0, 1][
                 p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[0, 1][q][t, r])*
            Derivative[1, 0][gA][t, r] - Derivative[0, 1][gA][t, r]*
            (-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*
                Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][t, r])/
              (gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][
                t, r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][
                 p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, r]) + 
           gA[t, r]*((-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/
                 (gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][t, 
                  r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*
                 Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
               (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + 
               Derivative[0, 1][q][t, r])^2 - (2*gAlp[t, r]*p[t, r]*
               Derivative[0, 1][gA][t, r]*Derivative[1, 0][gA][t, r])/
              (gA[t, r]^3*Lt[t, r]) + (p[t, r]*Derivative[0, 1][gAlp][t, 
                r]*Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r]) - 
             (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][
                 gA][t, r])/(gA[t, r]^2*Lt[t, r]^2) + 
             (gAlp[t, r]*Derivative[0, 1][p][t, r]*Derivative[1, 0][gA][t, 
                r])/(gA[t, r]^2*Lt[t, r]) + (p[t, r]*Derivative[0, 1][gA][t, 
                r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]^2*Lt[t, r]) + 
             (p[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][gAlp][t, 
                r])/(gA[t, r]*Lt[t, r]^2) - (Derivative[0, 1][p][t, r]*
               Derivative[1, 0][gAlp][t, r])/(gA[t, r]*Lt[t, r]) - 
             (gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][
                 Lt][t, r])/(gA[t, r]^2*Lt[t, r]^2) + 
             (p[t, r]*Derivative[0, 1][gAlp][t, r]*Derivative[1, 0][Lt][t, 
                r])/(gA[t, r]*Lt[t, r]^2) - (2*gAlp[t, r]*p[t, r]*
               Derivative[0, 1][Lt][t, r]*Derivative[1, 0][Lt][t, r])/
              (gA[t, r]*Lt[t, r]^3) + (gAlp[t, r]*Derivative[0, 1][p][t, 
                r]*Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
             (gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][p][t, 
                r])/(gA[t, r]^2*Lt[t, r]) - (Derivative[0, 1][gAlp][t, r]*
               Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + 
             (gAlp[t, r]*Derivative[0, 1][Lt][t, r]*Derivative[1, 0][p][t, 
                r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*p[t, r]*
               Derivative[1, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r]) - 
             (p[t, r]*Derivative[1, 1][gAlp][t, r])/(gA[t, r]*Lt[t, r]) + 
             (gAlp[t, r]*p[t, r]*Derivative[1, 1][Lt][t, r])/
              (gA[t, r]*Lt[t, r]^2) - (gAlp[t, r]*Derivative[1, 1][p][t, r])/
              (gA[t, r]*Lt[t, r]) - Derivative[1, 1][q][t, r]) + 
           Derivative[2, 0][gA][t, r]))^2 + 
       (2*gA[t, r]^2*(-(gAlp[t, r]^2*Derivative[0, 1][gAlp][t, r]*
             (gB[t, r] + r*Derivative[0, 1][gB][t, r])) + 
           gA[t, r]^2*Derivative[1, 0][gAlp][t, r]*
            (((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*
              (gB[t, r] + r*Derivative[0, 1][gB][t, r]) - 
             r*Derivative[1, 0][gB][t, r]) + gA[t, r]*gAlp[t, r]*
            (((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*
              Derivative[0, 1][gA][t, r]*(gB[t, r] + r*Derivative[0, 1][gB][
                 t, r]) + ((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, 
                r])*(-((gB[t, r] + r*Derivative[0, 1][gB][t, r])*
                 Derivative[1, 0][gA][t, r]) + gA[t, r]*(gB[t, r]*
                  (-((gAlp[t, r]*p[t, r]*Derivative[0, 1][gA][t, r])/
                     (gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[0, 1][gAlp][
                      t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*
                     Derivative[0, 1][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
                   (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*
                     Lt[t, r]) + Derivative[0, 1][q][t, r]) + 
                 r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*
                      Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
                   (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*
                     Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                      r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*
                     Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + 
                   Derivative[0, 1][q][t, r]) - Derivative[1, 0][gB][t, r] - 
                 r*Derivative[1, 1][gB][t, r])) - gA[t, r]*(gB[t, r]*
                (-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/
                   (gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][
                    t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*
                   Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
                 (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + 
                 Derivative[1, 0][q][t, r]) + r*Derivative[0, 1][gB][t, r]*
                (-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/
                   (gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][
                    t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*
                   Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
                 (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*Lt[t, r]) + 
                 Derivative[1, 0][q][t, r]) - r*Derivative[2, 0][gB][t, r])))^
          2)/(r^2*gB[t, r]^2) + (4*gA[t, r]^2*
         (((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*
           (gAlp[t, r]*Derivative[0, 1][gA][t, r]*(gB[t, r] + 
              r*Derivative[0, 1][gB][t, r]) + gA[t, r]*
             (gB[t, r]*Derivative[0, 1][gAlp][t, r] + r*Derivative[0, 1][
                 gAlp][t, r]*Derivative[0, 1][gB][t, r] - gAlp[t, r]*(
                2*Derivative[0, 1][gB][t, r] + r*Derivative[0, 2][gB][t, 
                  r]))) - r*gA[t, r]*Derivative[0, 1][gAlp][t, r]*
           Derivative[1, 0][gB][t, r] + gAlp[t, r]*
           (-(gB[t, r]*Derivative[1, 0][gA][t, r]) - 
            r*Derivative[0, 1][gB][t, r]*Derivative[1, 0][gA][t, r] + 
            gA[t, r]*(Derivative[1, 0][gB][t, r] + r*Derivative[1, 1][gB][t, 
                r])))*(gAlp[t, r]^2*(r*gA[t, r]*Derivative[0, 1][gAlp][t, r]*
             Derivative[1, 0][gB][t, r] + gAlp[t, r]*
             (gB[t, r]*Derivative[1, 0][gA][t, r] + r*Derivative[0, 1][gB][t, 
                r]*Derivative[1, 0][gA][t, r] - gA[t, r]*(Derivative[1, 0][
                  gB][t, r] + r*Derivative[1, 1][gB][t, r]))) - 
          gA[t, r]^2*((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])^2*
           (r*gAlp[t, r]*Derivative[0, 1][gA][t, r]*Derivative[1, 0][gB][t, 
              r] + gA[t, r]*(gB[t, r]*Derivative[1, 0][gAlp][t, r] + 
              r*Derivative[0, 1][gB][t, r]*Derivative[1, 0][gAlp][t, r] - 
              gAlp[t, r]*(Derivative[1, 0][gB][t, r] + r*Derivative[1, 1][gB][
                  t, r]))) + gA[t, r]^2*((gAlp[t, r]*p[t, r])/
             (gA[t, r]*Lt[t, r]) + q[t, r])*
           (r*gA[t, r]*Derivative[1, 0][gAlp][t, r]*Derivative[1, 0][gB][t, 
              r] + gAlp[t, r]*(r*Derivative[1, 0][gA][t, r]*Derivative[1, 0][
                 gB][t, r] + gA[t, r]*(-(r*(-((gAlp[t, r]*p[t, r]*
                      Derivative[0, 1][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
                   (p[t, r]*Derivative[0, 1][gAlp][t, r])/(gA[t, r]*
                     Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[0, 1][Lt][t, 
                      r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*
                     Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]) + 
                   Derivative[0, 1][q][t, r])*Derivative[1, 0][gB][t, r]) + 
                gB[t, r]*(-((gAlp[t, r]*p[t, r]*Derivative[1, 0][gA][t, r])/
                    (gA[t, r]^2*Lt[t, r])) + (p[t, r]*Derivative[1, 0][gAlp][
                     t, r])/(gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]*
                    Derivative[1, 0][Lt][t, r])/(gA[t, r]*Lt[t, r]^2) + 
                  (gAlp[t, r]*Derivative[1, 0][p][t, r])/(gA[t, r]*
                    Lt[t, r]) + Derivative[1, 0][q][t, r]) + 
                r*Derivative[0, 1][gB][t, r]*(-((gAlp[t, r]*p[t, r]*
                     Derivative[1, 0][gA][t, r])/(gA[t, r]^2*Lt[t, r])) + 
                  (p[t, r]*Derivative[1, 0][gAlp][t, r])/(gA[t, r]*
                    Lt[t, r]) - (gAlp[t, r]*p[t, r]*Derivative[1, 0][Lt][t, 
                     r])/(gA[t, r]*Lt[t, r]^2) + (gAlp[t, r]*Derivative[1, 0][
                      p][t, r])/(gA[t, r]*Lt[t, r]) + Derivative[1, 0][q][t, 
                   r]) - r*Derivative[2, 0][gB][t, r])))))/(r^2*gB[t, r]^2)))/
     (gA[t, r]^6*gAlp[t, r]^6)
 
gW$coeffs = {Lt[t, r]^2*R[t, r]*(fDB[t, r]^2*gA[t, r]^2*gB[t, r]^2*R[t, r]^2*
        (4*gA[t, r]*Lt[t, r]*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])^2 - 
         fA[t, r]*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
             R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 
             3*R[t, r]*\[Beta][3]))) - 2*fA[t, r]*fDB[t, r]*gA[t, r]*
        gB[t, r]^2*gDB[t, r]*Lt[t, r]*R[t, r]^2*
        (gA[t, r]*Lt[t, r]*(3*\[Beta][1]^2 + 4*R[t, r]^2*\[Beta][2]^2 + 
           R[t, r]*\[Beta][1]*(6*\[Beta][2] - R[t, r]*\[Beta][3])) + 
         fA[t, r]*(-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][
                3])) - \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
       fA[t, r]^2*(-(gA[t, r]*gB[t, r]^2*gDB[t, r]^2*Lt[t, r]*R[t, r]*
           (-3*\[Beta][1]^2 - 6*R[t, r]*\[Beta][1]*\[Beta][2] - 
            4*R[t, r]^2*\[Beta][2]^2 + 2*R[t, r]^2*(\[Beta][1] + 
              R[t, r]*\[Beta][2])*\[Beta][3] + R[t, r]^4*\[Beta][3]^2)) + 
         fA[t, r]*gA[t, r]^2*(\[Beta][1] - R[t, r]^2*\[Beta][3])*
          (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
         gA[t, r]^3*Lt[t, r]*R[t, r]*(-\[Beta][1] + R[t, r]^2*\[Beta][3])*
          (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
         fA[t, r]*gB[t, r]^2*gDB[t, r]^2*R[t, r]*
          (p[t, r]^2*(-(\[Beta][2]*(3*\[Beta][1] + 2*R[t, r]*\[Beta][2])) - 
             5*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] - 
             R[t, r]^3*\[Beta][3]^2) + Lt[t, r]^2*(\[Beta][2] + 
             R[t, r]*\[Beta][3])*(-3*\[Beta][1] + R[t, r]*(-2*\[Beta][2] + 
               R[t, r]*\[Beta][3]))))), (2*fA[t, r]*gA[t, r]*gB[t, r]^2*
       Lt[t, r]*p[t, r]*R[t, r]^2*(2*fDB[t, r]*gA[t, r]^2*
         (gK[t, r] - gKD[t, r])*p[t, r]^2*R[t, r]*
         (\[Beta][1] + R[t, r]*\[Beta][2])^2 + fDB[t, r]*gA[t, r]^2*
         (gK[t, r] - gKD[t, r])*R[t, r]*(2*(\[Beta][1] + R[t, r]*\[Beta][2])^
            2 + Lt[t, r]^2*(\[Beta][1]^2 + 2*R[t, r]^2*\[Beta][2]^2 + 
            R[t, r]*\[Beta][1]*(2*\[Beta][2] - R[t, r]*\[Beta][3]))) + 
        fA[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*
         (-((fK[t, r] - fKD[t, r])*gDB[t, r]*Lt[t, r]*(3*\[Beta][1]^2 + 
             4*R[t, r]^2*\[Beta][2]^2 + R[t, r]*\[Beta][1]*(6*\[Beta][2] - 
               R[t, r]*\[Beta][3]))) + fDB[t, r]*(gK[t, r] - gKD[t, r])*
           (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
            \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
        fA[t, r]^2*gDB[t, r]*Lt[t, r]*((fK[t, r] - fKD[t, r])*R[t, r]*
           (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
            \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
          2*(gK[t, r] - gKD[t, r])*Lt[t, r]*(R[t, r]*\[Beta][2]*
             (2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + \[Beta][1]*
             (3*\[Beta][2] + 4*R[t, r]*\[Beta][3])))))/3, 
     (k$g*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(\[Beta][1] + 
         R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
        (4*fA[t, r]*Lt[t, r]*p[t, r]*pfS[t, r]*(\[Beta][2] + 
           R[t, r]*\[Beta][3]) - 2*fA[t, r]*gA[t, r]*
          (Lt[t, r]^2*pfS[t, r]*pfv[t, r] + p[t, r]^2*(pfD[t, r] + 
             pf\[Tau][t, r]))*(\[Beta][2] + R[t, r]*\[Beta][3]) + 
         2*gA[t, r]^3*gB[t, r]^2*Lt[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
          (2*\[Beta][0] + 3*R[t, r]*\[Beta][1] - R[t, r]^3*\[Beta][3]) + 
         gA[t, r]^2*(Lt[t, r]*(pfD[t, r] - pfS[t, r]*pfv[t, r] + 
             pf\[Tau][t, r])*(\[Beta][1] - R[t, r]^2*\[Beta][3]) + 
           fA[t, r]*gB[t, r]^2*(3*\[Beta][1]^2 + 2*\[Beta][2]*
              (\[Beta][0] + 3*R[t, r]^2*\[Beta][2]) + 2*R[t, r]*
              (\[Beta][0] + R[t, r]^2*\[Beta][2])*\[Beta][3] - 
             R[t, r]^4*\[Beta][3]^2 + 6*R[t, r]*\[Beta][1]*(2*\[Beta][2] + 
               R[t, r]*\[Beta][3])))))/2 + (fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*
        Lt[t, r]^2*R[t, r]^2*(-(fA[t, r]*(gK[t, r] - gKD[t, r])^2*p[t, r]^2*
           (\[Beta][2] + R[t, r]*\[Beta][3])*(3*\[Beta][1] + 
            R[t, r]*(2*\[Beta][2] - R[t, r]*\[Beta][3]))) + 
         gA[t, r]*Lt[t, r]*(-4*(fK[t, r] - fKD[t, r])^2*R[t, r]^2*
            (\[Beta][1] + R[t, r]*\[Beta][2])^2 + (gK[t, r] - gKD[t, r])^2*
            (-3*\[Beta][1]^2 - 6*R[t, r]*\[Beta][1]*\[Beta][2] - 
             4*R[t, r]^2*\[Beta][2]^2 + 2*R[t, r]^2*(\[Beta][1] + R[t, r]*
                \[Beta][2])*\[Beta][3] + R[t, r]^4*\[Beta][3]^2) + 
           2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*
            (3*\[Beta][1]^2 + 4*R[t, r]^2*\[Beta][2]^2 + R[t, r]*\[Beta][1]*
              (6*\[Beta][2] - R[t, r]*\[Beta][3]))) + 
         fA[t, r]*((gK[t, r] - gKD[t, r])^2*Lt[t, r]^2*
            (-(\[Beta][2]*(3*\[Beta][1] + 2*R[t, r]*\[Beta][2])) - 
             5*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] - 
             R[t, r]^3*\[Beta][3]^2) + (fK[t, r] - fKD[t, r])^2*R[t, r]*
            (\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][1] - 
             R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 
           2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*
            (R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])))))/9 - 
      (k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
        (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
        (6*gA[t, r]*Lt[t, r]*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
          (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
         fA[t, r]*(-\[Beta][1]^2 + 2*R[t, r]*\[Beta][1]*(\[Beta][2] + 
             R[t, r]*(3*\[Beta][3] + R[t, r]*\[Beta][4])) + 
           R[t, r]^2*(6*\[Beta][2]^2 + 3*R[t, r]^2*\[Beta][3]^2 + 
             2*R[t, r]*\[Beta][2]*(6*\[Beta][3] + R[t, r]*\[Beta][4])))))/2}
 
instantiateEoM[silent_:False] := Block[{gA, gB, gK1, gK2, fA, fB, fK1, fK2, 
      gAlp, fAlp, gBet, fBet, v, Lt, p, q, R, P, \[Beta], k$g, k$f, isGR, 
      g$\[Rho], g$JK1, g$JK2, f$\[Rho], f$JK1, f$JK2, pfD, pfS, pf\[Tau], 
      pfv, t0 = Indeterminate, gK, gKD, gDA, gDB, g\[Sigma], gDAlp, fK, fKD, 
      fDA, fDB, f\[Sigma], fDAlp}, Clear[id$g$\[Rho], id$g$JK1, id$g$JK2, 
       id$f$\[Rho], id$f$JK1, id$f$JK2, id$q, id$gAlp, id$fAlp, id$gDAlp, 
       id$gKretschmann, id$fKretschmann, id$gW, id$fW, id$cW]; 
      {k$g, k$f, \[Beta][0], \[Beta][1], \[Beta][2], \[Beta][3], 
        \[Beta][4]} = id$modelParams; isGR = \[Beta][1] == 0 && 
        \[Beta][2] == 0 && \[Beta][3] == 0; gBet[t_, r_] := eq$gBet[t, r]; 
      fBet[t_, r_] := eq$fBet[t, r]; v[t_, r_] := eq$v[t, r]; 
      P[n_, k_, ev_] := eq$esP[n, k, ev]; g$\[Rho][t_, r_] := 
       eq$gV$\[Rho][t, r] + gT$\[Rho][t, r]; g$JK1[t_, r_] := 
       eq$gV$JK1[t, r] + gT$JK1[t, r]; g$JK2[t_, r_] := 
       eq$gV$JK2[t, r] + gT$JK2[t, r]; f$\[Rho][t_, r_] := 
       eq$fV$\[Rho][t, r] + fT$\[Rho][t, r]; f$JK1[t_, r_] := 
       eq$fV$JK1[t, r] + fT$JK1[t, r]; f$JK2[t_, r_] := 
       eq$fV$JK2[t, r] + fT$JK2[t, r]; gA[t_, r_] := id$gA[r]; 
      gB[t_, r_] := id$gB[r]; gK1[t_, r_] := id$gK1[r]; 
      gK2[t_, r_] := id$gK2[r]; gDA[t_, r_] := id$gDA[r]; 
      gDB[t_, r_] := id$gDB[r]; g\[Sigma][t_, r_] := id$g\[Sigma][r]; 
      gK[t_, r_] := gK1[t, r] + 2*gK2[t, r]; gKD[t_, r_] := 
       gK1[t, r] - gK2[t, r]; fA[t_, r_] := id$fA[r]; fB[t_, r_] := id$fB[r]; 
      fK1[t_, r_] := id$fK1[r]; fK2[t_, r_] := id$fK2[r]; 
      fDA[t_, r_] := id$fDA[r]; fDB[t_, r_] := id$fDB[r]; 
      f\[Sigma][t_, r_] := id$f\[Sigma][r]; fK[t_, r_] := 
       fK1[t, r] + 2*fK2[t, r]; fKD[t_, r_] := fK1[t, r] - fK2[t, r]; 
      pfD[t_, r_] := id$pfD[r]; pfS[t_, r_] := id$pfS[r]; 
      pf\[Tau][t_, r_] := id$pf\[Tau][r]; pfv[t_, r_] := 
       If[pfS[t, r] == 0, 0, eq$pfv[t, r]]; R[t_, r_] := fB[t, r]/gB[t, r]; 
      p[t_, r_] := id$p[r]; Lt[t_, r_] := eq$Lt[t, r]; q[t_, r_] := id$q[r]; 
      gAlp[t_, r_] := id$gAlp[r]; gDAlp[t_, r_] := id$gDAlp[r]; 
      fAlp[t_, r_] := id$fAlp[r]; fDAlp[t_, r_] := Derivative[1][id$fAlp][r]/
        id$fAlp[r]; id$gDA[r_] = Derivative[0, 1][gA][t0, r]/gA[t0, r]; 
      id$gDB[r_] = Derivative[0, 1][gB][t0, r]/gB[t0, r]; 
      id$g\[Sigma][r_] = eq$g\[Sigma][t0, r]; id$fDA[r_] = 
       Derivative[0, 1][fA][t0, r]/fA[t0, r]; id$fDB[r_] = 
       Derivative[0, 1][fB][t0, r]/fB[t0, r]; id$f\[Sigma][r_] = 
       eq$f\[Sigma][t0, r]; id$g$\[Rho][r_] = eq$gV$\[Rho][t0, r] + 
        gT$\[Rho][t0, r]; id$g$JK1[r_] = eq$gV$JK1[t0, r] + gT$JK1[t0, r]; 
      id$g$JK2[r_] = eq$gV$JK2[t0, r] + gT$JK2[t0, r]; 
      id$f$\[Rho][r_] = eq$fV$\[Rho][t0, r] + fT$\[Rho][t0, r]; 
      id$f$JK1[r_] = eq$fV$JK1[t0, r] + fT$JK1[t0, r]; 
      id$f$JK2[r_] = eq$fV$JK2[t0, r] + fT$JK2[t0, r]; 
      id$gKretschmann[r_] = gKretschmannTR[t0, r]; id$fKretschmann[r_] = 
       fKretschmannTR[t0, r]; If[id$setup == 6, 
       id$r$range = N[Range[r0 + \[CapitalDelta]r/2, 
           r1 + 20*\[CapitalDelta]r, \[CapitalDelta]r], $workingPrecision]; 
        If[id$setup == 6, id$r$range = N[Range[r0, r1, \[CapitalDelta]r], 
           $workingPrecision]]; PrintTemporary[Row[{"Interpolating ", gW}]]; 
        id$gW = Interpolation[Table[{r, eq$gW[t0, r]}, {r, id$r$range}]]; 
        PrintTemporary[Row[{"Interpolating ", fW}]]; 
        id$fW = Interpolation[Table[{r, eq$fW[t0, r]}, {r, id$r$range}]], 
       id$r$range = Null; id$gW[r_] = eq$gW[t0, r]; 
        id$fW[r_] = eq$fW[t0, r]]; id$cW[r_] = eq$cW[t0, r]; 
      id$q[r_] = eq$q[t0, r]; id$gAlp[r_] = eq$gAlp[t0, r]; 
      id$fAlp[r_] = eq$fAlp[t0, r] /. {gW[t0, r] -> id$gW[r], 
         fW[t0, r] -> id$fW[r]}; id$gDAlp[r_] = D[id$gAlp[r], r]/id$gAlp[r]; 
      id$EoM$gEvol = ReleaseHold[EoM$gEvol[[All,3]] /. {Framed -> Identity}]; 
      id$EoM$fEvol = ReleaseHold[EoM$fEvol[[All,3]] /. {Framed -> Identity}]; 
      id$EoM$mEvol = ReleaseHold[EoM$mEvol[[All,3]] /. {Framed -> Identity}]; 
      id$EoM$pEqs = ReleaseHold[If[isGR, {0, 0, 0, 0}, EoM$pEqs[[All,3]] /. 
          {Framed -> Identity}]]; id$EoM$constr1 = 
       ReleaseHold[EoM$constr1[[All,3]] /. {Framed -> Identity}]; 
      If[ !silent, showOutNoFrameHideCode[
        Style[StringJoin[
          "id$EoM instantiated for the initial data \[OpenCurlyDoubleQuote]", 
          id$title, "\[CloseCurlyDoubleQuote]"], FontFamily -> "Times", 
         Purple, 16], "instEoM"]]]
 
Log10\[Epsilon][x_] := Sign[x]*Log10[1 + Abs[x]]
 
modelParamNames = {k$g, k$f, \[Beta][0], \[Beta][1], \[Beta][2], \[Beta][3], 
     \[Beta][4]}
 
powerCppRules[e_] := e //. {Lt[arg___]^2 :> 1 + pow2[p[arg]], 
       Lt[arg___]^(-2) :> (1 + pow2[p[arg]])^(-1), Lt[arg___]^3 :> 
        Lt[arg]*(1 + pow2[p[arg]]), Lt[arg___]^(-3) :> 
        1/(Lt[arg]*(1 + pow2[p[arg]])), Lt[arg___]^4 :> (1 + pow2[p[arg]])^2, 
       Lt[arg___]^(-4) :> (1 + pow2[p[arg]])^(-2), Lt[arg___]^5 :> 
        Lt[arg]*(1 + pow2[p[arg]])^2, Lt[arg___]^(-5) :> 
        1/(Lt[arg]*(1 + pow2[p[arg]])^2)} //. 
     {\[Beta][n_] :> Symbol[StringJoin["b$", ToString[n]]], E^(x_) :> exp[x], 
      Sqrt[v_] :> sqrt[v], (v_)^(-1) :> 1/v, (v_)^(1/2) :> 1/sqrt[v], 
      (v_)^(-2^(-1)) :> 1/sqrt[v], (v_)^2 :> pow2[v], (v_)^(-2) :> 1/pow2[v], 
      (v_)^3 :> pow3[v], (v_)^(-3) :> 1/pow3[v], (v_)^(3/2) :> pow15[v], 
      (v_)^(-3/2) :> 1/pow15[v], (v_)^4 :> pow4[v]}
 
printNice[e_, esP_:P] := e /. $usersPrintNiceMap /. {gA -> Style[A, Blue], 
       gB -> Style[B, Blue], gK1 -> Style[Subscript[K, 1], Blue], 
       gK2 -> Style[Subscript[K, 2], Blue], gK -> Style[K, Blue], 
       gKD -> Style[Subscript[K, \[CapitalDelta]], Blue], 
       gAlp -> Style[\[Alpha], Blue], gBet -> Style[\[Beta], Blue], 
       gDA -> Style[Subscript[D, A], Blue], gDB -> Style[Subscript[D, B], 
         Blue], gDAlp -> Style[Subscript[D, \[Alpha]], Blue], 
       g\[Sigma] -> Style[\[Sigma], Blue], fA -> Style[OverTilde[A], Red], 
       fB -> Style[OverTilde[B], Red], 
       fK1 -> Style[Subscript[OverTilde[K], 1], Red], 
       fK2 -> Style[Subscript[OverTilde[K], 2], Red], 
       fK -> Style[OverTilde[K], Red], 
       fKD -> Style[Subscript[OverTilde[K], \[CapitalDelta]], Red], 
       fAlp -> Style[OverTilde[\[Alpha]], Red], 
       fBet -> Style[OverTilde[\[Beta]], Red], 
       fDA -> Style[Subscript[OverTilde[D], A], Red], 
       fDB -> Style[Subscript[OverTilde[D], B], Red], 
       fDAlp -> Style[Subscript[OverTilde[D], \[Alpha]], Red], 
       f\[Sigma] -> Style[OverTilde[\[Sigma]], Red], R -> Style[R, Magenta], 
       q -> Style[q, Darker[Green]], p -> Style[p, Darker[Green]], 
       v -> Style[v, Darker[Green]], Lt -> Style[\[Lambda], Darker[Green]], 
       g$\[Rho] -> Framed[g\[Rho], BaseStyle -> Blue, Background -> 
          LightBlue, FrameMargins -> Tiny], 
       g$j -> Framed[gj, BaseStyle -> Blue, Background -> LightBlue, 
         FrameMargins -> Tiny], g$JK1 -> Framed[Subscript[gJK, 1], 
         BaseStyle -> Blue, Background -> LightBlue, FrameMargins -> Tiny], 
       g$JK2 -> Framed[Subscript[gJK, 2], BaseStyle -> Blue, 
         Background -> LightBlue, FrameMargins -> Tiny], 
       g$JK -> Framed[gJK, BaseStyle -> Blue, Background -> LightBlue, 
         FrameMargins -> Tiny], g$JKD -> Framed[Subscript[gJK, 
          \[CapitalDelta]], BaseStyle -> Blue, Background -> LightBlue, 
         FrameMargins -> Tiny], f$\[Rho] -> Framed[f\[Rho], BaseStyle -> Red, 
         Background -> LightRed, FrameMargins -> Tiny], 
       f$j -> Framed[fj, BaseStyle -> Red, Background -> LightRed, 
         FrameMargins -> Tiny], f$JK1 -> Framed[Subscript[fJK, 1], 
         BaseStyle -> Red, Background -> LightRed, FrameMargins -> Tiny], 
       f$JK2 -> Framed[Subscript[fJK, 2], BaseStyle -> Red, 
         Background -> LightRed, FrameMargins -> Tiny], 
       f$JK -> Framed[fJK, BaseStyle -> Red, Background -> LightRed, 
         FrameMargins -> Tiny], f$JKD -> Framed[Subscript[fJK, 
          \[CapitalDelta]], BaseStyle -> Red, Background -> LightRed, 
         FrameMargins -> Tiny], gT$\[Rho] -> Style[T\[Rho], Darker[Red]], 
       gT$JK1 -> Style[Subscript[TJ, 1], Darker[Red]], 
       gT$JK2 -> Style[Subscript[TJ, 2], Darker[Red]], 
       fT$\[Rho] -> Style[OverTilde[T\[Rho]], Darker[Red]], 
       fT$JK1 -> Style[Subscript[OverTilde[TJ], 1], Darker[Blue]], 
       fT$JK2 -> Style[Subscript[OverTilde[TJ], 2], Darker[Blue]], 
       pf$\[Rho] -> Framed[pf\[Rho], BaseStyle -> Orange, 
         Background -> LightOrange, FrameMargins -> Tiny], 
       pf$j -> Framed[pfj, BaseStyle -> Orange, Background -> LightOrange, 
         FrameMargins -> Tiny], pf$J1 -> Framed[Subscript[pfJ, 1], 
         BaseStyle -> Orange, Background -> LightOrange, 
         FrameMargins -> Tiny], pf$J2 -> Framed[Subscript[pfJ, 2], 
         BaseStyle -> Orange, Background -> LightOrange, 
         FrameMargins -> Tiny], pfV -> Style[V^r, Purple], 
       pfv -> Style[v^r, Purple], pfD -> Style[OverHat[D], Purple], 
       pfS -> Style[Subscript[OverHat[S], r], Purple], 
       pf\[Tau] -> Style[OverHat[\[Tau]], Purple], 
       k$g -> Style[Subscript[\[Kappa], g], Blue], 
       k$f -> Style[Subscript[\[Kappa], f], Red], \[Beta][n_] :> 
        Subscript[\[Beta], n], \[Phi]g -> Style[Subscript[\[Phi], g], Blue], 
       \[Phi]f -> Style[Subscript[\[Phi], f], Red], 
       TINY$Real -> Framed[\[CurlyEpsilon]\[DoubleStruckCapitalR], 
         BaseStyle -> White, Background -> Black, FrameMargins -> Tiny, 
         FrameStyle -> None]} //. {Derivative[1][f_][r] :> HoldForm[D[f, r]], 
      Derivative[2][f_][r] :> HoldForm[D[f, rr]], 
      Derivative[0, 1][f_][t, r] :> HoldForm[D[f, r]], 
      Derivative[0, 2][f_][t, r] :> HoldForm[D[f, rr]], 
      Derivative[1, 0][f_][t, r] :> HoldForm[D[f, t]], 
      Derivative[2, 0][f_][t, r] :> HoldForm[D[f, tt]], 
      Derivative[1, 1][f_][t, r] :> HoldForm[D[f, tr]], (f_)[t, r] :> f, 
      esP[n_, k_, R_] :> HoldForm[Subscript[\[LeftAngleBracket] 
           R \[RightAngleBracket], k]^n]}
 
printUsedResources[title_:""] := Block[{d1, d2, MSeq}, 
     snapshotResources[title]; d1 = Round[If[Length[usedResources] <= 1, 
         {"", 0, 0, 0}, usedResources[[-2]]], 10.^(-3)]; 
      d2 = Round[usedResources[[-1]] - d1, 10.^(-3)]; 
      Print["Memory used:  ", If[Length[usedResources] <= 1, "", 
         MSeq[d1[[2]], If[d2[[2]] < 0, " - ", " + "]]] /. MSeq -> Sequence, 
       Abs[d2[[2]]], " MBy"]; Print["Session time: ", 
       If[Length[usedResources] <= 1, "", MSeq[d1[[3]], " + "]] /. 
        MSeq -> Sequence, d2[[3]], " s"]; Print["CPU time:     ", 
       If[Length[usedResources] <= 1, "", MSeq[d1[[4]], " + "]] /. 
        MSeq -> Sequence, d2[[4]], " s"]]
 
recompileEvolutionCpp[exeName_, flags___] := Block[{cmd, rc}, 
     If[$OperatingSystem == "Windows" &&  !StringContainsQ[
          Environment["PATH"], $mingwPath], SetEnvironment[
        "PATH" -> StringJoin[$mingwPath, ";", Environment["PATH"]]]]; 
      cmd = {"g++", "-Wall", "-pedantic", "-m64", "-std=c++14", "-O3", 
        Sequence @@ If[$useOpenMP, {"-fopenmp"}, {}], StringJoin["-I", 
         $cppPathTop, "include"], If[$Vsign > 0, "-DV_SIGN", "-DV_SIGN=-"], 
        StringJoin["-DCFDS_ORDER=", ToString[$cfdsOrder]], 
        StringJoin["-DKO_ORDER=", ToString[$koOrder]], 
        Sequence @@ If[$realBinaryFormat == "Real128", {"-DUSE_QUADMATH", 
           "-fext-numeric-literals"}, If[$realBinaryFormat == "Real80", 
           {"-DUSE_LONGDOUBLE"}, {}]], flags, "-c", StringJoin[$cppPathTop, 
         "src/bim-solver-std.cpp"], "-o", StringJoin[exeName, ".o"]}; 
      CellPrint[Cell[StringJoin["Compiling \"", exeName, "\"..."], "Text"]]; 
      Print[Row[Riffle[cmd, " "]]]; rc = RunProcess[cmd]; 
      If[rc["ExitCode"] == 0, cmd = {"g++", "-Wall", "-pedantic", "-m64", 
          "-std=c++14", "-O3", Sequence @@ If[$useOpenMP, {"-fopenmp"}, {}], 
          Sequence @@ If[$realBinaryFormat == "Real128", {"-lquadmath"}, {}], 
          StringJoin[exeName, ".o"], "-static", flags, "-s", "-o", exeName}; 
        Print[Row[Riffle[cmd, " "]]]; rc = RunProcess[cmd]; 
        Quiet[DeleteFile[StringJoin[exeName, ".o"]]]; ]; rc]
 
riffleCppLines[e_] := StringReplace[StringJoin[Riffle[e, "\n"]], {"$" -> "_"}]
 
runBimSolver[args___] := Block[{rc}, SetDirectory[$binPath]; 
      rc = Run[(If[$OperatingSystem == "Windows", StringReplace[#1, 
            "/" -> "\\"], #1] & )[StringJoin[$bimSolver, 
          If[$OperatingSystem == "Windows", ".exe", ""], " ", 
          StringRiffle[{args}, " "], " 2> run.log"]]]; ResetDirectory[]; 
      CellPrint[Cell["The solver report:", "Text"]]; 
      Echo[Style[(StringDrop[#1, -1] & )[
         (StringReplace[#1, "\n\n" -> "\n"] & )[
          (StringReplace[#1, "\r" -> ""] & )[ReadString[StringJoin[$binPath, 
             "run.log"]]]]], Purple]]; rc]
 
runLocalSimulation[] := (If[$recompileCpp, exportCppGaugeFunctions[]; 
       rc = recompileEvolutionCpp[StringJoin[$binPath, $bimSolver]]; 
       If[rc["ExitCode"] != 0, Print["Compilation FAILED. Error:\n", 
          Style[rc["StandardError"], Darker[Red]]]; FrontEndExecute[
          FrontEndToken["EvaluatorAbort"]]]; ]; 
     PrintTemporary[Style["Integrating forward in time...", Red]]; 
     rc = runBimSolver["config.ini"]; )
 
runRemoteSimulation[] := 
    (PrintTemporary["Transferring input files to server..."]; 
     rc = Run[StringJoin["pscp -C -r bim-solver/src ", $binPath, 
        "config.ini ", $binPath, "input.dat ", $remoteHost, ":", 
        $remoteDir]]; If[rc != 0, Throw["Failed pscp configuration"]]; 
     If[$recompileCpp, With[{cmd = StringJoin["g++ -Wall -pedantic -m64 \
-std=c++14 -Iinclude -O3 -fopenmp -DCFDS_ORDER=", ToString[$cfdsOrder], 
          " -DV_SIGN=- ", "src/bim-solver-std.cpp -o bim-solver-std"]}, 
       PrintTemporary[Row[{"Compiling the C++ sources...\n", cmd}]]; 
        Check[With[{status = RunProcess[{"plink", $remoteHost, 
              StringJoin["cd ", $remoteDir, "; ", cmd]}]}, 
          rc = status["ExitCode"]; If[rc != 0, 
            Throw[status["StandardError"]]]], 
         rc = 1; Throw["Failed plink g++"]]]]; PrintTemporary[
      Style["Integrating forward in time...", Red]]; 
     rc2 = Run[StringJoin["plink ", $remoteHost, " \"(", "cd ", $remoteDir, 
        "; echo; rm -v output-*.dat; ", 
        "echo -e '\\nRunning the solver...\\n'; ", 
        "./bim-solver-std config.ini 2>run.log )\""]]; 
     rc = Run[StringJoin["pscp -C \"", $remoteHost, ":", $remoteDir, 
        "/run.log\" ", $binPath]]; If[rc != 0, Throw["Failed pscp run.log"]]; 
     CellPrint[Cell["The solver report:", "Text"]]; 
     Echo[Style[(StringDrop[#1, -1] & )[
        (StringReplace[#1, "\n\n" -> "\n"] & )[
         (StringReplace[#1, "\r" -> ""] & )[ReadString[StringJoin[$binPath, 
            "run.log"]]]]], Purple]]; If[rc2 != 0, 
      Echo[Style["The simulation was interrupted!", Red]]]; 
     PrintTemporary["Transferring the results..."]; 
     rc = Run[StringJoin["pscp -C \"", $remoteHost, ":", $remoteDir, 
        "/output*.dat\" ", $binPath]]; If[rc != 0, 
      Throw["Failed pscp results"]]; )
 
runSimulation[] := (If[$runRemoteSimulation, runRemoteSimulation[], 
      runLocalSimulation[]]; If[rc != 0, FrontEndExecute[
       FrontEndToken["EvaluatorAbort"]], 
      Quiet[DeleteFile[StringJoin[$binPath, "outputR.dat"]]]; 
       Echo[Row[{"output.dat size = ", FileByteCount[StringJoin[$binPath, 
            "output.dat"]], " bytes", Spacer[10], Button[" Show Results ", 
           nb$reader = NotebookOpen[StringJoin[NotebookDirectory[], 
               "bimetric-ss-reader.nb"]]; SetSelectedNotebook[nb$reader]; 
            FrontEndExecute[FrontEndToken["DeleteGeneratedCells"]]; 
            FrontEndExecute[FrontEndToken["EvaluateNotebook"]], 
           Method -> "Queued", Appearance -> "FramedPalette"]}]]; ])
 
showOutFrame[e_, uniqueTag_, cellOptions___] := 
    (CellPrint[ExpressionCell[e, "Output", CellTags -> uniqueTag, 
       CellFrame -> 0.1, CellMargins -> {{40, 5}, {0, 0}}, cellOptions]]; )
 
showOutHideCode[e_, uniqueTag_, cellOptions___] := 
    showOutNoFrameHideCode[e, uniqueTag, CellFrame -> 0.1, 
     CellMargins -> {{40, 5}, {0, 0}}, cellOptions]
 
showOutNoFrameHideCode[e_, uniqueTag_, cellOptions___] := 
    (CellPrint[ExpressionCell[e, "Output", CellTags -> uniqueTag, 
       cellOptions]]; If[ !$debugMode, NotebookLocate[uniqueTag]; 
       FrontEndExecute[FrontEndToken["OpenCloseGroup"]]; 
       NotebookLocate["none"]]; )
 
showUsedResources[title_:""] := Block[{d1, d2, MSeq}, 
     s*snapshotResources[title]; d1 = If[Length[usedResources] <= 1, 
        {"", 0, 0, 0}, usedResources[[-2]]]; d2 = usedResources[[-1]] - d1; 
      Column[{Row[{"Memory used:  ", If[Length[usedResources] <= 1, "", 
            MSeq[Style[d1[[2]], Purple], " + "]] /. MSeq -> Sequence, 
          Style[NumberForm[d2[[2]], {10, 3}], Blue], Style[" MBy", Blue]}], 
        Row[{"Session time: ", If[Length[usedResources] <= 1, "", 
            MSeq[Style[NumberForm[d1[[3]], {10, 1}], Purple], " + "]] /. 
           MSeq -> Sequence, Style[NumberForm[d2[[3]], {10, 1}], Blue], 
          Style[" s", Blue]}], Row[{"CPU time:     ", 
          If[Length[usedResources] <= 1, "", MSeq[Style[NumberForm[d1[[4]], {
                10, 3}], Purple], " + "]] /. MSeq -> Sequence, 
          Style[NumberForm[d2[[4]], {10, 3}], Blue], Style[" s", Blue]}]}]]
 
snapshotResources[title_:""] := (AppendTo[usedResources, 
      {title, MemoryInUse[]/1024.^2, SessionTime[], TimeUsed[]}]; )
 
toCpp[eom_] := riffleCppLines[exportCppFunction /@ 
      powerCppRules[eom //. {gV$\[Rho] -> eq$gV$\[Rho], gV$JK1 -> eq$gV$JK1, 
           gV$JK2 -> eq$gV$JK2, fV$\[Rho] -> eq$fV$\[Rho], 
           fV$JK1 -> eq$fV$JK1, fV$JK2 -> eq$fV$JK2, P[n_, k_, R_] :> 
            Symbol[StringJoin["P$", ToString[n], "$", ToString[k]]][R], 
           (f_)[t, r] :> f[m, n], Derivative[0, 1][f_][m, n] :> 
            Symbol[StringJoin[ToString[f], "$r"]][m, n], 
           Derivative[0, 2][f_][m, n] :> Symbol[StringJoin[ToString[f], 
               "$rr"]][m, n], HoldForm[p[t, r]/r] -> eq$pr[t, r], 
           HoldForm[q[t, r]/r] -> eq$qr[t, r], HoldForm[D[p[t, r]/r, r]] -> 
            eq$pr$r[t, r], HoldForm[D[q[t, r]/r, r]] -> eq$qr$r[t, r]} /. 
         {t -> t[m, n], r -> r[m, n]} /. {HoldForm -> disabledHoldForm}]]
 
toStringCForm[e_] := ToString[CForm[e]]
 
useEqn$[] := Block[{}, eq$gBet = eqn$gBet; eq$fBet = eqn$fBet; 
      eq$gV$\[Rho] = eqn$gV$\[Rho]; eq$gV$j = eqn$gV$j; 
      eq$gV$JK1 = eqn$gV$JK1; eq$gV$JK2 = eqn$gV$JK2; 
      eq$fV$\[Rho] = eqn$fV$\[Rho]; eq$fV$j = eqn$fV$j; 
      eq$fV$JK1 = eqn$fV$JK1; eq$fV$JK2 = eqn$fV$JK2; 
      eq$gC$\[Rho] = eqn$gC$\[Rho]; eq$fC$\[Rho] = eqn$fC$\[Rho]; 
      eq$gC$j = eqn$gC$j; eq$fC$j = eqn$fC$j; eq$p = eqn$p; 
      evol$eq$p = evol$eqn$p; eq$bimConsLaw = eqn$bimConsLaw; 
      evol$eq$gA = evol$eqn$gA; evol$eq$gB = evol$eqn$gB; 
      evol$eq$gK1 = evol$eqn$gK1; evol$eq$gK2 = evol$eqn$gK2; 
      evol$eq$fA = evol$eqn$fA; evol$eq$fB = evol$eqn$fB; 
      evol$eq$fK1 = evol$eqn$fK1; evol$eq$fK2 = evol$eqn$fK2; eq$gW = eqn$gW; 
      eq$fW = eqn$fW; eq$cW = eqn$cW; ]
 
useEqr$[] := Block[{}, eq$gBet = eqr$gBet; eq$fBet = eqr$fBet; 
      eq$gV$\[Rho] = eqr$gV$\[Rho]; eq$gV$j = eqr$gV$j; 
      eq$gV$JK1 = eqr$gV$JK1; eq$gV$JK2 = eqr$gV$JK2; 
      eq$fV$\[Rho] = eqr$fV$\[Rho]; eq$fV$j = eqr$fV$j; 
      eq$fV$JK1 = eqr$fV$JK1; eq$fV$JK2 = eqr$fV$JK2; 
      eq$gC$\[Rho] = eqr$gC$\[Rho]; eq$fC$\[Rho] = eqr$fC$\[Rho]; 
      eq$gC$j = eqr$gC$j; eq$fC$j = eqr$fC$j; eq$p = eqr$p; 
      evol$eq$p = evol$eqr$p; eq$bimConsLaw = eqr$bimConsLaw; 
      evol$eq$gA = evol$eqr$gA; evol$eq$gB = evol$eqr$gB; 
      evol$eq$gK1 = evol$eqr$gK1; evol$eq$gK2 = evol$eqr$gK2; 
      evol$eq$fA = evol$eqr$fA; evol$eq$fB = evol$eqr$fB; 
      evol$eq$fK1 = evol$eqr$fK1; evol$eq$fK2 = evol$eqr$fK2; eq$gW = eqr$gW; 
      eq$fW = eqr$fW; eq$cW = eqr$cW; ]
 
$binPath = "run/"
 
$cppPathEoM = "../bim-solver/include/eom-std/"
 
$cppPathTop = "../bim-solver/"
 
$mingwPath = 
    "C:\\MinGW\\mingw-w64\\x86_64-7.3.0-posix-seh-rt_v5-rev0\\mingw64\\bin"
 
$outputDiagnostics = False
 
$remoteDir = "/home/username"
 
$remoteHost = "username@host"
 
$runRemoteSimulation = False
 
$usersPrintNiceMap = {}
 
$Vsign = -1
 
$workingPrecision = MachinePrecision
 
UnderBar[f_] := f[t, r]
 
collectFields[e_] := Collect[e, {r, p[___], k$f, k$g, gAlp[___], fAlp[___], 
      gA[___], gB[___], fA[___], fB[___], g$JK1[___], g$JK2[___], g$JK[___], 
      g$JKD[___], f$JK1[___], f$JK2[___], f$JK[___], f$JKD[___]}, Simplify]
 
eq$C1[t_, r_] := eq$gC$\[Rho][t, r] - k$g*g$\[Rho][t, r]
 
eq$C2[t_, r_] := eq$fC$\[Rho][t, r] - k$f*f$\[Rho][t, r]
 
eq$C3[t_, r_] := k$f*(gA[t, r]*gB[t, r]^2)*(eq$gC$j[t, r] - k$g*gT$j[t, r]) + 
     k$g*(fA[t, r]*fB[t, r]^2)*(eq$fC$j[t, r] - k$f*fT$j[t, r])
 
eq$C4[t_, r_] := eq$bimConsLaw[t, r]
 
eq$fAlp[t_, r_] := (-gAlp[t, r])*(gW[t, r]/fW[t, r])
 
eq$fBetr$r[t_, r_] = HoldForm[D[q[t, r]/r, r]] - 
     (fAlp[t, r]*HoldForm[D[p[t, r]/r, r]])/(fA[t, r]*Lt[t, r]^3) + 
     (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/(r*fA[t, r]*Lt[t, r]) + 
     (fAlp[t, r]*p[t, r]^3)/(r^2*fA[t, r]*Lt[t, r]^3)
 
eq$fBet$r[t_, r_] = (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/
      (fA[t, r]*Lt[t, r]) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/
      (fA[t, r]*Lt[t, r]^3) + Derivative[0, 1][q][t, r]
 
eq$fBet$rr[t_, r_] = (2*fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*
       Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]^3) + 
     p[t, r]*(-((fAlp[t, r]*(fDA[t, r]^2 - 2*fDA[t, r]*fDAlp[t, r] + 
           fDAlp[t, r]^2 - Derivative[0, 1][fDA][t, r] + 
           Derivative[0, 1][fDAlp][t, r]))/(fA[t, r]*Lt[t, r])) + 
       (3*fAlp[t, r]*Derivative[0, 1][p][t, r]^2)/(fA[t, r]*Lt[t, r]^5)) - 
     (fAlp[t, r]*Derivative[0, 2][p][t, r])/(fA[t, r]*Lt[t, r]^3) + 
     Derivative[0, 2][q][t, r]
 
eq$fHorz[t_, r_] = r^(-1) - fA[t, r]*fK2[t, r] + Derivative[0, 1][fB][t, r]/
      fB[t, r]
 
eq$f\[Sigma][t_, r_] := (1/r)*(UnderBar[fA]/UnderBar[fB] - 1)
 
eq$gAlp[t_, r_] := 1
 
eq$gBetr$r[t_, r_] = HoldForm[D[q[t, r]/r, r]] + 
     (gAlp[t, r]*HoldForm[D[p[t, r]/r, r]])/(gA[t, r]*Lt[t, r]^3) + 
     (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*p[t, r])/(r*gA[t, r]*Lt[t, r]) - 
     (gAlp[t, r]*p[t, r]^3)/(r^2*gA[t, r]*Lt[t, r]^3)
 
eq$gBet$r[t_, r_] = (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*p[t, r])/
      (gA[t, r]*Lt[t, r]) + (gAlp[t, r]*Derivative[0, 1][p][t, r])/
      (gA[t, r]*Lt[t, r]^3) + Derivative[0, 1][q][t, r]
 
eq$gBet$rr[t_, r_] = (2*gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*
       Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]^3) + 
     p[t, r]*((gAlp[t, r]*(gDA[t, r]^2 - 2*gDA[t, r]*gDAlp[t, r] + 
          gDAlp[t, r]^2 - Derivative[0, 1][gDA][t, r] + 
          Derivative[0, 1][gDAlp][t, r]))/(gA[t, r]*Lt[t, r]) - 
       (3*gAlp[t, r]*Derivative[0, 1][p][t, r]^2)/(gA[t, r]*Lt[t, r]^5)) + 
     (gAlp[t, r]*Derivative[0, 2][p][t, r])/(gA[t, r]*Lt[t, r]^3) + 
     Derivative[0, 2][q][t, r]
 
eq$gHorz[t_, r_] = r^(-1) - gA[t, r]*gK2[t, r] + Derivative[0, 1][gB][t, r]/
      gB[t, r]
 
eq$g\[Sigma][t_, r_] := (1/r)*(UnderBar[gA]/UnderBar[gB] - 1)
 
eq$p$f[t_, r_] = (-2*fB[t, r]*(r*(-fK1[t, r] + fK2[t, r])*
        Derivative[0, 1][fB][t, r] + fB[t, r]*(-fK1[t, r] + fK2[t, r] + 
         r*Derivative[0, 1][fK2][t, r])))/(k$f*r*gA[t, r]*gB[t, r]^2*
      P[2, 1, R[t, r]])
 
eq$p$g[t_, r_] = (k$g*r*pfS[t, r] + 2*gA[t, r]*gB[t, r]*
       (r*(-gK1[t, r] + gK2[t, r])*Derivative[0, 1][gB][t, r] + 
        gB[t, r]*(-gK1[t, r] + gK2[t, r] + r*Derivative[0, 1][gK2][t, r])))/
     (k$g*r*fA[t, r]*gA[t, r]*gB[t, r]^2*P[2, 1, R[t, r]])
 
eq$q[t_, r_] := 0
 
evol$eq$fDA[t_, r_] = (-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*
      Derivative[0, 1][fDA][t, r] + fAlp[t, r]*(-(fDAlp[t, r]*fK1[t, r]) - 
       Derivative[0, 1][fK1][t, r]) + (2*fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*
       Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]^3) + 
     p[t, r]*(-((fAlp[t, r]*(fDA[t, r]^2 - 2*fDA[t, r]*fDAlp[t, r] + 
           fDAlp[t, r]^2 - Derivative[0, 1][fDA][t, r] + 
           Derivative[0, 1][fDAlp][t, r]))/(fA[t, r]*Lt[t, r])) + 
       (3*fAlp[t, r]*Derivative[0, 1][p][t, r]^2)/(fA[t, r]*Lt[t, r]^5)) + 
     fDA[t, r]*((fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/
        (fA[t, r]*Lt[t, r]) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/
        (fA[t, r]*Lt[t, r]^3) + Derivative[0, 1][q][t, r]) - 
     (fAlp[t, r]*Derivative[0, 2][p][t, r])/(fA[t, r]*Lt[t, r]^3) + 
     Derivative[0, 2][q][t, r]
 
evol$eq$fDB[t_, r_] = HoldForm[D[q[t, r]/r, r]] - 
     (fAlp[t, r]*HoldForm[D[p[t, r]/r, r]])/(fA[t, r]*Lt[t, r]^3) + 
     (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/(r*fA[t, r]*Lt[t, r]) + 
     (fAlp[t, r]*p[t, r]^3)/(r^2*fA[t, r]*Lt[t, r]^3) + 
     (-((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r])*
      Derivative[0, 1][fDB][t, r] + fAlp[t, r]*(-(fDAlp[t, r]*fK2[t, r]) - 
       Derivative[0, 1][fK2][t, r]) + fDB[t, r]*
      ((fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/(fA[t, r]*Lt[t, r]) - 
       (fAlp[t, r]*Derivative[0, 1][p][t, r])/(fA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 1][q][t, r])
 
evol$eq$f\[Sigma][t_, r_] = (fA[t, r]*HoldForm[D[q[t, r]/r, r]] + 
      (fAlp[t, r]*p[t, r]^3)/(r^2*Lt[t, r]^3) + 
      ((fAlp[t, r]*(-fDAlp[t, r] + fDB[t, r])*p[t, r])/Lt[t, r] + 
        fA[t, r]*(fDA[t, r] - fDB[t, r])*q[t, r])/r + 
      fAlp[t, r]*(-(HoldForm[D[p[t, r]/r, r]]/Lt[t, r]^3) + 
        fA[t, r]*(fDB[t, r]*(fK1[t, r] - fK2[t, r]) - 
          (k$f*gA[t, r]*p[t, r]*P[2, 1, R[t, r]])/(2*R[t, r]^2) - 
          Derivative[0, 1][fK2][t, r])))/fB[t, r]
 
evol$eq$f\[Sigma]1[t_, r_] = -((fA[t, r]*fBet[t, r])/(r^2*fB[t, r])) + 
     (fA[t, r]*(fBet[t, r]*(fDA[t, r] - fDB[t, r]) + 
        fAlp[t, r]*(-fK1[t, r] + fK2[t, r]) + Derivative[0, 1][fBet][t, r]))/
      (r*fB[t, r])
 
evol$eq$gDA[t_, r_] = ((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*
      Derivative[0, 1][gDA][t, r] + gAlp[t, r]*(-(gDAlp[t, r]*gK1[t, r]) - 
       Derivative[0, 1][gK1][t, r]) + 
     (2*gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*Derivative[0, 1][p][t, r])/
      (gA[t, r]*Lt[t, r]^3) + p[t, r]*
      ((gAlp[t, r]*(gDA[t, r]^2 - 2*gDA[t, r]*gDAlp[t, r] + gDAlp[t, r]^2 - 
          Derivative[0, 1][gDA][t, r] + Derivative[0, 1][gDAlp][t, r]))/
        (gA[t, r]*Lt[t, r]) - (3*gAlp[t, r]*Derivative[0, 1][p][t, r]^2)/
        (gA[t, r]*Lt[t, r]^5)) + gDA[t, r]*
      ((gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*p[t, r])/(gA[t, r]*Lt[t, r]) + 
       (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 1][q][t, r]) + (gAlp[t, r]*Derivative[0, 2][p][t, r])/
      (gA[t, r]*Lt[t, r]^3) + Derivative[0, 2][q][t, r]
 
evol$eq$gDB[t_, r_] = HoldForm[D[q[t, r]/r, r]] + 
     (gAlp[t, r]*HoldForm[D[p[t, r]/r, r]])/(gA[t, r]*Lt[t, r]^3) + 
     (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*p[t, r])/(r*gA[t, r]*Lt[t, r]) - 
     (gAlp[t, r]*p[t, r]^3)/(r^2*gA[t, r]*Lt[t, r]^3) + 
     ((gAlp[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + q[t, r])*
      Derivative[0, 1][gDB][t, r] + gAlp[t, r]*(-(gDAlp[t, r]*gK2[t, r]) - 
       Derivative[0, 1][gK2][t, r]) + gDB[t, r]*
      ((gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*p[t, r])/(gA[t, r]*Lt[t, r]) + 
       (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 1][q][t, r])
 
evol$eq$gKD[t_, r_] = 
    (gAlp[t, r]*((gDA[t, r] + gDAlp[t, r] - g\[Sigma][t, r])/gA[t, r]^2 - 
        g\[Sigma][t, r]/(gA[t, r]*gB[t, r])))/r - k$g*g$JKD[t, r] + 
     gAlp[t, r]*(gK[t, r]*gKD[t, r] + (-gDAlp[t, r]^2 + 
         gDAlp[t, r]*gDB[t, r] + gDA[t, r]*(gDAlp[t, r] + gDB[t, r]) - 
         Derivative[0, 1][gDAlp][t, r] - Derivative[0, 1][gDB][t, r])/
        gA[t, r]^2) + (gAlp[t, r]*p[t, r]*Derivative[0, 1][gKD][t, r])/
      (gA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][gKD][t, r]
 
evol$eq$gK[t_, r_] = (gAlp[t, r]*((2*g\[Sigma][t, r])/(gA[t, r]*gB[t, r]) + 
        (2*(2*gDA[t, r] - gDAlp[t, r] - 6*gDB[t, r] + g\[Sigma][t, r]))/
         gA[t, r]^2))/r - k$g*g$JK[t, r] + 
     gAlp[t, r]*(gK[t, r]^2 + (-gDAlp[t, r]^2 - 2*gDAlp[t, r]*gDB[t, r] - 
         6*gDB[t, r]^2 + gDA[t, r]*(gDAlp[t, r] + 4*gDB[t, r]) - 
         Derivative[0, 1][gDAlp][t, r] - 4*Derivative[0, 1][gDB][t, r])/
        gA[t, r]^2) + (gAlp[t, r]*p[t, r]*Derivative[0, 1][gK][t, r])/
      (gA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][gK][t, r]
 
evol$eq$g\[Sigma][t_, r_] = (gA[t, r]*HoldForm[D[q[t, r]/r, r]] - 
      (gAlp[t, r]*p[t, r]^3)/(r^2*Lt[t, r]^3) + 
      ((gAlp[t, r]*(gDAlp[t, r] - gDB[t, r])*p[t, r])/Lt[t, r] + 
        gA[t, r]*(gDA[t, r] - gDB[t, r])*q[t, r])/r + 
      gAlp[t, r]*(HoldForm[D[p[t, r]/r, r]]/Lt[t, r]^3 - 
        (k$g*pfS[t, r])/(2*gB[t, r]^2) + gA[t, r]*
         (gDB[t, r]*(gK1[t, r] - gK2[t, r]) + (k$g*fA[t, r]*p[t, r]*
            P[2, 1, R[t, r]])/2 - Derivative[0, 1][gK2][t, r])))/gB[t, r]
 
evol$eq$g\[Sigma]1[t_, r_] = -((gA[t, r]*gBet[t, r])/(r^2*gB[t, r])) + 
     (gA[t, r]*(gBet[t, r]*(gDA[t, r] - gDB[t, r]) + 
        gAlp[t, r]*(-gK1[t, r] + gK2[t, r]) + Derivative[0, 1][gBet][t, r]))/
      (r*gB[t, r])
 
evol$eq$p2[t_, r_] = (fAlp[t, r]*fDAlp[t, r]*Lt[t, r])/fA[t, r] - 
     (gAlp[t, r]*gDAlp[t, r]*Lt[t, r])/gA[t, r] + 
     p[t, r]*(fAlp[t, r]*(fK1[t, r] + 2*fK2[t, r]) + gAlp[t, r]*gK1[t, r] + 
       (2*(-(fAlp[t, r]*fK2[t, r]) + gAlp[t, r]*gK2[t, r])*P[1, 1, R[t, r]])/
        P[2, 1, R[t, r]]) + (2*fB[t, r]*p[t, r]^2*
       (-(gAlp[t, r]*P[1, 1, R[t, r]]) + fAlp[t, r]*P[1, 2, R[t, r]]))/
      (r*fA[t, r]*gA[t, r]*(1 + Lt[t, r])*P[2, 1, R[t, r]]) - 
     (2*(fA[t, r]*gDB[t, r]*(gAlp[t, r]*Lt[t, r]*P[1, 1, R[t, r]] + 
          fAlp[t, r]*P[1, 2, R[t, r]]) + fB[t, r]*
         (gAlp[t, r]*(-g\[Sigma][t, r] + f\[Sigma][t, r]*Lt[t, r])*
           P[1, 1, R[t, r]] + fAlp[t, r]*(f\[Sigma][t, r] - 
            g\[Sigma][t, r]*Lt[t, r])*P[1, 2, R[t, r]]) - 
        fDB[t, r]*gA[t, r]*(gAlp[t, r]*P[1, 1, R[t, r]] + 
          fAlp[t, r]*Lt[t, r]*P[1, 2, R[t, r]])*R[t, r]))/
      (fA[t, r]*gA[t, r]*P[2, 1, R[t, r]]) + q[t, r]*Derivative[0, 1][p][t, r]
 
gT$\[Rho][t_, r_] := eq$pf$\[Rho][t, r]
 
gT$j[t_, r_] := eq$pf$j[t, r]
 
gT$JK1[t_, r_] := eq$pf$J1[t, r] - (1/2)*(eq$pf$J1[t, r] + 2*eq$pf$J2[t, r] - 
       eq$pf$\[Rho][t, r])
 
gT$JK2[t_, r_] := eq$pf$J2[t, r] - (1/2)*(eq$pf$J1[t, r] + 2*eq$pf$J2[t, r] - 
       eq$pf$\[Rho][t, r])
 
fT$\[Rho][t_, r_] := 0
 
fT$j[t_, r_] := 0
 
fT$JK1[t_, r_] := 0
 
fT$JK2[t_, r_] := 0
 
instantiateShifts[e_] := Block[{gBet, fBet, v}, 
     gBet[t_, r_] := eq$gBet[t, r]; fBet[t_, r_] := eq$fBet[t, r]; 
      v[t_, r_] := eq$v[t, r]; e /. Derivative[0, 1][Lt][t, r] -> 
        UnderBar[p]*(D[UnderBar[p], r]/UnderBar[Lt])]
 
introduceDs[e_] := sigma$rule[introduceDs$rule[e]]
 
introduceDs$rule[e_] := collectFields[Block[{pfV, pfv, SpherDel}, 
       pfV[t_, r_] = UnderBar[eq$pfV]; SpherDel[expr_] := 
         D[expr, r] + 2*(expr/r); e] /. {Derivative[0, 1][gA][t, r] -> 
        gDA[t, r]*gA[t, r], Derivative[0, 1][gB][t, r] -> gDB[t, r]*gB[t, r], 
       Derivative[0, 1][gAlp][t, r] -> gDAlp[t, r]*gAlp[t, r], 
       Derivative[0, 2][gA][t, r] -> (Derivative[0, 1][gDA][t, r] + 
          gDA[t, r]^2)*gA[t, r], Derivative[0, 2][gB][t, r] -> 
        (Derivative[0, 1][gDB][t, r] + gDB[t, r]^2)*gB[t, r], 
       Derivative[0, 2][gAlp][t, r] -> (Derivative[0, 1][gDAlp][t, r] + 
          gDAlp[t, r]^2)*gAlp[t, r], Derivative[0, 1][fA][t, r] -> 
        fDA[t, r]*fA[t, r], Derivative[0, 1][fB][t, r] -> fDB[t, r]*fB[t, r], 
       Derivative[0, 1][fAlp][t, r] -> fDAlp[t, r]*fAlp[t, r], 
       Derivative[0, 2][fA][t, r] -> (Derivative[0, 1][fDA][t, r] + 
          fDA[t, r]^2)*fA[t, r], Derivative[0, 2][fB][t, r] -> 
        (Derivative[0, 1][fDB][t, r] + fDB[t, r]^2)*fB[t, r], 
       Derivative[0, 2][fAlp][t, r] -> (Derivative[0, 1][fDAlp][t, r] + 
          fDAlp[t, r]^2)*fAlp[t, r]}]
 
sigma$rule[e_] := collectFields[
     e /. {-(1/UnderBar[gA]^2) + 1/UnderBar[gB]^2 -> 
        r*(UnderBar[g\[Sigma]]/UnderBar[gA])*(1/UnderBar[gA] + 
          1/UnderBar[gB]), -(1/UnderBar[fA]^2) + 1/UnderBar[fB]^2 -> 
        r*(UnderBar[f\[Sigma]]/UnderBar[fA])*(1/UnderBar[fA] + 
          1/UnderBar[fB])}]
 
soL$gKD = {gK1[t, r] -> (gK[t, r] + 2*gKD[t, r])/3, 
     gK2[t, r] -> (gK[t, r] - gKD[t, r])/3}
 
sol$reg$fK = temp$ -> fDB[t, r]*(-fK1[t, r] + fK2[t, r]) + 
      (k$f*gA[t, r]*p[t, r]*P[2, 1, R[t, r]])/(2*R[t, r]^2) + 
      Derivative[0, 1][fK2][t, r]
 
sol$reg$gK = temp$ -> gDB[t, r]*(-gK1[t, r] + gK2[t, r]) - 
      (k$g*fA[t, r]*p[t, r]*P[2, 1, R[t, r]])/2 + (k$g*pfS[t, r])/
       (2*gA[t, r]*gB[t, r]^2) + Derivative[0, 1][gK2][t, r]
 
v2p$rule = {v[t, r] -> p[t, r]/Lt[t, r], Derivative[0, 1][v][t, r] -> 
      Derivative[0, 1][p][t, r]/Lt[t, r]^3}
 
EoM$constr1 = {{"eq_gC_rho", Subscript[C, g, sc], 
      (gK[t, r]^2 - gKD[t, r]^2)/3 + (g\[Sigma][t, r]/(gA[t, r]*gB[t, r]) + 
         (2*gDA[t, r] - 6*gDB[t, r] + g\[Sigma][t, r])/gA[t, r]^2)/r + 
       (2*gDA[t, r]*gDB[t, r] - 3*gDB[t, r]^2 - 
         2*Derivative[0, 1][gDB][t, r])/gA[t, r]^2}, 
     {"eq_fC_rho", Subscript[C, f, sc], (fK[t, r]^2 - fKD[t, r]^2)/3 + 
       (f\[Sigma][t, r]/(fA[t, r]*fB[t, r]) + (2*fDA[t, r] - 6*fDB[t, r] + 
           f\[Sigma][t, r])/fA[t, r]^2)/r + 
       (2*fDA[t, r]*fDB[t, r] - 3*fDB[t, r]^2 - 
         2*Derivative[0, 1][fDB][t, r])/fA[t, r]^2}, 
     {"eq_gC_j", Subscript[C, g, vec], (2*gKD[t, r])/r + 
       (2*(3*gDB[t, r]*gKD[t, r] - Derivative[0, 1][gK][t, r] + 
          Derivative[0, 1][gKD][t, r]))/3}, {"eq_fC_j", Subscript[C, f, vec], 
      (2*fKD[t, r])/r + (2*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][t, 
           r] + Derivative[0, 1][fKD][t, r]))/3}, {"eq_C_bimConsLaw", 
      Subscript[C, bim], 
      (fA[t, r]*(2*(fKD[t, r]*P[1, 1, R[t, r]] + (-gK[t, r] + gKD[t, r])*
             Lt[t, r]*P[1, 2, R[t, r]]) + fK[t, r]*(-2*P[1, 1, R[t, r]] + 
            3*P[2, 1, R[t, r]])))/3 + 
       (p[t, r]*((2*fA[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
          (2*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]))/r + 
       p[t, r]*((2*fA[t, r]*gDB[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
         (2*fDB[t, r]*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]) + 
       gA[t, r]*(-((gK[t, r] + 2*gKD[t, r])*P[2, 1, R[t, r]])/3 - 
         (2*P[1, 1, R[t, r]]*(gK[t, r] - gKD[t, r] + (-fK[t, r] + fKD[t, r])*
             Lt[t, r]*R[t, r]))/3) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, 
          r])/Lt[t, r]}}
 
EoM$constr2 = {{"eq_C_1", Subscript[C, 1], (gK[t, r]^2 - gKD[t, r]^2)/3 + 
       (g\[Sigma][t, r]/(gA[t, r]*gB[t, r]) + (2*gDA[t, r] - 6*gDB[t, r] + 
           g\[Sigma][t, r])/gA[t, r]^2)/r - k$g*g$\[Rho][t, r] + 
       (2*gDA[t, r]*gDB[t, r] - 3*gDB[t, r]^2 - 
         2*Derivative[0, 1][gDB][t, r])/gA[t, r]^2}, 
     {"eq_C_2", Subscript[C, 2], (fK[t, r]^2 - fKD[t, r]^2)/3 + 
       (f\[Sigma][t, r]/(fA[t, r]*fB[t, r]) + (2*fDA[t, r] - 6*fDB[t, r] + 
           f\[Sigma][t, r])/fA[t, r]^2)/r - k$f*f$\[Rho][t, r] + 
       (2*fDA[t, r]*fDB[t, r] - 3*fDB[t, r]^2 - 
         2*Derivative[0, 1][fDB][t, r])/fA[t, r]^2}, 
     {"eq_C_3", Subscript[C, 3], 
      (k$f*gA[t, r]*gKD[t, r] + k$g*fA[t, r]*fKD[t, r]*R[t, r]^2)/r + 
       (k$g*fA[t, r]*R[t, r]^2*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][
           t, r] + Derivative[0, 1][fKD][t, r]))/3 + 
       k$f*(-(k$g*pfS[t, r])/(2*gB[t, r]^2) + 
         (gA[t, r]*(3*gDB[t, r]*gKD[t, r] - Derivative[0, 1][gK][t, r] + 
            Derivative[0, 1][gKD][t, r]))/3)}, {"eq_C_4", Subscript[C, 4], 
      (fA[t, r]*(2*(fKD[t, r]*P[1, 1, R[t, r]] + (-gK[t, r] + gKD[t, r])*
             Lt[t, r]*P[1, 2, R[t, r]]) + fK[t, r]*(-2*P[1, 1, R[t, r]] + 
            3*P[2, 1, R[t, r]])))/3 + 
       (p[t, r]*((2*fA[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
          (2*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]))/r + 
       p[t, r]*((2*fA[t, r]*gDB[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
         (2*fDB[t, r]*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]) + 
       gA[t, r]*(-((gK[t, r] + 2*gKD[t, r])*P[2, 1, R[t, r]])/3 - 
         (2*P[1, 1, R[t, r]]*(gK[t, r] - gKD[t, r] + (-fK[t, r] + fKD[t, r])*
             Lt[t, r]*R[t, r]))/3) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, 
          r])/Lt[t, r]}}
 
EoM$fEvol = {{"eq_fA_t", Derivative[1, 0][fA][t, r], 
      -((fAlp[t, r]*fDAlp[t, r]*p[t, r])/Lt[t, r]) + 
       (fAlp[t, r]*p[t, r]^2*Derivative[0, 1][p][t, r])/Lt[t, r]^3 + 
       fAlp[t, r]*((fA[t, r]*(-fK[t, r] - 2*fKD[t, r]))/3 - 
         Derivative[0, 1][p][t, r]/Lt[t, r]) + 
       fA[t, r]*(fDA[t, r]*q[t, r] + Derivative[0, 1][q][t, r])}, 
     {"eq_fB_t", Derivative[1, 0][fB][t, r], 
      (fAlp[t, r]*fB[t, r]*(-fK[t, r] + fKD[t, r]))/3 - 
       (fAlp[t, r]*fB[t, r]*fDB[t, r]*p[t, r])/(fA[t, r]*Lt[t, r]) + 
       fB[t, r]*fDB[t, r]*q[t, r] + 
       (-((fAlp[t, r]*fB[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + 
         fB[t, r]*q[t, r])/r}, {"eq_fK1_t", Derivative[1, 0][fK1][t, r], 
      (2*fAlp[t, r]*(fDA[t, r] - 2*fDB[t, r]))/(r*fA[t, r]^2) + 
       k$f*(-f$JK[t, r]/3 - (2*f$JKD[t, r])/3) + 
       fAlp[t, r]*((fK[t, r]*(fK[t, r] + 2*fKD[t, r]))/3 + 
         (-fDAlp[t, r]^2 - 2*fDB[t, r]^2 + fDA[t, r]*(fDAlp[t, r] + 
             2*fDB[t, r]) - Derivative[0, 1][fDAlp][t, r] - 
           2*Derivative[0, 1][fDB][t, r])/fA[t, r]^2) - 
       (fAlp[t, r]*p[t, r]*(Derivative[0, 1][fK][t, r] + 
          2*Derivative[0, 1][fKD][t, r]))/(3*fA[t, r]*Lt[t, r]) + 
       (q[t, r]*(Derivative[0, 1][fK][t, r] + 2*Derivative[0, 1][fKD][t, r]))/
        3}, {"eq_fK2_t", Derivative[1, 0][fK2][t, r], 
      (fAlp[t, r]*(f\[Sigma][t, r]/(fA[t, r]*fB[t, r]) + 
          (fDA[t, r] - fDAlp[t, r] - 4*fDB[t, r] + f\[Sigma][t, r])/
           fA[t, r]^2))/r + k$f*(-f$JK[t, r]/3 + f$JKD[t, r]/3) + 
       fAlp[t, r]*((fK[t, r]*(fK[t, r] - fKD[t, r]))/3 + 
         (fDA[t, r]*fDB[t, r] - fDAlp[t, r]*fDB[t, r] - 2*fDB[t, r]^2 - 
           Derivative[0, 1][fDB][t, r])/fA[t, r]^2) + 
       (q[t, r]*(Derivative[0, 1][fK][t, r] - Derivative[0, 1][fKD][t, r]))/
        3 + (fAlp[t, r]*p[t, r]*(-Derivative[0, 1][fK][t, r] + 
          Derivative[0, 1][fKD][t, r]))/(3*fA[t, r]*Lt[t, r])}, 
     {"eq_fDA_t", Derivative[1, 0][fDA][t, r], 
      q[t, r]*Derivative[0, 1][fDA][t, r] - 
       (fAlp[t, r]*(fDAlp[t, r]*(fK[t, r] + 2*fKD[t, r]) + 
          Derivative[0, 1][fK][t, r] + 2*Derivative[0, 1][fKD][t, r]))/3 + 
       p[t, r]*((fAlp[t, r]*((fDA[t, r] - fDAlp[t, r])*fDAlp[t, r] - 
            Derivative[0, 1][fDAlp][t, r]))/(fA[t, r]*Lt[t, r]) + 
         (3*fAlp[t, r]*Derivative[0, 1][p][t, r]^2)/(fA[t, r]*Lt[t, r]^5)) + 
       fDA[t, r]*Derivative[0, 1][q][t, r] + 
       (fAlp[t, r]*((fDA[t, r] - 2*fDAlp[t, r])*Derivative[0, 1][p][t, r] - 
          Derivative[0, 2][p][t, r]))/(fA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 2][q][t, r]}, {"eq_fDB_t", Derivative[1, 0][fDB][t, r], 
      HoldForm[D[q[t, r]/r, r]] + (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*
         p[t, r])/(r*fA[t, r]*Lt[t, r]) + (fAlp[t, r]*p[t, r]^3)/
        (r^2*fA[t, r]*Lt[t, r]^3) + q[t, r]*Derivative[0, 1][fDB][t, r] - 
       (fAlp[t, r]*p[t, r]*(-(fDA[t, r]*fDB[t, r]) + fDAlp[t, r]*fDB[t, r] + 
          Derivative[0, 1][fDB][t, r]))/(fA[t, r]*Lt[t, r]) + 
       fAlp[t, r]*((fDAlp[t, r]*(-fK[t, r] + fKD[t, r]) - 
           Derivative[0, 1][fK][t, r] + Derivative[0, 1][fKD][t, r])/3 - 
         (HoldForm[D[p[t, r]/r, r]] + fDB[t, r]*Derivative[0, 1][p][t, r])/
          (fA[t, r]*Lt[t, r]^3)) + fDB[t, r]*Derivative[0, 1][q][t, r]}, 
     {"eq_fK_t", Derivative[1, 0][fK][t, r], 
      (fAlp[t, r]*((2*f\[Sigma][t, r])/(fA[t, r]*fB[t, r]) + 
          (2*(2*fDA[t, r] - fDAlp[t, r] - 6*fDB[t, r] + f\[Sigma][t, r]))/
           fA[t, r]^2))/r - k$f*f$JK[t, r] + fAlp[t, r]*
        (fK[t, r]^2 + (-fDAlp[t, r]^2 - 2*fDAlp[t, r]*fDB[t, r] - 
           6*fDB[t, r]^2 + fDA[t, r]*(fDAlp[t, r] + 4*fDB[t, r]) - 
           Derivative[0, 1][fDAlp][t, r] - 4*Derivative[0, 1][fDB][t, r])/
          fA[t, r]^2) - (fAlp[t, r]*p[t, r]*Derivative[0, 1][fK][t, r])/
        (fA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][fK][t, r]}, 
     {"eq_fKD_t", Derivative[1, 0][fKD][t, r], 
      (fAlp[t, r]*((fDA[t, r] + fDAlp[t, r] - f\[Sigma][t, r])/fA[t, r]^2 - 
          f\[Sigma][t, r]/(fA[t, r]*fB[t, r])))/r - k$f*f$JKD[t, r] + 
       fAlp[t, r]*(fK[t, r]*fKD[t, r] + (-fDAlp[t, r]^2 + 
           fDAlp[t, r]*fDB[t, r] + fDA[t, r]*(fDAlp[t, r] + fDB[t, r]) - 
           Derivative[0, 1][fDAlp][t, r] - Derivative[0, 1][fDB][t, r])/
          fA[t, r]^2) - (fAlp[t, r]*p[t, r]*Derivative[0, 1][fKD][t, r])/
        (fA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][fKD][t, r]}, 
     {"eq_fSig_t", Derivative[1, 0][f\[Sigma]][t, r], 
      (fA[t, r]*HoldForm[D[q[t, r]/r, r]])/fB[t, r] + (fAlp[t, r]*p[t, r]^3)/
        (r^2*fB[t, r]*Lt[t, r]^3) + 
       ((fAlp[t, r]*(-fDAlp[t, r] + fDB[t, r])*p[t, r])/(fB[t, r]*Lt[t, r]) + 
         (fA[t, r]*(fDA[t, r] - fDB[t, r])*q[t, r])/fB[t, r])/r - 
       (k$f*fA[t, r]*fAlp[t, r]*gA[t, r]*p[t, r]*P[2, 1, R[t, r]])/
        (2*fB[t, r]*R[t, r]^2) + fAlp[t, r]*
        (-(HoldForm[D[p[t, r]/r, r]]/(fB[t, r]*Lt[t, r]^3)) + 
         (fA[t, r]*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][t, r] + 
            Derivative[0, 1][fKD][t, r]))/(3*fB[t, r]))}}
 
EoM$gaugeFunctions := {{"eq_q", UnderBar[q], UnderBar[eq$q]}, 
     {"eq_gAlp", UnderBar[gAlp], UnderBar[eq$gAlp]}, 
     {"eq_fAlp", UnderBar[fAlp], UnderBar[eq$fAlp]}}
 
EoM$gEvol = {{"eq_gA_t", Derivative[1, 0][gA][t, r], 
      (gAlp[t, r]*gDAlp[t, r]*p[t, r])/Lt[t, r] - 
       (gAlp[t, r]*p[t, r]^2*Derivative[0, 1][p][t, r])/Lt[t, r]^3 + 
       gAlp[t, r]*((gA[t, r]*(-gK[t, r] - 2*gKD[t, r]))/3 + 
         Derivative[0, 1][p][t, r]/Lt[t, r]) + 
       gA[t, r]*(gDA[t, r]*q[t, r] + Derivative[0, 1][q][t, r])}, 
     {"eq_gB_t", Derivative[1, 0][gB][t, r], 
      (gAlp[t, r]*gB[t, r]*(-gK[t, r] + gKD[t, r]))/3 + 
       (gAlp[t, r]*gB[t, r]*gDB[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + 
       gB[t, r]*gDB[t, r]*q[t, r] + ((gAlp[t, r]*gB[t, r]*p[t, r])/
          (gA[t, r]*Lt[t, r]) + gB[t, r]*q[t, r])/r}, 
     {"eq_gK1_t", Derivative[1, 0][gK1][t, r], 
      (2*gAlp[t, r]*(gDA[t, r] - 2*gDB[t, r]))/(r*gA[t, r]^2) + 
       k$g*(-g$JK[t, r]/3 - (2*g$JKD[t, r])/3) + 
       gAlp[t, r]*((gK[t, r]*(gK[t, r] + 2*gKD[t, r]))/3 + 
         (-gDAlp[t, r]^2 - 2*gDB[t, r]^2 + gDA[t, r]*(gDAlp[t, r] + 
             2*gDB[t, r]) - Derivative[0, 1][gDAlp][t, r] - 
           2*Derivative[0, 1][gDB][t, r])/gA[t, r]^2) + 
       (gAlp[t, r]*p[t, r]*(Derivative[0, 1][gK][t, r] + 
          2*Derivative[0, 1][gKD][t, r]))/(3*gA[t, r]*Lt[t, r]) + 
       (q[t, r]*(Derivative[0, 1][gK][t, r] + 2*Derivative[0, 1][gKD][t, r]))/
        3}, {"eq_gK2_t", Derivative[1, 0][gK2][t, r], 
      (gAlp[t, r]*(g\[Sigma][t, r]/(gA[t, r]*gB[t, r]) + 
          (gDA[t, r] - gDAlp[t, r] - 4*gDB[t, r] + g\[Sigma][t, r])/
           gA[t, r]^2))/r + k$g*(-g$JK[t, r]/3 + g$JKD[t, r]/3) + 
       gAlp[t, r]*((gK[t, r]*(gK[t, r] - gKD[t, r]))/3 + 
         (gDA[t, r]*gDB[t, r] - gDAlp[t, r]*gDB[t, r] - 2*gDB[t, r]^2 - 
           Derivative[0, 1][gDB][t, r])/gA[t, r]^2) + 
       (gAlp[t, r]*p[t, r]*(Derivative[0, 1][gK][t, r] - 
          Derivative[0, 1][gKD][t, r]))/(3*gA[t, r]*Lt[t, r]) + 
       (q[t, r]*(Derivative[0, 1][gK][t, r] - Derivative[0, 1][gKD][t, r]))/
        3}, {"eq_gDA_t", Derivative[1, 0][gDA][t, r], 
      q[t, r]*Derivative[0, 1][gDA][t, r] + gDA[t, r]*Derivative[0, 1][q][t, 
         r] + gAlp[t, r]*((-(gDAlp[t, r]*(gK[t, r] + 2*gKD[t, r])) - 
           Derivative[0, 1][gK][t, r] - 2*Derivative[0, 1][gKD][t, r])/3 + 
         (p[t, r]*((-(gDA[t, r]*gDAlp[t, r]) + gDAlp[t, r]^2 + 
               Derivative[0, 1][gDAlp][t, r])/Lt[t, r] - 
             (3*Derivative[0, 1][p][t, r]^2)/Lt[t, r]^5) + 
           (-((gDA[t, r] - 2*gDAlp[t, r])*Derivative[0, 1][p][t, r]) + 
             Derivative[0, 2][p][t, r])/Lt[t, r]^3)/gA[t, r]) + 
       Derivative[0, 2][q][t, r]}, {"eq_gDB_t", Derivative[1, 0][gDB][t, r], 
      HoldForm[D[q[t, r]/r, r]] + (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*
         p[t, r])/(r*gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]^3)/
        (r^2*gA[t, r]*Lt[t, r]^3) + q[t, r]*Derivative[0, 1][gDB][t, r] + 
       (gAlp[t, r]*p[t, r]*(-(gDA[t, r]*gDB[t, r]) + gDAlp[t, r]*gDB[t, r] + 
          Derivative[0, 1][gDB][t, r]))/(gA[t, r]*Lt[t, r]) + 
       gAlp[t, r]*((gDAlp[t, r]*(-gK[t, r] + gKD[t, r]) - 
           Derivative[0, 1][gK][t, r] + Derivative[0, 1][gKD][t, r])/3 + 
         (HoldForm[D[p[t, r]/r, r]] + gDB[t, r]*Derivative[0, 1][p][t, r])/
          (gA[t, r]*Lt[t, r]^3)) + gDB[t, r]*Derivative[0, 1][q][t, r]}, 
     {"eq_gK_t", Derivative[1, 0][gK][t, r], 
      (gAlp[t, r]*((2*g\[Sigma][t, r])/(gA[t, r]*gB[t, r]) + 
          (2*(2*gDA[t, r] - gDAlp[t, r] - 6*gDB[t, r] + g\[Sigma][t, r]))/
           gA[t, r]^2))/r - k$g*g$JK[t, r] + gAlp[t, r]*
        (gK[t, r]^2 + (-gDAlp[t, r]^2 - 2*gDAlp[t, r]*gDB[t, r] - 
           6*gDB[t, r]^2 + gDA[t, r]*(gDAlp[t, r] + 4*gDB[t, r]) - 
           Derivative[0, 1][gDAlp][t, r] - 4*Derivative[0, 1][gDB][t, r])/
          gA[t, r]^2) + (gAlp[t, r]*p[t, r]*Derivative[0, 1][gK][t, r])/
        (gA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][gK][t, r]}, 
     {"eq_gKD_t", Derivative[1, 0][gKD][t, r], 
      (gAlp[t, r]*((gDA[t, r] + gDAlp[t, r] - g\[Sigma][t, r])/gA[t, r]^2 - 
          g\[Sigma][t, r]/(gA[t, r]*gB[t, r])))/r - k$g*g$JKD[t, r] + 
       gAlp[t, r]*(gK[t, r]*gKD[t, r] + (-gDAlp[t, r]^2 + 
           gDAlp[t, r]*gDB[t, r] + gDA[t, r]*(gDAlp[t, r] + gDB[t, r]) - 
           Derivative[0, 1][gDAlp][t, r] - Derivative[0, 1][gDB][t, r])/
          gA[t, r]^2) + (gAlp[t, r]*p[t, r]*Derivative[0, 1][gKD][t, r])/
        (gA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][gKD][t, r]}, 
     {"eq_gSig_t", Derivative[1, 0][g\[Sigma]][t, r], 
      (gA[t, r]*HoldForm[D[q[t, r]/r, r]])/gB[t, r] - (gAlp[t, r]*p[t, r]^3)/
        (r^2*gB[t, r]*Lt[t, r]^3) + (k$g*fA[t, r]*gA[t, r]*gAlp[t, r]*p[t, r]*
         P[2, 1, R[t, r]])/(2*gB[t, r]) - (k$g*gAlp[t, r]*pfS[t, r])/
        (2*gB[t, r]^3) + ((gAlp[t, r]*(gDAlp[t, r] - gDB[t, r])*p[t, r])/
          (gB[t, r]*Lt[t, r]) + (gA[t, r]*(gDA[t, r] - gDB[t, r])*q[t, r])/
          gB[t, r])/r + gAlp[t, r]*(HoldForm[D[p[t, r]/r, r]]/
          (gB[t, r]*Lt[t, r]^3) + (gA[t, r]*(3*gDB[t, r]*gKD[t, r] - 
            Derivative[0, 1][gK][t, r] + Derivative[0, 1][gKD][t, r]))/
          (3*gB[t, r]))}}
 
EoM$horizonFinders = {{"eq_gHorz", Subscript[\[DoubleStruckZ], g], 
      r^(-1) + gDB[t, r] + (gA[t, r]*(-gK[t, r] + gKD[t, r]))/3}, 
     {"eq_fHorz", Subscript[\[DoubleStruckZ], f], r^(-1) + fDB[t, r] + 
       (fA[t, r]*(-fK[t, r] + fKD[t, r]))/3}}
 
EoM$lapseRatios = {{"eq_gW", Subscript[W, g], 
      (2*r*fA[t, r]*gA[t, r]*gB[t, r]^2*Lt[t, r]*p[t, r]*R[t, r]^2*
         (2*fDB[t, r]*gA[t, r]^2*(gK[t, r] - gKD[t, r])*p[t, r]^2*R[t, r]*
           (\[Beta][1] + R[t, r]*\[Beta][2])^2 + fDB[t, r]*gA[t, r]^2*
           (gK[t, r] - gKD[t, r])*R[t, r]*
           (2*(\[Beta][1] + R[t, r]*\[Beta][2])^2 + Lt[t, r]^2*
             (\[Beta][1]^2 + 2*R[t, r]^2*\[Beta][2]^2 + R[t, r]*\[Beta][1]*(
                2*\[Beta][2] - R[t, r]*\[Beta][3]))) + fA[t, r]*gA[t, r]*
           Lt[t, r]*R[t, r]*(-((fK[t, r] - fKD[t, r])*gDB[t, r]*Lt[t, r]*
              (3*\[Beta][1]^2 + 4*R[t, r]^2*\[Beta][2]^2 + R[t, r]*\[Beta][1]*
                (6*\[Beta][2] - R[t, r]*\[Beta][3]))) + 
            fDB[t, r]*(gK[t, r] - gKD[t, r])*(-(R[t, r]*\[Beta][2]*
                (2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - \[Beta][1]*(
                3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + fA[t, r]^2*gDB[t, r]*
           Lt[t, r]*((fK[t, r] - fKD[t, r])*R[t, r]*(-(R[t, r]*\[Beta][2]*
                (2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - \[Beta][1]*(
                3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
            2*(gK[t, r] - gKD[t, r])*Lt[t, r]*(R[t, r]*\[Beta][2]*(
                2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + \[Beta][1]*(
                3*\[Beta][2] + 4*R[t, r]*\[Beta][3])))))/3 + 
       Lt[t, r]^2*R[t, r]*(fDB[t, r]^2*gA[t, r]^2*gB[t, r]^2*R[t, r]^2*
          (4*gA[t, r]*Lt[t, r]*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])^2 - 
           fA[t, r]*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
               R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 3*
                R[t, r]*\[Beta][3]))) - 2*fA[t, r]*fDB[t, r]*gA[t, r]*
          gB[t, r]^2*gDB[t, r]*Lt[t, r]*R[t, r]^2*
          (gA[t, r]*Lt[t, r]*(3*\[Beta][1]^2 + 4*R[t, r]^2*\[Beta][2]^2 + 
             R[t, r]*\[Beta][1]*(6*\[Beta][2] - R[t, r]*\[Beta][3])) + 
           fA[t, r]*(-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*
                 \[Beta][3])) - \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*
                \[Beta][3]))) + fA[t, r]^2*(-(gA[t, r]*gB[t, r]^2*gDB[t, r]^2*
             Lt[t, r]*R[t, r]*(-3*\[Beta][1]^2 - 6*R[t, r]*\[Beta][1]*\[Beta][
                2] - 4*R[t, r]^2*\[Beta][2]^2 + 2*R[t, r]^2*(\[Beta][1] + 
                R[t, r]*\[Beta][2])*\[Beta][3] + R[t, r]^4*\[Beta][3]^2)) + 
           fA[t, r]*gA[t, r]^2*(\[Beta][1] - R[t, r]^2*\[Beta][3])*
            (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
           gA[t, r]^3*Lt[t, r]*R[t, r]*(-\[Beta][1] + R[t, r]^2*\[Beta][3])*
            (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
           fA[t, r]*gB[t, r]^2*gDB[t, r]^2*R[t, r]*
            (p[t, r]^2*(-(\[Beta][2]*(3*\[Beta][1] + 2*R[t, r]*\[Beta][2])) - 
               5*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] - 
               R[t, r]^3*\[Beta][3]^2) + Lt[t, r]^2*(\[Beta][2] + R[t, r]*
                \[Beta][3])*(-3*\[Beta][1] + R[t, r]*(-2*\[Beta][2] + 
                 R[t, r]*\[Beta][3]))))) + 
       r^2*((k$g*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(\[Beta][1] + 
            R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
           (4*fA[t, r]*Lt[t, r]*p[t, r]*pfS[t, r]*(\[Beta][2] + 
              R[t, r]*\[Beta][3]) - 2*fA[t, r]*gA[t, r]*
             (Lt[t, r]^2*pfS[t, r]*pfv[t, r] + p[t, r]^2*(pfD[t, r] + 
                pf\[Tau][t, r]))*(\[Beta][2] + R[t, r]*\[Beta][3]) + 
            2*gA[t, r]^3*gB[t, r]^2*Lt[t, r]*(\[Beta][1] + R[t, r]*\[Beta][
                2])*(2*\[Beta][0] + 3*R[t, r]*\[Beta][1] - R[t, r]^3*\[Beta][
                3]) + gA[t, r]^2*(Lt[t, r]*(pfD[t, r] - pfS[t, r]*pfv[t, r] + 
                pf\[Tau][t, r])*(\[Beta][1] - R[t, r]^2*\[Beta][3]) + 
              fA[t, r]*gB[t, r]^2*(3*\[Beta][1]^2 + 2*\[Beta][2]*
                 (\[Beta][0] + 3*R[t, r]^2*\[Beta][2]) + 2*R[t, r]*
                 (\[Beta][0] + R[t, r]^2*\[Beta][2])*\[Beta][3] - 
                R[t, r]^4*\[Beta][3]^2 + 6*R[t, r]*\[Beta][1]*(2*\[Beta][2] + 
                  R[t, r]*\[Beta][3])))))/2 + (fA[t, r]^2*gA[t, r]^2*
           gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
           (-(fA[t, r]*(gK[t, r] - gKD[t, r])^2*p[t, r]^2*(\[Beta][2] + 
               R[t, r]*\[Beta][3])*(3*\[Beta][1] + R[t, r]*(2*\[Beta][2] - 
                 R[t, r]*\[Beta][3]))) + gA[t, r]*Lt[t, r]*
             (-4*(fK[t, r] - fKD[t, r])^2*R[t, r]^2*(\[Beta][1] + 
                 R[t, r]*\[Beta][2])^2 + (gK[t, r] - gKD[t, r])^2*(
                -3*\[Beta][1]^2 - 6*R[t, r]*\[Beta][1]*\[Beta][2] - 
                4*R[t, r]^2*\[Beta][2]^2 + 2*R[t, r]^2*(\[Beta][1] + 
                  R[t, r]*\[Beta][2])*\[Beta][3] + R[t, r]^4*\[Beta][3]^2) + 
              2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, 
                r]*(3*\[Beta][1]^2 + 4*R[t, r]^2*\[Beta][2]^2 + 
                R[t, r]*\[Beta][1]*(6*\[Beta][2] - R[t, r]*\[Beta][3]))) + 
            fA[t, r]*((gK[t, r] - gKD[t, r])^2*Lt[t, r]^2*(
                -(\[Beta][2]*(3*\[Beta][1] + 2*R[t, r]*\[Beta][2])) - 
                5*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] - 
                R[t, r]^3*\[Beta][3]^2) + (fK[t, r] - fKD[t, r])^2*R[t, r]*(
                \[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][1] - R[t, r]*
                 (2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 2*(fK[t, r] - 
                fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*(
                R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + 
                \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])))))/9 - 
         (k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
           (6*gA[t, r]*Lt[t, r]*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
             (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
            fA[t, r]*(-\[Beta][1]^2 + 2*R[t, r]*\[Beta][1]*(\[Beta][2] + 
                R[t, r]*(3*\[Beta][3] + R[t, r]*\[Beta][4])) + 
              R[t, r]^2*(6*\[Beta][2]^2 + 3*R[t, r]^2*\[Beta][3]^2 + 
                2*R[t, r]*\[Beta][2]*(6*\[Beta][3] + R[t, r]*\[Beta][4])))))/
          2)}, {"eq_fW", Subscript[W, f], 
      (2*r*fA[t, r]*gA[t, r]*gB[t, r]^2*Lt[t, r]*p[t, r]*R[t, r]^2*
         (2*fA[t, r]^2*(-fK[t, r] + fKD[t, r])*gDB[t, r]*p[t, r]^2*
           (\[Beta][2] + R[t, r]*\[Beta][3])*(\[Beta][1] + 
            R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
          fA[t, r]^2*(fK[t, r] - fKD[t, r])*gDB[t, r]*
           (Lt[t, r]^2*(2*\[Beta][2]*(\[Beta][1] + 4*R[t, r]*\[Beta][2]) + 
              R[t, r]*(\[Beta][1] + 12*R[t, r]*\[Beta][2])*\[Beta][3] + 
              5*R[t, r]^3*\[Beta][3]^2) - 2*(\[Beta][2] + R[t, r]*\[Beta][3])*
             (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))) + 
          fDB[t, r]*gA[t, r]^2*Lt[t, r]*R[t, r]*((gK[t, r] - gKD[t, r])*
             (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
              \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
            2*(fK[t, r] - fKD[t, r])*Lt[t, r]*R[t, r]*
             (R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + 
              \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
          fA[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*((fK[t, r] - fKD[t, r])*
             gDB[t, r]*(-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*
                  \[Beta][3])) - \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*
                 \[Beta][3])) + fDB[t, r]*(gK[t, r] - gKD[t, r])*Lt[t, r]*
             (-4*\[Beta][2]^2 - 6*R[t, r]*\[Beta][2]*\[Beta][3] + 
              \[Beta][3]*(\[Beta][1] - 3*R[t, r]^2*\[Beta][3])))))/3 + 
       Lt[t, r]^2*(fA[t, r]^3*Lt[t, r]*(-4*gB[t, r]^2*gDB[t, r]^2*R[t, r]^2*
            (\[Beta][2] + R[t, r]*\[Beta][3])^2 + gA[t, r]^2*
            (-\[Beta][1] + R[t, r]^2*\[Beta][3])*(\[Beta][1] + 
             R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))) + 
         fDB[t, r]^2*gA[t, r]^3*gB[t, r]^2*R[t, r]^3*
          (Lt[t, r]^2*(\[Beta][1] + R[t, r]*\[Beta][2])*(-\[Beta][1] + 
             R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 
           p[t, r]^2*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
               R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 3*
                R[t, r]*\[Beta][3]))) - fA[t, r]*fDB[t, r]*gA[t, r]^2*
          gB[t, r]^2*Lt[t, r]*R[t, r]^2*(4*R[t, r]*(\[Beta][2] + 
             R[t, r]*\[Beta][3])*(gDB[t, r]*(\[Beta][1] + R[t, r]*
                \[Beta][2]) + (fDB[t, r] - gDB[t, r])*R[t, r]*
              (\[Beta][2] + R[t, r]*\[Beta][3])) + 
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
            (2*gDB[t, r]*R[t, r]*(\[Beta][2] + 2*R[t, r]*\[Beta][3]) - 
             fDB[t, r]*(\[Beta][1] + R[t, r]^2*\[Beta][3]))) + 
         fA[t, r]^2*gA[t, r]*R[t, r]*(gA[t, r]^2*((Lt[t, r]^2 - p[t, r]^2)*
              (\[Beta][1] + R[t, r]*\[Beta][2]) - R[t, r]*(\[Beta][2] + 
               R[t, r]*\[Beta][3]))*(\[Beta][1] + R[t, r]*(2*\[Beta][2] + 
               R[t, r]*\[Beta][3])) + gB[t, r]^2*gDB[t, r]*R[t, r]*
            (-4*(gDB[t, r] - 2*fDB[t, r]*Lt[t, r]^2)*R[t, r]*(\[Beta][2] + 
                R[t, r]*\[Beta][3])^2 + (2*(gDB[t, r] - fDB[t, r]*Lt[t, r]^2)*
                R[t, r]*\[Beta][3] + 3*gDB[t, r]*(\[Beta][2] + R[t, r]*
                  \[Beta][3]))*(\[Beta][1] + R[t, r]*(2*\[Beta][2] + 
                 R[t, r]*\[Beta][3]))))) + 
       r^2*((k$g*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*R[t, r]^2*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
           (gA[t, r]*gB[t, r]^2*(3*\[Beta][1]^2 + 2*\[Beta][2]*(\[Beta][0] + 
                3*R[t, r]^2*\[Beta][2]) + 2*R[t, r]*(\[Beta][0] + 
                R[t, r]^2*\[Beta][2])*\[Beta][3] - R[t, r]^4*\[Beta][3]^2 + 
              6*R[t, r]*\[Beta][1]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
            2*(\[Beta][2] + R[t, r]*\[Beta][3])*(pfD[t, r] + pf\[Tau][t, r] + 
              3*fA[t, r]*gB[t, r]^2*Lt[t, r]*(\[Beta][1] + R[t, r]*
                 (2*\[Beta][2] + R[t, r]*\[Beta][3])))))/2 + 
         (fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
           (-((fK[t, r] - fKD[t, r])^2*gA[t, r]*p[t, r]^2*R[t, r]*
              (\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][1] - R[t, r]*
                (2*\[Beta][2] + 3*R[t, r]*\[Beta][3]))) + 
            gA[t, r]*((gK[t, r] - gKD[t, r])^2*(\[Beta][2] + R[t, r]*
                 \[Beta][3])*(3*\[Beta][1] + R[t, r]*(2*\[Beta][2] - 
                  R[t, r]*\[Beta][3])) + (fK[t, r] - fKD[t, r])^2*Lt[t, r]^
                2*R[t, r]*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
                  R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 
                  3*R[t, r]*\[Beta][3])) + 2*(fK[t, r] - fKD[t, r])*(
                gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*(-(R[t, r]*\[Beta][2]*
                  (2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - \[Beta][1]*
                 (3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + fA[t, r]*Lt[t, r]*
             (4*(gK[t, r] - gKD[t, r])^2*(\[Beta][2] + R[t, r]*\[Beta][3])^
                2 + 2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, 
                r]*R[t, r]*(-4*\[Beta][2]^2 - 6*R[t, r]*\[Beta][2]*
                 \[Beta][3] + \[Beta][3]*(\[Beta][1] - 3*R[t, r]^2*
                   \[Beta][3])) + (fK[t, r] - fKD[t, r])^2*(-\[Beta][1]^2 - 
                2*R[t, r]*\[Beta][1]*(\[Beta][2] + R[t, r]*\[Beta][3]) + 
                R[t, r]^2*(4*\[Beta][2]^2 + 6*R[t, r]*\[Beta][2]*\[Beta][3] + 
                  3*R[t, r]^2*\[Beta][3]^2)))))/9 - 
         (k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
           (2*fA[t, r]*Lt[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3])*
             (-\[Beta][1] + R[t, r]^2*(3*\[Beta][3] + 2*R[t, r]*\[Beta][
                  4])) + gA[t, r]*(-((\[Beta][1] + R[t, r]*(2*\[Beta][2] + 
                   R[t, r]*\[Beta][3]))*(\[Beta][1] - R[t, r]*(2*\[Beta][2] + 
                   3*R[t, r]*\[Beta][3]))) + 2*Lt[t, r]^2*R[t, r]*(
                \[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][2] + R[t, r]*
                 (2*\[Beta][3] + R[t, r]*\[Beta][4])) - 2*p[t, r]^2*R[t, r]*(
                \[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][2] + R[t, r]*
                 (2*\[Beta][3] + R[t, r]*\[Beta][4])))))/2)}, 
     {"eq_cW", Subscript[W, c], -(r^2*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*
        Lt[t, r]*(1 + p[t, r]^2)*R[t, r]^2*(\[Beta][1] + 
         R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))}, 
     {"eq_gW_0", Subscript[W, g], Lt[t, r]^2*R[t, r]*
       (fDB[t, r]^2*gA[t, r]^2*gB[t, r]^2*R[t, r]^2*
         (4*gA[t, r]*Lt[t, r]*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])^2 - 
          fA[t, r]*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
              R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 
              3*R[t, r]*\[Beta][3]))) - 2*fA[t, r]*fDB[t, r]*gA[t, r]*
         gB[t, r]^2*gDB[t, r]*Lt[t, r]*R[t, r]^2*
         (gA[t, r]*Lt[t, r]*(3*\[Beta][1]^2 + 4*R[t, r]^2*\[Beta][2]^2 + 
            R[t, r]*\[Beta][1]*(6*\[Beta][2] - R[t, r]*\[Beta][3])) + 
          fA[t, r]*(-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*
                \[Beta][3])) - \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][
                3]))) + fA[t, r]^2*(-(gA[t, r]*gB[t, r]^2*gDB[t, r]^2*
            Lt[t, r]*R[t, r]*(-3*\[Beta][1]^2 - 6*R[t, r]*\[Beta][1]*
              \[Beta][2] - 4*R[t, r]^2*\[Beta][2]^2 + 2*R[t, r]^2*
              (\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] + 
             R[t, r]^4*\[Beta][3]^2)) + fA[t, r]*gA[t, r]^2*
           (\[Beta][1] - R[t, r]^2*\[Beta][3])*(\[Beta][1] + 
            R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
          gA[t, r]^3*Lt[t, r]*R[t, r]*(-\[Beta][1] + R[t, r]^2*\[Beta][3])*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
          fA[t, r]*gB[t, r]^2*gDB[t, r]^2*R[t, r]*
           (p[t, r]^2*(-(\[Beta][2]*(3*\[Beta][1] + 2*R[t, r]*\[Beta][2])) - 
              5*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] - 
              R[t, r]^3*\[Beta][3]^2) + Lt[t, r]^2*(\[Beta][2] + 
              R[t, r]*\[Beta][3])*(-3*\[Beta][1] + R[t, r]*(-2*\[Beta][2] + 
                R[t, r]*\[Beta][3])))))}, {"eq_gW_1", Subscript[W, g]/r, 
      (2*fA[t, r]*gA[t, r]*gB[t, r]^2*Lt[t, r]*p[t, r]*R[t, r]^2*
        (2*fDB[t, r]*gA[t, r]^2*(gK[t, r] - gKD[t, r])*p[t, r]^2*R[t, r]*
          (\[Beta][1] + R[t, r]*\[Beta][2])^2 + fDB[t, r]*gA[t, r]^2*
          (gK[t, r] - gKD[t, r])*R[t, r]*(2*(\[Beta][1] + R[t, r]*\[Beta][2])^
             2 + Lt[t, r]^2*(\[Beta][1]^2 + 2*R[t, r]^2*\[Beta][2]^2 + 
             R[t, r]*\[Beta][1]*(2*\[Beta][2] - R[t, r]*\[Beta][3]))) + 
         fA[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*
          (-((fK[t, r] - fKD[t, r])*gDB[t, r]*Lt[t, r]*(3*\[Beta][1]^2 + 
              4*R[t, r]^2*\[Beta][2]^2 + R[t, r]*\[Beta][1]*(6*\[Beta][2] - 
                R[t, r]*\[Beta][3]))) + fDB[t, r]*(gK[t, r] - gKD[t, r])*
            (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
         fA[t, r]^2*gDB[t, r]*Lt[t, r]*((fK[t, r] - fKD[t, r])*R[t, r]*
            (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
           2*(gK[t, r] - gKD[t, r])*Lt[t, r]*(R[t, r]*\[Beta][2]*
              (2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + \[Beta][1]*
              (3*\[Beta][2] + 4*R[t, r]*\[Beta][3])))))/3}, 
     {"eq_gW_2", Subscript[W, g]/r^2, 
      (k$g*fA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(\[Beta][1] + 
          R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
         (4*fA[t, r]*Lt[t, r]*p[t, r]*pfS[t, r]*(\[Beta][2] + 
            R[t, r]*\[Beta][3]) - 2*fA[t, r]*gA[t, r]*
           (Lt[t, r]^2*pfS[t, r]*pfv[t, r] + p[t, r]^2*(pfD[t, r] + 
              pf\[Tau][t, r]))*(\[Beta][2] + R[t, r]*\[Beta][3]) + 
          2*gA[t, r]^3*gB[t, r]^2*Lt[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
           (2*\[Beta][0] + 3*R[t, r]*\[Beta][1] - R[t, r]^3*\[Beta][3]) + 
          gA[t, r]^2*(Lt[t, r]*(pfD[t, r] - pfS[t, r]*pfv[t, r] + 
              pf\[Tau][t, r])*(\[Beta][1] - R[t, r]^2*\[Beta][3]) + 
            fA[t, r]*gB[t, r]^2*(3*\[Beta][1]^2 + 2*\[Beta][2]*(\[Beta][0] + 
                3*R[t, r]^2*\[Beta][2]) + 2*R[t, r]*(\[Beta][0] + 
                R[t, r]^2*\[Beta][2])*\[Beta][3] - R[t, r]^4*\[Beta][3]^2 + 
              6*R[t, r]*\[Beta][1]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))))/
        2 + (fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
         (-(fA[t, r]*(gK[t, r] - gKD[t, r])^2*p[t, r]^2*(\[Beta][2] + 
             R[t, r]*\[Beta][3])*(3*\[Beta][1] + R[t, r]*(2*\[Beta][2] - 
               R[t, r]*\[Beta][3]))) + gA[t, r]*Lt[t, r]*
           (-4*(fK[t, r] - fKD[t, r])^2*R[t, r]^2*(\[Beta][1] + R[t, r]*
                \[Beta][2])^2 + (gK[t, r] - gKD[t, r])^2*(-3*\[Beta][1]^2 - 
              6*R[t, r]*\[Beta][1]*\[Beta][2] - 4*R[t, r]^2*\[Beta][2]^2 + 
              2*R[t, r]^2*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][3] + 
              R[t, r]^4*\[Beta][3]^2) + 2*(fK[t, r] - fKD[t, r])*
             (gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*(3*\[Beta][1]^2 + 
              4*R[t, r]^2*\[Beta][2]^2 + R[t, r]*\[Beta][1]*(6*\[Beta][2] - 
                R[t, r]*\[Beta][3]))) + fA[t, r]*((gK[t, r] - gKD[t, r])^2*
             Lt[t, r]^2*(-(\[Beta][2]*(3*\[Beta][1] + 2*R[t, r]*\[Beta][
                   2])) - 5*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*\[Beta][
                3] - R[t, r]^3*\[Beta][3]^2) + (fK[t, r] - fKD[t, r])^2*
             R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][1] - 
              R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 
            2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*
             (R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + 
              \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])))))/9 - 
       (k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
         (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
         (6*gA[t, r]*Lt[t, r]*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
          fA[t, r]*(-\[Beta][1]^2 + 2*R[t, r]*\[Beta][1]*(\[Beta][2] + 
              R[t, r]*(3*\[Beta][3] + R[t, r]*\[Beta][4])) + 
            R[t, r]^2*(6*\[Beta][2]^2 + 3*R[t, r]^2*\[Beta][3]^2 + 
              2*R[t, r]*\[Beta][2]*(6*\[Beta][3] + R[t, r]*\[Beta][4])))))/
        2}, {"eq_fW_0", Subscript[W, f], Lt[t, r]^2*
       (fA[t, r]^3*Lt[t, r]*(-4*gB[t, r]^2*gDB[t, r]^2*R[t, r]^2*
           (\[Beta][2] + R[t, r]*\[Beta][3])^2 + gA[t, r]^2*
           (-\[Beta][1] + R[t, r]^2*\[Beta][3])*(\[Beta][1] + 
            R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))) + 
        fDB[t, r]^2*gA[t, r]^3*gB[t, r]^2*R[t, r]^3*
         (Lt[t, r]^2*(\[Beta][1] + R[t, r]*\[Beta][2])*(-\[Beta][1] + 
            R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) + 
          p[t, r]^2*(\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
              R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 
              3*R[t, r]*\[Beta][3]))) - fA[t, r]*fDB[t, r]*gA[t, r]^2*
         gB[t, r]^2*Lt[t, r]*R[t, r]^2*(4*R[t, r]*(\[Beta][2] + 
            R[t, r]*\[Beta][3])*(gDB[t, r]*(\[Beta][1] + R[t, r]*\[Beta][
                2]) + (fDB[t, r] - gDB[t, r])*R[t, r]*(\[Beta][2] + 
              R[t, r]*\[Beta][3])) + (\[Beta][1] + R[t, r]*(2*\[Beta][2] + 
              R[t, r]*\[Beta][3]))*(2*gDB[t, r]*R[t, r]*(\[Beta][2] + 
              2*R[t, r]*\[Beta][3]) - fDB[t, r]*(\[Beta][1] + 
              R[t, r]^2*\[Beta][3]))) + fA[t, r]^2*gA[t, r]*R[t, r]*
         (gA[t, r]^2*((Lt[t, r]^2 - p[t, r]^2)*(\[Beta][1] + R[t, r]*\[Beta][
                2]) - R[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3]))*
           (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
          gB[t, r]^2*gDB[t, r]*R[t, r]*(-4*(gDB[t, r] - 2*fDB[t, r]*Lt[t, r]^
                2)*R[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3])^2 + 
            (2*(gDB[t, r] - fDB[t, r]*Lt[t, r]^2)*R[t, r]*\[Beta][3] + 
              3*gDB[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3]))*
             (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))))}, 
     {"eq_fW_1", Subscript[W, f]/r, (2*fA[t, r]*gA[t, r]*gB[t, r]^2*Lt[t, r]*
        p[t, r]*R[t, r]^2*(2*fA[t, r]^2*(-fK[t, r] + fKD[t, r])*gDB[t, r]*
          p[t, r]^2*(\[Beta][2] + R[t, r]*\[Beta][3])*(\[Beta][1] + 
           R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])) + 
         fA[t, r]^2*(fK[t, r] - fKD[t, r])*gDB[t, r]*
          (Lt[t, r]^2*(2*\[Beta][2]*(\[Beta][1] + 4*R[t, r]*\[Beta][2]) + 
             R[t, r]*(\[Beta][1] + 12*R[t, r]*\[Beta][2])*\[Beta][3] + 
             5*R[t, r]^3*\[Beta][3]^2) - 2*(\[Beta][2] + R[t, r]*\[Beta][3])*
            (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))) + 
         fDB[t, r]*gA[t, r]^2*Lt[t, r]*R[t, r]*((gK[t, r] - gKD[t, r])*
            (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
           2*(fK[t, r] - fKD[t, r])*Lt[t, r]*R[t, r]*
            (R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]) + 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + 
         fA[t, r]*gA[t, r]*Lt[t, r]*R[t, r]*((fK[t, r] - fKD[t, r])*gDB[t, r]*
            (-(R[t, r]*\[Beta][2]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - 
             \[Beta][1]*(3*\[Beta][2] + 4*R[t, r]*\[Beta][3])) + 
           fDB[t, r]*(gK[t, r] - gKD[t, r])*Lt[t, r]*(-4*\[Beta][2]^2 - 
             6*R[t, r]*\[Beta][2]*\[Beta][3] + \[Beta][3]*(\[Beta][1] - 3*
                R[t, r]^2*\[Beta][3])))))/3}, 
     {"eq_fW_2", Subscript[W, f]/r^2, 
      (k$g*fA[t, r]^2*gA[t, r]^2*Lt[t, r]^2*R[t, r]^2*(\[Beta][1] + 
          R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
         (gA[t, r]*gB[t, r]^2*(3*\[Beta][1]^2 + 2*\[Beta][2]*
             (\[Beta][0] + 3*R[t, r]^2*\[Beta][2]) + 2*R[t, r]*
             (\[Beta][0] + R[t, r]^2*\[Beta][2])*\[Beta][3] - 
            R[t, r]^4*\[Beta][3]^2 + 6*R[t, r]*\[Beta][1]*(2*\[Beta][2] + 
              R[t, r]*\[Beta][3])) + 2*(\[Beta][2] + R[t, r]*\[Beta][3])*
           (pfD[t, r] + pf\[Tau][t, r] + 3*fA[t, r]*gB[t, r]^2*Lt[t, r]*
             (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))))/
        2 + (fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*R[t, r]^2*
         (-((fK[t, r] - fKD[t, r])^2*gA[t, r]*p[t, r]^2*R[t, r]*
            (\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][1] - 
             R[t, r]*(2*\[Beta][2] + 3*R[t, r]*\[Beta][3]))) + 
          gA[t, r]*((gK[t, r] - gKD[t, r])^2*(\[Beta][2] + R[t, r]*\[Beta][
                3])*(3*\[Beta][1] + R[t, r]*(2*\[Beta][2] - R[t, r]*
                 \[Beta][3])) + (fK[t, r] - fKD[t, r])^2*Lt[t, r]^2*R[t, r]*
             (\[Beta][1]^2 + 5*R[t, r]*\[Beta][1]*(\[Beta][2] + 
                R[t, r]*\[Beta][3]) + R[t, r]^2*\[Beta][2]*(2*\[Beta][2] + 
                3*R[t, r]*\[Beta][3])) + 2*(fK[t, r] - fKD[t, r])*
             (gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*(-(R[t, r]*\[Beta][2]*
                (2*\[Beta][2] + 3*R[t, r]*\[Beta][3])) - \[Beta][1]*(
                3*\[Beta][2] + 4*R[t, r]*\[Beta][3]))) + fA[t, r]*Lt[t, r]*
           (4*(gK[t, r] - gKD[t, r])^2*(\[Beta][2] + R[t, r]*\[Beta][3])^2 + 
            2*(fK[t, r] - fKD[t, r])*(gK[t, r] - gKD[t, r])*Lt[t, r]*R[t, r]*
             (-4*\[Beta][2]^2 - 6*R[t, r]*\[Beta][2]*\[Beta][3] + 
              \[Beta][3]*(\[Beta][1] - 3*R[t, r]^2*\[Beta][3])) + 
            (fK[t, r] - fKD[t, r])^2*(-\[Beta][1]^2 - 2*R[t, r]*\[Beta][1]*(
                \[Beta][2] + R[t, r]*\[Beta][3]) + R[t, r]^2*(
                4*\[Beta][2]^2 + 6*R[t, r]*\[Beta][2]*\[Beta][3] + 
                3*R[t, r]^2*\[Beta][3]^2)))))/9 - 
       (k$f*fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*Lt[t, r]^2*
         (\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3]))*
         (2*fA[t, r]*Lt[t, r]*(\[Beta][2] + R[t, r]*\[Beta][3])*
           (-\[Beta][1] + R[t, r]^2*(3*\[Beta][3] + 2*R[t, r]*\[Beta][4])) + 
          gA[t, r]*(-((\[Beta][1] + R[t, r]*(2*\[Beta][2] + R[t, r]*
                  \[Beta][3]))*(\[Beta][1] - R[t, r]*(2*\[Beta][2] + 
                 3*R[t, r]*\[Beta][3]))) + 2*Lt[t, r]^2*R[t, r]*
             (\[Beta][1] + R[t, r]*\[Beta][2])*(\[Beta][2] + 
              R[t, r]*(2*\[Beta][3] + R[t, r]*\[Beta][4])) - 
            2*p[t, r]^2*R[t, r]*(\[Beta][1] + R[t, r]*\[Beta][2])*
             (\[Beta][2] + R[t, r]*(2*\[Beta][3] + R[t, r]*\[Beta][4])))))/
        2}, {"eq_cW_0", Subscript[W, c], 0}, {"eq_cW_1", Subscript[W, c]/r, 
      0}, {"eq_cW_2", Subscript[W, c]/r^2, -(fA[t, r]^2*gA[t, r]^2*gB[t, r]^2*
        Lt[t, r]*(1 + p[t, r]^2)*R[t, r]^2*(\[Beta][1] + 
         R[t, r]*(2*\[Beta][2] + R[t, r]*\[Beta][3])))}}
 
EoM$mEvol = {{"eq_pf_D_t", Derivative[1, 0][pfD][t, r], 
      (2*gBet[t, r]*pfD[t, r] - 2*gAlp[t, r]*pfD[t, r]*pfv[t, r])/r + 
       pfD[t, r]*Derivative[0, 1][gBet][t, r] + 
       gBet[t, r]*Derivative[0, 1][pfD][t, r] + 
       gAlp[t, r]*(-(gDAlp[t, r]*pfD[t, r]*pfv[t, r]) - 
         pfv[t, r]*Derivative[0, 1][pfD][t, r] - pfD[t, r]*
          Derivative[0, 1][pfv][t, r])}, {"eq_pf_S_t", 
      Derivative[1, 0][pfS][t, r], 
      (2*gBet[t, r]*pfS[t, r] - 2*gAlp[t, r]*pfS[t, r]*pfv[t, r])/r + 
       2*pfS[t, r]*Derivative[0, 1][gBet][t, r] + 
       gBet[t, r]*Derivative[0, 1][pfS][t, r] + 
       gAlp[t, r]*(gDA[t, r]*pfS[t, r]*pfv[t, r] - gDAlp[t, r]*
          (pfD[t, r] + pfS[t, r]*pfv[t, r] + pf\[Tau][t, r]) - 
         pfv[t, r]*Derivative[0, 1][pfS][t, r] - pfS[t, r]*
          Derivative[0, 1][pfv][t, r])}, {"eq_pf_tau_t", 
      Derivative[1, 0][pf\[Tau]][t, r], 
      (2*gBet[t, r]*pf\[Tau][t, r] - 2*gAlp[t, r]*pfv[t, r]*pf\[Tau][t, r])/
        r + pf\[Tau][t, r]*Derivative[0, 1][gBet][t, r] + 
       gBet[t, r]*Derivative[0, 1][pf\[Tau]][t, r] + 
       gAlp[t, r]*(-((gDAlp[t, r]*pfS[t, r])/gA[t, r]^2) + 
         gK1[t, r]*pfS[t, r]*pfv[t, r] - gDAlp[t, r]*pfv[t, r]*
          pf\[Tau][t, r] - pf\[Tau][t, r]*Derivative[0, 1][pfv][t, r] - 
         pfv[t, r]*Derivative[0, 1][pf\[Tau]][t, r])}, 
     {"eq_pf_v", pfv[t, r], pfS[t, r]/(gA[t, r]^2*(TINY$Real + pfD[t, r] + 
         pf\[Tau][t, r]))}, {"eq_pf_v_r", Derivative[0, 1][pfv][t, r], 
      (-2*gDA[t, r]*pfS[t, r]*(pfD[t, r] + pf\[Tau][t, r]) + 
        (pfD[t, r] + pf\[Tau][t, r])*Derivative[0, 1][pfS][t, r] - 
        pfS[t, r]*(Derivative[0, 1][pfD][t, r] + Derivative[0, 1][pf\[Tau]][
           t, r]))/(gA[t, r]^2*(TINY$Real + pfD[t, r] + pf\[Tau][t, r])^2)}, 
     {"eq_pf_rho", pf$\[Rho][t, r], (pfD[t, r] + pf\[Tau][t, r])/
       (gA[t, r]*gB[t, r]^2)}, {"eq_pf_j", pf$j[t, r], 
      pfS[t, r]/(gA[t, r]*gB[t, r]^2)}, {"eq_pf_J1", pf$J1[t, r], 
      (pfS[t, r]*pfv[t, r])/(gA[t, r]*gB[t, r]^2)}, 
     {"eq_pf_J2", pf$J2[t, r], 0}}
 
EoM$pEqs = {{"eq_p_g", Subscript[p, g], 
      (-2*gKD[t, r])/(k$g*r*fA[t, r]*P[2, 1, R[t, r]]) + 
       pfS[t, r]/(fA[t, r]*gA[t, r]*gB[t, r]^2*P[2, 1, R[t, r]]) - 
       (2*(3*gDB[t, r]*gKD[t, r] - Derivative[0, 1][gK][t, r] + 
          Derivative[0, 1][gKD][t, r]))/(3*k$g*fA[t, r]*P[2, 1, R[t, r]])}, 
     {"eq_p_f", Subscript[p, f], (2*fB[t, r]^2*fKD[t, r])/
        (k$f*r*gA[t, r]*gB[t, r]^2*P[2, 1, R[t, r]]) + 
       (2*fB[t, r]^2*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][t, r] + 
          Derivative[0, 1][fKD][t, r]))/(3*k$f*gA[t, r]*gB[t, r]^2*
         P[2, 1, R[t, r]])}, {"eq_p_t", Derivative[1, 0][p][t, r], 
      (p[t, r]^2*((-2*fB[t, r]*gAlp[t, r]*P[1, 1, R[t, r]])/
           (fA[t, r]*gA[t, r]*(1 + Lt[t, r])*P[2, 1, R[t, r]]) + 
          (2*fAlp[t, r]*fB[t, r]*P[1, 2, R[t, r]])/(fA[t, r]*gA[t, r]*
            (1 + Lt[t, r])*P[2, 1, R[t, r]])))/r + 
       p[t, r]*((gAlp[t, r]*(gK[t, r] + 2*gKD[t, r] + 
            (2*(gK[t, r] - gKD[t, r])*P[1, 1, R[t, r]])/P[2, 1, R[t, r]]))/
          3 + (fAlp[t, r]*(2*fKD[t, r]*P[1, 1, R[t, r]] + 
            fK[t, r]*(-2*P[1, 1, R[t, r]] + 3*P[2, 1, R[t, r]])))/
          (3*P[2, 1, R[t, r]])) + gAlp[t, r]*
        ((Lt[t, r]*(-gDAlp[t, r] - (2*gDB[t, r]*P[1, 1, R[t, r]])/
              P[2, 1, R[t, r]]) + (2*fB[t, r]*(g\[Sigma][t, r] - 
              f\[Sigma][t, r]*Lt[t, r])*P[1, 1, R[t, r]])/
            (fA[t, r]*P[2, 1, R[t, r]]))/gA[t, r] + 
         (2*fDB[t, r]*P[1, 1, R[t, r]]*R[t, r])/(fA[t, r]*
           P[2, 1, R[t, r]])) + fAlp[t, r]*
        (((-2*gDB[t, r]*P[1, 2, R[t, r]])/P[2, 1, R[t, r]] - 
           (2*fB[t, r]*(f\[Sigma][t, r] - g\[Sigma][t, r]*Lt[t, r])*
             P[1, 2, R[t, r]])/(fA[t, r]*P[2, 1, R[t, r]]))/gA[t, r] + 
         (Lt[t, r]*(fDAlp[t, r] + (2*fDB[t, r]*P[1, 2, R[t, r]]*R[t, r])/
             P[2, 1, R[t, r]]))/fA[t, r]) + q[t, r]*Derivative[0, 1][p][t, 
         r]}}
 
EoM$shifts = {{"eq_gBet", gBet[t, r], (gAlp[t, r]*p[t, r])/
        (gA[t, r]*Lt[t, r]) + q[t, r]}, {"eq_fBet", fBet[t, r], 
      -((fAlp[t, r]*p[t, r])/(fA[t, r]*Lt[t, r])) + q[t, r]}, 
     {"eq_gBet_r", Derivative[0, 1][gBet][t, r], 
      (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*p[t, r])/(gA[t, r]*Lt[t, r]) + 
       (gAlp[t, r]*Derivative[0, 1][p][t, r])/(gA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 1][q][t, r]}, {"eq_fBet_r", Derivative[0, 1][fBet][t, 
       r], (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/
        (fA[t, r]*Lt[t, r]) - (fAlp[t, r]*Derivative[0, 1][p][t, r])/
        (fA[t, r]*Lt[t, r]^3) + Derivative[0, 1][q][t, r]}, 
     {"eq_gBetr_r", HoldForm[D[UnderBar[gBet]/r, r]], 
      HoldForm[D[q[t, r]/r, r]] + (gAlp[t, r]*HoldForm[D[p[t, r]/r, r]])/
        (gA[t, r]*Lt[t, r]^3) + (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*
         p[t, r])/(r*gA[t, r]*Lt[t, r]) - (gAlp[t, r]*p[t, r]^3)/
        (r^2*gA[t, r]*Lt[t, r]^3)}, {"eq_fBetr_r", 
      HoldForm[D[UnderBar[fBet]/r, r]], HoldForm[D[q[t, r]/r, r]] - 
       (fAlp[t, r]*HoldForm[D[p[t, r]/r, r]])/(fA[t, r]*Lt[t, r]^3) + 
       (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*p[t, r])/(r*fA[t, r]*Lt[t, r]) + 
       (fAlp[t, r]*p[t, r]^3)/(r^2*fA[t, r]*Lt[t, r]^3)}}
 
EoM$sources = {{"eq_g_rho", g$\[Rho][t, r], -P[2, 0, R[t, r]] - 
       (fA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/gA[t, r] + 
       (pfD[t, r] + pf\[Tau][t, r])/(gA[t, r]*gB[t, r]^2)}, 
     {"eq_g_j", g$j[t, r], -(fA[t, r]*p[t, r]*P[2, 1, R[t, r]]) + 
       pfS[t, r]/(gA[t, r]*gB[t, r]^2)}, {"eq_g_JK1", g$JK1[t, r], 
      -P[1, 0, R[t, r]] - (fA[t, r]*p[t, r]^2*P[2, 1, R[t, r]])/
        (gA[t, r]*Lt[t, r]) + 
       (fAlp[t, r]*(-((fA[t, r]*P[1, 2, R[t, r]])/gA[t, r]) + 
          (-2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]])/(2*Lt[t, r])))/
        gAlp[t, r] + (-(fA[t, r]*(2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]]))/
          (2*Lt[t, r]) + (pfD[t, r] + pfS[t, r]*pfv[t, r] + pf\[Tau][t, r])/
          (2*gB[t, r]^2))/gA[t, r]}, {"eq_g_JK2", g$JK2[t, r], 
      -(P[2, 0, R[t, r]]*(pfD[t, r] - pfS[t, r]*pfv[t, r] + pf\[Tau][t, r]))/
        (2*gA[t, r]*gB[t, r]^2) - (fA[t, r]*P[2, 1, R[t, r]]*
         (pfD[t, r] - pfS[t, r]*pfv[t, r] + pf\[Tau][t, r]))/
        (4*gA[t, r]^2*gB[t, r]^2*Lt[t, r]) - 
       (fAlp[t, r]*P[2, 1, R[t, r]]*(pfD[t, r] - pfS[t, r]*pfv[t, r] + 
          pf\[Tau][t, r]))/(4*gA[t, r]*gAlp[t, r]*gB[t, r]^2*Lt[t, r])}, 
     {"eq_f_rho", f$\[Rho][t, r], -((gA[t, r]*Lt[t, r]*P[2, 1, R[t, r]])/
         (fA[t, r]*R[t, r]^2)) - P[2, 2, R[t, r]]/R[t, r]^2}, 
     {"eq_f_j", f$j[t, r], (gA[t, r]*gB[t, r]^2*p[t, r]*P[2, 1, R[t, r]])/
       fB[t, r]^2}, {"eq_f_JK1", f$JK1[t, r], 
      -((gA[t, r]*p[t, r]^2*P[2, 1, R[t, r]])/(fA[t, r]*Lt[t, r]*
          R[t, r]^2)) - P[1, 3, R[t, r]]/R[t, r] - 
       (gA[t, r]*(P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]))/
        (2*fA[t, r]*Lt[t, r]*R[t, r]^2) + 
       (gAlp[t, r]*(-((gA[t, r]*P[1, 1, R[t, r]])/(fA[t, r]*R[t, r])) + 
          (P[2, 1, R[t, r]] - 2*P[1, 2, R[t, r]]*R[t, r])/
           (2*Lt[t, r]*R[t, r]^2)))/fAlp[t, r]}, {"eq_f_JK2", f$JK2[t, r], 
      -(gA[t, r]*P[2, 1, R[t, r]])/(2*fA[t, r]*Lt[t, r]*R[t, r]^2) - 
       (gAlp[t, r]*P[2, 1, R[t, r]])/(2*fAlp[t, r]*Lt[t, r]*R[t, r]^2) - 
       P[2, 2, R[t, r]]/R[t, r]^2}, {"eq_g_JK", g$JK[t, r], 
      -((fA[t, r]*gAlp[t, r]*p[t, r]^2*P[2, 1, R[t, r]])/
         (gA[t, r]*Lt[t, r])) + fAlp[t, r]*
        (-((fA[t, r]*P[1, 2, R[t, r]])/gA[t, r]) - 
         (2*P[1, 1, R[t, r]] + P[2, 1, R[t, r]])/(2*Lt[t, r])) + 
       gAlp[t, r]*(-P[1, 0, R[t, r]] - 2*P[2, 0, R[t, r]] - 
         (fA[t, r]*(2*P[1, 1, R[t, r]] + 3*P[2, 1, R[t, r]]))/
          (2*gA[t, r]*Lt[t, r])) + (gAlp[t, r]*(3*pfD[t, r] - 
          pfS[t, r]*pfv[t, r] + 3*pf\[Tau][t, r]))/(2*gA[t, r]*gB[t, r]^2)}, 
     {"eq_g_JKD", g$JKD[t, r], fAlp[t, r]*P[1, 2, R[t, r]]*
        (-(fA[t, r]/gA[t, r]) + R[t, r]/Lt[t, r]) + 
       gAlp[t, r]*(-((fA[t, r]*p[t, r]^2*P[2, 1, R[t, r]])/
           (gA[t, r]*Lt[t, r])) + (pfS[t, r]*pfv[t, r])/
          (gA[t, r]*gB[t, r]^2) + P[1, 1, R[t, r]]*
          (-(fA[t, r]/(gA[t, r]*Lt[t, r])) + R[t, r]))}, 
     {"eq_f_JK", f$JK[t, r], 
      -((fAlp[t, r]*gA[t, r]*p[t, r]^2*P[2, 1, R[t, r]])/
         (fA[t, r]*Lt[t, r]*R[t, r]^2)) + gAlp[t, r]*
        (-((gA[t, r]*P[1, 1, R[t, r]])/(fA[t, r]*R[t, r])) - 
         (P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r])/
          (2*Lt[t, r]*R[t, r]^2)) + fAlp[t, r]*
        (-(gA[t, r]*(3*P[2, 1, R[t, r]] + 2*P[1, 2, R[t, r]]*R[t, r]))/
          (2*fA[t, r]*Lt[t, r]*R[t, r]^2) - (2*P[2, 2, R[t, r]] + 
           P[1, 3, R[t, r]]*R[t, r])/R[t, r]^2)}, {"eq_f_JKD", f$JKD[t, r], 
      (gAlp[t, r]*P[1, 1, R[t, r]]*(Lt[t, r]^(-1) - (gA[t, r]*R[t, r])/
           fA[t, r]))/R[t, r]^2 + fAlp[t, r]*
        (-((gA[t, r]*p[t, r]^2*P[2, 1, R[t, r]])/(fA[t, r]*Lt[t, r]*
            R[t, r]^2)) + (P[1, 2, R[t, r]]*(1 - (gA[t, r]*R[t, r])/
             (fA[t, r]*Lt[t, r])))/R[t, r]^2)}}
 
splitEoM$gEvol = {{"eq_gA_t", Derivative[1, 0][gA][t, r], 
      (gAlp[t, r]*gDAlp[t, r]*p[t, r])/Lt[t, r] + gA[t, r]*gDA[t, r]*
        q[t, r] - (gAlp[t, r]*p[t, r]^2*Derivative[0, 1][p][t, r])/
        Lt[t, r]^3 + gAlp[t, r]*((gA[t, r]*(-gK[t, r] - 2*gKD[t, r]))/3 + 
         Derivative[0, 1][p][t, r]/Lt[t, r]) + 
       gA[t, r]*Derivative[0, 1][q][t, r]}, 
     {"eq_gB_t", Derivative[1, 0][gB][t, r], 
      (gAlp[t, r]*gB[t, r]*(-gK[t, r] + gKD[t, r]))/3 + 
       gB[t, r]*HoldForm[q[t, r]/r] + (gAlp[t, r]*gB[t, r]*
         HoldForm[p[t, r]/r])/(gA[t, r]*Lt[t, r]) + 
       (gAlp[t, r]*gB[t, r]*gDB[t, r]*p[t, r])/(gA[t, r]*Lt[t, r]) + 
       gB[t, r]*gDB[t, r]*q[t, r]}, {"eq_invr_gK1_t", 
      r*Derivative[1, 0][gK1][t, r], (2*gAlp[t, r]*(gDA[t, r] - 2*gDB[t, r]))/
       gA[t, r]^2}, {"eq_base_gK1_t", Derivative[1, 0][gK1][t, r], 
      k$g*(-g$JK[t, r]/3 - (2*g$JKD[t, r])/3) + 
       gAlp[t, r]*((gK[t, r]*(gK[t, r] + 2*gKD[t, r]))/3 + 
         (-gDAlp[t, r]^2 - 2*gDB[t, r]^2 + gDA[t, r]*(gDAlp[t, r] + 
             2*gDB[t, r]) - Derivative[0, 1][gDAlp][t, r] - 
           2*Derivative[0, 1][gDB][t, r])/gA[t, r]^2) + 
       (gAlp[t, r]*p[t, r]*(Derivative[0, 1][gK][t, r] + 
          2*Derivative[0, 1][gKD][t, r]))/(3*gA[t, r]*Lt[t, r]) + 
       (q[t, r]*(Derivative[0, 1][gK][t, r] + 2*Derivative[0, 1][gKD][t, r]))/
        3}, {"eq_invr_gK2_t", r*Derivative[1, 0][gK2][t, r], 
      gAlp[t, r]*(g\[Sigma][t, r]/(gA[t, r]*gB[t, r]) + 
        (gDA[t, r] - gDAlp[t, r] - 4*gDB[t, r] + g\[Sigma][t, r])/
         gA[t, r]^2)}, {"eq_base_gK2_t", Derivative[1, 0][gK2][t, r], 
      k$g*(-g$JK[t, r]/3 + g$JKD[t, r]/3) + gAlp[t, r]*
        ((gK[t, r]*(gK[t, r] - gKD[t, r]))/3 + (gDA[t, r]*gDB[t, r] - 
           gDAlp[t, r]*gDB[t, r] - 2*gDB[t, r]^2 - Derivative[0, 1][gDB][t, 
            r])/gA[t, r]^2) + (gAlp[t, r]*p[t, r]*
         (Derivative[0, 1][gK][t, r] - Derivative[0, 1][gKD][t, r]))/
        (3*gA[t, r]*Lt[t, r]) + (q[t, r]*(Derivative[0, 1][gK][t, r] - 
          Derivative[0, 1][gKD][t, r]))/3}, {"eq_gDA_t", 
      Derivative[1, 0][gDA][t, r], q[t, r]*Derivative[0, 1][gDA][t, r] + 
       (gAlp[t, r]*(-(gDAlp[t, r]*(gK[t, r] + 2*gKD[t, r])) - 
          Derivative[0, 1][gK][t, r] - 2*Derivative[0, 1][gKD][t, r]))/3 + 
       (gAlp[t, r]*p[t, r]*((-(gDA[t, r]*gDAlp[t, r]) + gDAlp[t, r]^2 + 
            Derivative[0, 1][gDAlp][t, r])/Lt[t, r] - 
          (3*Derivative[0, 1][p][t, r]^2)/Lt[t, r]^5))/gA[t, r] + 
       gDA[t, r]*Derivative[0, 1][q][t, r] + 
       (gAlp[t, r]*(-((gDA[t, r] - 2*gDAlp[t, r])*Derivative[0, 1][p][t, 
             r]) + Derivative[0, 2][p][t, r]))/(gA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 2][q][t, r]}, {"eq_gDB_t", Derivative[1, 0][gDB][t, r], 
      HoldForm[D[q[t, r]/r, r]] + (gAlp[t, r]*(-gDA[t, r] + gDAlp[t, r])*
         HoldForm[p[t, r]/r])/(gA[t, r]*Lt[t, r]) - 
       (gAlp[t, r]*HoldForm[p[t, r]/r]^2*p[t, r])/(gA[t, r]*Lt[t, r]^3) + 
       q[t, r]*Derivative[0, 1][gDB][t, r] + 
       (gAlp[t, r]*p[t, r]*(-(gDA[t, r]*gDB[t, r]) + gDAlp[t, r]*gDB[t, r] + 
          Derivative[0, 1][gDB][t, r]))/(gA[t, r]*Lt[t, r]) + 
       gAlp[t, r]*((gDAlp[t, r]*(-gK[t, r] + gKD[t, r]) - 
           Derivative[0, 1][gK][t, r] + Derivative[0, 1][gKD][t, r])/3 + 
         (HoldForm[D[p[t, r]/r, r]] + gDB[t, r]*Derivative[0, 1][p][t, r])/
          (gA[t, r]*Lt[t, r]^3)) + gDB[t, r]*Derivative[0, 1][q][t, r]}, 
     {"eq_invr_gK_t", r*Derivative[1, 0][gK][t, r], 
      gAlp[t, r]*((2*g\[Sigma][t, r])/(gA[t, r]*gB[t, r]) + 
        (2*(2*gDA[t, r] - gDAlp[t, r] - 6*gDB[t, r] + g\[Sigma][t, r]))/
         gA[t, r]^2)}, {"eq_base_gK_t", Derivative[1, 0][gK][t, r], 
      -(k$g*g$JK[t, r]) + gAlp[t, r]*(gK[t, r]^2 + 
         (-gDAlp[t, r]^2 - 2*gDAlp[t, r]*gDB[t, r] - 6*gDB[t, r]^2 + 
           gDA[t, r]*(gDAlp[t, r] + 4*gDB[t, r]) - Derivative[0, 1][gDAlp][t, 
            r] - 4*Derivative[0, 1][gDB][t, r])/gA[t, r]^2) + 
       (gAlp[t, r]*p[t, r]*Derivative[0, 1][gK][t, r])/(gA[t, r]*Lt[t, r]) + 
       q[t, r]*Derivative[0, 1][gK][t, r]}, {"eq_invr_gKD_t", 
      r*Derivative[1, 0][gKD][t, r], gAlp[t, r]*
       ((gDA[t, r] + gDAlp[t, r] - g\[Sigma][t, r])/gA[t, r]^2 - 
        g\[Sigma][t, r]/(gA[t, r]*gB[t, r]))}, {"eq_base_gKD_t", 
      Derivative[1, 0][gKD][t, r], -(k$g*g$JKD[t, r]) + 
       gAlp[t, r]*(gK[t, r]*gKD[t, r] + (-gDAlp[t, r]^2 + 
           gDAlp[t, r]*gDB[t, r] + gDA[t, r]*(gDAlp[t, r] + gDB[t, r]) - 
           Derivative[0, 1][gDAlp][t, r] - Derivative[0, 1][gDB][t, r])/
          gA[t, r]^2) + (gAlp[t, r]*p[t, r]*Derivative[0, 1][gKD][t, r])/
        (gA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][gKD][t, r]}, 
     {"eq_gSig_t", Derivative[1, 0][g\[Sigma]][t, r], 
      (gA[t, r]*(gDA[t, r] - gDB[t, r])*HoldForm[q[t, r]/r])/gB[t, r] + 
       (gA[t, r]*HoldForm[D[q[t, r]/r, r]])/gB[t, r] + 
       (gAlp[t, r]*(gDAlp[t, r] - gDB[t, r])*HoldForm[p[t, r]/r])/
        (gB[t, r]*Lt[t, r]) - (gAlp[t, r]*HoldForm[p[t, r]/r]^2*p[t, r])/
        (gB[t, r]*Lt[t, r]^3) + (k$g*fA[t, r]*gA[t, r]*gAlp[t, r]*p[t, r]*
         P[2, 1, R[t, r]])/(2*gB[t, r]) - (k$g*gAlp[t, r]*pfS[t, r])/
        (2*gB[t, r]^3) + gAlp[t, r]*(HoldForm[D[p[t, r]/r, r]]/
          (gB[t, r]*Lt[t, r]^3) + (gA[t, r]*(3*gDB[t, r]*gKD[t, r] - 
            Derivative[0, 1][gK][t, r] + Derivative[0, 1][gKD][t, r]))/
          (3*gB[t, r]))}}
 
splitEoM$fEvol = {{"eq_fA_t", Derivative[1, 0][fA][t, r], 
      -((fAlp[t, r]*fDAlp[t, r]*p[t, r])/Lt[t, r]) + fA[t, r]*fDA[t, r]*
        q[t, r] + (fAlp[t, r]*p[t, r]^2*Derivative[0, 1][p][t, r])/
        Lt[t, r]^3 + fAlp[t, r]*((fA[t, r]*(-fK[t, r] - 2*fKD[t, r]))/3 - 
         Derivative[0, 1][p][t, r]/Lt[t, r]) + 
       fA[t, r]*Derivative[0, 1][q][t, r]}, 
     {"eq_fB_t", Derivative[1, 0][fB][t, r], 
      (fAlp[t, r]*fB[t, r]*(-fK[t, r] + fKD[t, r]))/3 + 
       fB[t, r]*HoldForm[q[t, r]/r] - (fAlp[t, r]*fB[t, r]*
         HoldForm[p[t, r]/r])/(fA[t, r]*Lt[t, r]) - 
       (fAlp[t, r]*fB[t, r]*fDB[t, r]*p[t, r])/(fA[t, r]*Lt[t, r]) + 
       fB[t, r]*fDB[t, r]*q[t, r]}, {"eq_invr_fK1_t", 
      r*Derivative[1, 0][fK1][t, r], (2*fAlp[t, r]*(fDA[t, r] - 2*fDB[t, r]))/
       fA[t, r]^2}, {"eq_base_fK1_t", Derivative[1, 0][fK1][t, r], 
      k$f*(-f$JK[t, r]/3 - (2*f$JKD[t, r])/3) + 
       fAlp[t, r]*((fK[t, r]*(fK[t, r] + 2*fKD[t, r]))/3 + 
         (-fDAlp[t, r]^2 - 2*fDB[t, r]^2 + fDA[t, r]*(fDAlp[t, r] + 
             2*fDB[t, r]) - Derivative[0, 1][fDAlp][t, r] - 
           2*Derivative[0, 1][fDB][t, r])/fA[t, r]^2) - 
       (fAlp[t, r]*p[t, r]*(Derivative[0, 1][fK][t, r] + 
          2*Derivative[0, 1][fKD][t, r]))/(3*fA[t, r]*Lt[t, r]) + 
       (q[t, r]*(Derivative[0, 1][fK][t, r] + 2*Derivative[0, 1][fKD][t, r]))/
        3}, {"eq_invr_fK2_t", r*Derivative[1, 0][fK2][t, r], 
      fAlp[t, r]*(f\[Sigma][t, r]/(fA[t, r]*fB[t, r]) + 
        (fDA[t, r] - fDAlp[t, r] - 4*fDB[t, r] + f\[Sigma][t, r])/
         fA[t, r]^2)}, {"eq_base_fK2_t", Derivative[1, 0][fK2][t, r], 
      k$f*(-f$JK[t, r]/3 + f$JKD[t, r]/3) + fAlp[t, r]*
        ((fK[t, r]*(fK[t, r] - fKD[t, r]))/3 + (fDA[t, r]*fDB[t, r] - 
           fDAlp[t, r]*fDB[t, r] - 2*fDB[t, r]^2 - Derivative[0, 1][fDB][t, 
            r])/fA[t, r]^2) + (q[t, r]*(Derivative[0, 1][fK][t, r] - 
          Derivative[0, 1][fKD][t, r]))/3 + 
       (fAlp[t, r]*p[t, r]*(-Derivative[0, 1][fK][t, r] + 
          Derivative[0, 1][fKD][t, r]))/(3*fA[t, r]*Lt[t, r])}, 
     {"eq_fDA_t", Derivative[1, 0][fDA][t, r], 
      q[t, r]*Derivative[0, 1][fDA][t, r] - 
       (fAlp[t, r]*(fDAlp[t, r]*(fK[t, r] + 2*fKD[t, r]) + 
          Derivative[0, 1][fK][t, r] + 2*Derivative[0, 1][fKD][t, r]))/3 + 
       p[t, r]*((fAlp[t, r]*((fDA[t, r] - fDAlp[t, r])*fDAlp[t, r] - 
            Derivative[0, 1][fDAlp][t, r]))/(fA[t, r]*Lt[t, r]) + 
         (3*fAlp[t, r]*Derivative[0, 1][p][t, r]^2)/(fA[t, r]*Lt[t, r]^5)) + 
       fDA[t, r]*Derivative[0, 1][q][t, r] + 
       (fAlp[t, r]*((fDA[t, r] - 2*fDAlp[t, r])*Derivative[0, 1][p][t, r] - 
          Derivative[0, 2][p][t, r]))/(fA[t, r]*Lt[t, r]^3) + 
       Derivative[0, 2][q][t, r]}, {"eq_fDB_t", Derivative[1, 0][fDB][t, r], 
      HoldForm[D[q[t, r]/r, r]] + (fAlp[t, r]*(fDA[t, r] - fDAlp[t, r])*
         HoldForm[p[t, r]/r])/(fA[t, r]*Lt[t, r]) + 
       (fAlp[t, r]*HoldForm[p[t, r]/r]^2*p[t, r])/(fA[t, r]*Lt[t, r]^3) + 
       q[t, r]*Derivative[0, 1][fDB][t, r] - 
       (fAlp[t, r]*p[t, r]*(-(fDA[t, r]*fDB[t, r]) + fDAlp[t, r]*fDB[t, r] + 
          Derivative[0, 1][fDB][t, r]))/(fA[t, r]*Lt[t, r]) + 
       fAlp[t, r]*((fDAlp[t, r]*(-fK[t, r] + fKD[t, r]) - 
           Derivative[0, 1][fK][t, r] + Derivative[0, 1][fKD][t, r])/3 - 
         (HoldForm[D[p[t, r]/r, r]] + fDB[t, r]*Derivative[0, 1][p][t, r])/
          (fA[t, r]*Lt[t, r]^3)) + fDB[t, r]*Derivative[0, 1][q][t, r]}, 
     {"eq_invr_fK_t", r*Derivative[1, 0][fK][t, r], 
      fAlp[t, r]*((2*f\[Sigma][t, r])/(fA[t, r]*fB[t, r]) + 
        (2*(2*fDA[t, r] - fDAlp[t, r] - 6*fDB[t, r] + f\[Sigma][t, r]))/
         fA[t, r]^2)}, {"eq_base_fK_t", Derivative[1, 0][fK][t, r], 
      -(k$f*f$JK[t, r]) + fAlp[t, r]*(fK[t, r]^2 + 
         (-fDAlp[t, r]^2 - 2*fDAlp[t, r]*fDB[t, r] - 6*fDB[t, r]^2 + 
           fDA[t, r]*(fDAlp[t, r] + 4*fDB[t, r]) - Derivative[0, 1][fDAlp][t, 
            r] - 4*Derivative[0, 1][fDB][t, r])/fA[t, r]^2) - 
       (fAlp[t, r]*p[t, r]*Derivative[0, 1][fK][t, r])/(fA[t, r]*Lt[t, r]) + 
       q[t, r]*Derivative[0, 1][fK][t, r]}, {"eq_invr_fKD_t", 
      r*Derivative[1, 0][fKD][t, r], fAlp[t, r]*
       ((fDA[t, r] + fDAlp[t, r] - f\[Sigma][t, r])/fA[t, r]^2 - 
        f\[Sigma][t, r]/(fA[t, r]*fB[t, r]))}, {"eq_base_fKD_t", 
      Derivative[1, 0][fKD][t, r], -(k$f*f$JKD[t, r]) + 
       fAlp[t, r]*(fK[t, r]*fKD[t, r] + (-fDAlp[t, r]^2 + 
           fDAlp[t, r]*fDB[t, r] + fDA[t, r]*(fDAlp[t, r] + fDB[t, r]) - 
           Derivative[0, 1][fDAlp][t, r] - Derivative[0, 1][fDB][t, r])/
          fA[t, r]^2) - (fAlp[t, r]*p[t, r]*Derivative[0, 1][fKD][t, r])/
        (fA[t, r]*Lt[t, r]) + q[t, r]*Derivative[0, 1][fKD][t, r]}, 
     {"eq_fSig_t", Derivative[1, 0][f\[Sigma]][t, r], 
      (fA[t, r]*(fDA[t, r] - fDB[t, r])*HoldForm[q[t, r]/r])/fB[t, r] + 
       (fA[t, r]*HoldForm[D[q[t, r]/r, r]])/fB[t, r] + 
       (fAlp[t, r]*(-fDAlp[t, r] + fDB[t, r])*HoldForm[p[t, r]/r])/
        (fB[t, r]*Lt[t, r]) + (fAlp[t, r]*HoldForm[p[t, r]/r]^2*p[t, r])/
        (fB[t, r]*Lt[t, r]^3) - (k$f*fA[t, r]*fAlp[t, r]*gA[t, r]*p[t, r]*
         P[2, 1, R[t, r]])/(2*fB[t, r]*R[t, r]^2) + 
       fAlp[t, r]*(-(HoldForm[D[p[t, r]/r, r]]/(fB[t, r]*Lt[t, r]^3)) + 
         (fA[t, r]*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][t, r] + 
            Derivative[0, 1][fKD][t, r]))/(3*fB[t, r]))}}
 
splitEoM$constr1 = {{"eq_invr_gC_rho", r*Subscript[C, g, sc], 
      g\[Sigma][t, r]/(gA[t, r]*gB[t, r]) + (2*gDA[t, r] - 6*gDB[t, r] + 
         g\[Sigma][t, r])/gA[t, r]^2}, {"eq_base_gC_rho", 
      Subscript[C, g, sc], (gK[t, r]^2 - gKD[t, r]^2)/3 + 
       (2*gDA[t, r]*gDB[t, r] - 3*gDB[t, r]^2 - 
         2*Derivative[0, 1][gDB][t, r])/gA[t, r]^2}, 
     {"eq_invr_fC_rho", r*Subscript[C, f, sc], 
      f\[Sigma][t, r]/(fA[t, r]*fB[t, r]) + (2*fDA[t, r] - 6*fDB[t, r] + 
         f\[Sigma][t, r])/fA[t, r]^2}, {"eq_base_fC_rho", 
      Subscript[C, f, sc], (fK[t, r]^2 - fKD[t, r]^2)/3 + 
       (2*fDA[t, r]*fDB[t, r] - 3*fDB[t, r]^2 - 
         2*Derivative[0, 1][fDB][t, r])/fA[t, r]^2}, 
     {"eq_invr_gC_j", r*Subscript[C, g, vec], 2*gKD[t, r]}, 
     {"eq_base_gC_j", Subscript[C, g, vec], 
      (2*(3*gDB[t, r]*gKD[t, r] - Derivative[0, 1][gK][t, r] + 
         Derivative[0, 1][gKD][t, r]))/3}, {"eq_invr_fC_j", 
      r*Subscript[C, f, vec], 2*fKD[t, r]}, {"eq_base_fC_j", 
      Subscript[C, f, vec], (2*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][
          t, r] + Derivative[0, 1][fKD][t, r]))/3}, 
     {"eq_C_bimConsLaw", Subscript[C, bim], 
      (fA[t, r]*(2*(fKD[t, r]*P[1, 1, R[t, r]] + (-gK[t, r] + gKD[t, r])*
             Lt[t, r]*P[1, 2, R[t, r]]) + fK[t, r]*(-2*P[1, 1, R[t, r]] + 
            3*P[2, 1, R[t, r]])))/3 + HoldForm[p[t, r]/r]*
        ((2*fA[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
         (2*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]) + 
       p[t, r]*((2*fA[t, r]*gDB[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
         (2*fDB[t, r]*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]) + 
       gA[t, r]*(-((gK[t, r] + 2*gKD[t, r])*P[2, 1, R[t, r]])/3 - 
         (2*P[1, 1, R[t, r]]*(gK[t, r] - gKD[t, r] + (-fK[t, r] + fKD[t, r])*
             Lt[t, r]*R[t, r]))/3) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, 
          r])/Lt[t, r]}}
 
splitEoM$constr2 = {{"eq_invr_C_1", r*Subscript[C, 1], 
      g\[Sigma][t, r]/(gA[t, r]*gB[t, r]) + (2*gDA[t, r] - 6*gDB[t, r] + 
         g\[Sigma][t, r])/gA[t, r]^2}, {"eq_base_C_1", Subscript[C, 1], 
      (gK[t, r]^2 - gKD[t, r]^2)/3 - k$g*g$\[Rho][t, r] + 
       (2*gDA[t, r]*gDB[t, r] - 3*gDB[t, r]^2 - 
         2*Derivative[0, 1][gDB][t, r])/gA[t, r]^2}, 
     {"eq_invr_C_2", r*Subscript[C, 2], f\[Sigma][t, r]/(fA[t, r]*fB[t, r]) + 
       (2*fDA[t, r] - 6*fDB[t, r] + f\[Sigma][t, r])/fA[t, r]^2}, 
     {"eq_base_C_2", Subscript[C, 2], (fK[t, r]^2 - fKD[t, r]^2)/3 - 
       k$f*f$\[Rho][t, r] + (2*fDA[t, r]*fDB[t, r] - 3*fDB[t, r]^2 - 
         2*Derivative[0, 1][fDB][t, r])/fA[t, r]^2}, 
     {"eq_invr_C_3", r*Subscript[C, 3], k$f*gA[t, r]*gKD[t, r] + 
       k$g*fA[t, r]*fKD[t, r]*R[t, r]^2}, {"eq_base_C_3", Subscript[C, 3], 
      (k$g*fA[t, r]*R[t, r]^2*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][
           t, r] + Derivative[0, 1][fKD][t, r]))/3 + 
       k$f*(-(k$g*pfS[t, r])/(2*gB[t, r]^2) + 
         (gA[t, r]*(3*gDB[t, r]*gKD[t, r] - Derivative[0, 1][gK][t, r] + 
            Derivative[0, 1][gKD][t, r]))/3)}, {"eq_C_4", Subscript[C, 4], 
      (fA[t, r]*(2*(fKD[t, r]*P[1, 1, R[t, r]] + (-gK[t, r] + gKD[t, r])*
             Lt[t, r]*P[1, 2, R[t, r]]) + fK[t, r]*(-2*P[1, 1, R[t, r]] + 
            3*P[2, 1, R[t, r]])))/3 + HoldForm[p[t, r]/r]*
        ((2*fA[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
         (2*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]) + 
       p[t, r]*((2*fA[t, r]*gDB[t, r]*P[1, 2, R[t, r]])/gA[t, r] + 
         (2*fDB[t, r]*gA[t, r]*P[1, 1, R[t, r]]*R[t, r])/fA[t, r]) + 
       gA[t, r]*(-((gK[t, r] + 2*gKD[t, r])*P[2, 1, R[t, r]])/3 - 
         (2*P[1, 1, R[t, r]]*(gK[t, r] - gKD[t, r] + (-fK[t, r] + fKD[t, r])*
             Lt[t, r]*R[t, r]))/3) + (P[2, 1, R[t, r]]*Derivative[0, 1][p][t, 
          r])/Lt[t, r]}}
 
splitEoM$pEqs = {{"eq_invr_p_g", r*Subscript[p, g], 
      (-2*gKD[t, r])/(k$g*fA[t, r]*P[2, 1, R[t, r]])}, 
     {"eq_base_p_g", Subscript[p, g], 
      pfS[t, r]/(fA[t, r]*gA[t, r]*gB[t, r]^2*P[2, 1, R[t, r]]) - 
       (2*(3*gDB[t, r]*gKD[t, r] - Derivative[0, 1][gK][t, r] + 
          Derivative[0, 1][gKD][t, r]))/(3*k$g*fA[t, r]*P[2, 1, R[t, r]])}, 
     {"eq_invr_p_f", r*Subscript[p, f], (2*fB[t, r]^2*fKD[t, r])/
       (k$f*gA[t, r]*gB[t, r]^2*P[2, 1, R[t, r]])}, 
     {"eq_base_p_f", Subscript[p, f], 
      (2*fB[t, r]^2*(3*fDB[t, r]*fKD[t, r] - Derivative[0, 1][fK][t, r] + 
         Derivative[0, 1][fKD][t, r]))/(3*k$f*gA[t, r]*gB[t, r]^2*
        P[2, 1, R[t, r]])}, {"eq_p_t", Derivative[1, 0][p][t, r], 
      HoldForm[p[t, r]/r]*p[t, r]*((-2*fB[t, r]*gAlp[t, r]*P[1, 1, R[t, r]])/
          (fA[t, r]*gA[t, r]*(1 + Lt[t, r])*P[2, 1, R[t, r]]) + 
         (2*fAlp[t, r]*fB[t, r]*P[1, 2, R[t, r]])/(fA[t, r]*gA[t, r]*
           (1 + Lt[t, r])*P[2, 1, R[t, r]])) + 
       p[t, r]*((gAlp[t, r]*(gK[t, r] + 2*gKD[t, r] + 
            (2*(gK[t, r] - gKD[t, r])*P[1, 1, R[t, r]])/P[2, 1, R[t, r]]))/
          3 + (fAlp[t, r]*(2*fKD[t, r]*P[1, 1, R[t, r]] + 
            fK[t, r]*(-2*P[1, 1, R[t, r]] + 3*P[2, 1, R[t, r]])))/
          (3*P[2, 1, R[t, r]])) + gAlp[t, r]*
        ((Lt[t, r]*(-gDAlp[t, r] - (2*gDB[t, r]*P[1, 1, R[t, r]])/
              P[2, 1, R[t, r]]) + (2*fB[t, r]*(g\[Sigma][t, r] - 
              f\[Sigma][t, r]*Lt[t, r])*P[1, 1, R[t, r]])/
            (fA[t, r]*P[2, 1, R[t, r]]))/gA[t, r] + 
         (2*fDB[t, r]*P[1, 1, R[t, r]]*R[t, r])/(fA[t, r]*
           P[2, 1, R[t, r]])) + fAlp[t, r]*
        (((-2*gDB[t, r]*P[1, 2, R[t, r]])/P[2, 1, R[t, r]] - 
           (2*fB[t, r]*(f\[Sigma][t, r] - g\[Sigma][t, r]*Lt[t, r])*
             P[1, 2, R[t, r]])/(fA[t, r]*P[2, 1, R[t, r]]))/gA[t, r] + 
         (Lt[t, r]*(fDAlp[t, r] + (2*fDB[t, r]*P[1, 2, R[t, r]]*R[t, r])/
             P[2, 1, R[t, r]]))/fA[t, r]) + q[t, r]*Derivative[0, 1][p][t, 
         r]}}

(* Defaults: *)

  If[Not@ValueQ[id$setup],id$setup=1];
  If[Not@ValueQ[$realBinaryFormat],$realBinaryFormat="Real64"];
  If[Not@ValueQ[$debugMode],$debugMode=False];
  bimDefinitionsInitialized = True;
  usedResources = {};



==> anc/id-bim-dust-definitions.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



$usersPrintNiceMap = { 
   \[Phi]g[r] -> Style[ Subscript[\[Phi], g], Blue ],
   \[Phi]f[r] -> Style[ Subscript[\[Phi], f], Red ],
   \[DoubleStruckCapitalD][r] -> Style[ \[DoubleStruckCapitalD], Purple ]
};


c$\[Lambda][ \[Lambda]_: 3 ] := 1/(\[Lambda] Sqrt[2\[Pi]])
\[Phi]GR[ r_, \[Lambda]_ ] := 1 + 1/(2 r) Erf[ c$\[Lambda][\[Lambda]]Sqrt[\[Pi]] r ];
\[DoubleStruckCapitalD]GR[ r_, \[Lambda]_ ] := \[Phi]GR[r,\[Lambda]] Exp[ -c$\[Lambda][\[Lambda]]^2 \[Pi] r^2 ] c$\[Lambda][\[Lambda]]^3;
\[Rho]ADM[ r_, \[Lambda]_] := \[DoubleStruckCapitalD]GR[r,\[Lambda]]/\[Phi]GR[r,\[Lambda]]^6;


\[Phi]GR0 = Limit[ \[Phi]GR[ r, 3 ], r -> 0 ];


Block[
  {
	gA,gB,gK1,gK2,
	fA,fB,fK1,fK2,
	gAlp,fAlp,
	pfD,pfS,pf\[Tau],
	Lt,p,q,R,
	P,\[Beta],
	g$\[Rho],g$JK1,g$JK2,f$\[Rho],f$JK1,f$JK2
  },
	Clear[
		id$gA,id$gB,id$gK1,id$gK2,
		id$fA,id$fB,id$fK1,id$fK2,
		id$p,id$q,id$gAlp,id$fAlp,
		id$pfD,id$pfS,id$pf\[Tau],id$cD,
		id$gKretschmann,id$fKretschmann,id$gW,id$fW
	];

	id$gK1[r_]:=0;
	id$gK2[r_]:=0;
	id$fK1[r_]:=0;
	id$fK2[r_]:=0;
	id$p[r_]:=0;

	id$pfD[r_]:=0;
	id$pfS[r_]:=0 ;
	id$pf\[Tau][r_]:=0 ;

	P[n_,k_,ev_]:=eq$esP[n,k,ev];

	g$\[Rho][t_,r_]:=eq$gV$\[Rho][t,r]+gT$\[Rho][t,r];
	g$JK1[t_,r_]:=eq$gV$JK1[t,r]+gT$JK1[t,r];
	g$JK2[t_,r_]:=eq$gV$JK2[t,r]+gT$JK2[t,r];

	f$\[Rho][t_,r_]:=eq$fV$\[Rho][t,r]+fT$\[Rho][t,r];
	f$JK1[t_,r_]:=eq$fV$JK1[t,r]+fT$JK1[t,r];
	f$JK2[t_,r_]:=eq$fV$JK2[t,r]+fT$JK2[t,r];

	gA[t_,r_]:=\[Phi]g[r]^2;    (* conformal factor, to be solved for *)
	gB[t_,r_]:=\[Phi]g[r]^2;
	gK1[t_,r_]:=id$gK1[r];
	gK2[t_,r_]:=id$gK2[r];

	fA[t_,r_]:=\[Phi]f[r]^2;    (* conformal factor, to be solved for *)
	fB[t_,r_]:=\[Phi]f[r]^2;
	fK1[t_,r_]:=id$fK1[r];
	fK2[t_,r_]:=id$fK2[r];

	pfD[t_,r_]:=\[DoubleStruckCapitalD][r];    (* matter density, to be specified/solved for *)
	pfS[t_,r_]:=id$pfS[r];
	pf\[Tau][t_,r_]:=id$pf\[Tau][r];

	R[t_,r_]:=fB[t,r]/gB[t,r];
	p[t_,r_]:=id$p[r];
	Lt[t_,r_]:=eq$Lt[t,r];

	{c$1,c$2,c$3,c$4,c$p}={
\!\(\*UnderscriptBox[\(eq$C1\), \(_\)]\),
\!\(\*UnderscriptBox[\(eq$C2\), \(_\)]\),
\!\(\*UnderscriptBox[\(eq$C3\), \(_\)]\),
\!\(\*UnderscriptBox[\(eq$C4\), \(_\)]\),
\!\(\*UnderscriptBox[\(eq$p$g\), \(_\)]\)}/.{Framed->Identity}//Expand//Simplify;

	If[ $debugMode, Echo/@printNice[{
		Row@{"c$p \[Equal] ",c$p},
		Row@{"c$1 \[Equal] ",c$1},
		Row@{"c$2 \[Equal] ",c$2},
		Row@{"c$3 \[Equal] ",c$3},
		Row@{"c$4 \[Equal] ",c$4}
	},$disabledESP$] ];
]


tmp$={-\[Phi]g[r]^6c$1,-\[Phi]f[r]^6c$2}//Collect[#,{k$g,k$f,\[Beta][___],\[Phi]g[___],\[Phi]f[___]},Simplify]&;
{eq$\[Phi]g,eq$\[Phi]f}=tmp$;


tmp$={sol$\[Beta]0,sol$\[Beta]4}={\[Beta][0],\[Beta][4]} /.
	Solve[{eq$\[Phi]g==0,eq$\[Phi]f==0}/.{
		Derivative[n_][f_][r]:>0,\[Phi]g[r]->\[Phi]g1,\[Phi]f[r]->\[Phi]f1
	} /. { \[DoubleStruckCapitalD][r_]:>0, r->1000 },{\[Beta][0],\[Beta][4]}][[1]] // Chop // Rationalize // Expand;


solveID[
	c$kg_,c$kf_,
	b$1_,b$2_,b$3_,c$D_,
	use$sol$\[Beta]_,b$0_,b$4_,
	c$\[Phi]g0_,c$\[Phi]f0_,c$R1_,
	r$min_,r$minf_,r$max_,r$maxf_,
	workingPrecision___:Automatic
] := Block[
  {
	\[DoubleStruckCapitalD],\[Beta],k$g=Rationalize@c$kg,k$f=Rationalize@c$kf,
	\[Phi]g1=1,\[Phi]f1=c$R1,
	NDSolveParams,r$0=10^-10,sol$\[Phi]g,sol$\[Phi]f
  },
	\[Beta][0]:=Rationalize@b$0 + If[use$sol$\[Beta],sol$\[Beta]0,0];
	\[Beta][1]:=Rationalize@b$1;
	\[Beta][2]:=Rationalize@b$2;
	\[Beta][3]:=Rationalize@b$3;
	\[Beta][4]:=Rationalize@b$4 + If[use$sol$\[Beta],sol$\[Beta]4,0];

	id$modelParams={ k$g, k$f, \[Beta][0], \[Beta][1], \[Beta][2], \[Beta][3], \[Beta][4] };

	id$pfD[r_] := Rationalize[c$D] \[DoubleStruckCapitalD]GR[r,3];
	\[DoubleStruckCapitalD][r_]:=id$pfD[r];

	{sol$\[Phi]g,sol$\[Phi]f}={Indeterminate&,Indeterminate&};
	id$DE={
		eq$\[Phi]g==0,
		eq$\[Phi]f==0,
		\[Phi]g[Rationalize@r$0]==Rationalize@c$\[Phi]g0,
		\[Phi]g'[Rationalize@r$0]==0,
		\[Phi]f[Rationalize@r$0]==Rationalize@c$\[Phi]f0,
		\[Phi]f'[Rationalize@r$0]==0
	};

	id$intRange=Rationalize@{r$min*10^-r$minf,r$max*10^r$maxf};
	Quiet[{sol$\[Phi]g,sol$\[Phi]f}=NDSolveValue[
		id$DE,
		{\[Phi]g,\[Phi]f},
		{r,r$min*10^-r$minf,r$max*10^r$maxf},
		WorkingPrecision->If[workingPrecision=!=Automatic,workingPrecision,
		ControlActive[MachinePrecision,If[r$max*10^r$maxf>10^4,20,MachinePrecision]]
	  ]
	]];
	{sol$\[Phi]g,sol$\[Phi]f}
]


==> anc/lagr-0.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.005, 0., 6.169637882342681*^-9}, {1.075, 0., 0.010043331135426116}, 
  {1.365, 0., 0.020113946505929386}, {1.575, 0., 0.03034553018272834}, 
  {1.745, 0., 0.04061142775819688}, {1.885, 0., 0.0504648985423952}, 
  {2.015, 0., 0.0607778186796337}, {2.125, 0., 0.07039170344988681}, 
  {2.235, 0., 0.0808238340035082}, {2.335, 0., 0.09101693543750979}, 
  {2.425, 0., 0.10076477660417983}, {2.515, 0., 0.11105079676190004}, 
  {2.595, 0., 0.12063954792035063}, {2.675, 0., 0.13064063281924873}, 
  {2.755, 0., 0.14104591623152324}, {2.825, 0., 0.1504747506632671}, 
  {2.895, 0., 0.16019880959964308}, {2.965, 0., 0.17021033993253615}, 
  {3.035, 0., 0.18050092505190715}, {3.105, 0., 0.1910615132056686}, 
  {3.165, 0., 0.2003210419887619}, {3.235, 0., 0.2113570088171668}, 
  {3.295, 0., 0.22100857807779337}, {3.355, 0., 0.23083012028304026}, 
  {3.415, 0., 0.24081434123848725}, {3.475, 0., 0.25095370459206595}, 
  {3.535, 0., 0.2612404491797118}, {3.595, 0., 0.2716666067311925}, 
  {3.645, 0., 0.28045568750280003}, {3.705, 0., 0.29111612522201835}, 
  {3.755, 0., 0.30008869834533924}, {3.815, 0., 0.31095500561980355}, 
  {3.865, 0., 0.3200870417240706}, {3.925, 0., 0.3311300131310568}, 
  {3.975, 0., 0.340396908733778}, {4.035, 0., 0.35158675602455225}, 
  {4.085, 0., 0.36096351036089636}, {4.135, 0., 0.3703818694670516}, 
  {4.195, 0., 0.3817314653258095}, {4.245, 0., 0.391222970342991}, 
  {4.295, 0., 0.40073937318797953}, {4.345, 0., 0.4102754719425652}, 
  {4.405, 0., 0.42173749669525507}, {4.455, 0., 0.4312987310213153}, 
  {4.505, 0., 0.4408631922811823}, {4.555, 0., 0.4504258138383624}, 
  {4.615, 0., 0.461891470790358}, {4.665, 0., 0.4714324628163097}, 
  {4.715, 0., 0.48095576399201595}, {4.765, 0., 0.49045655598790955}, 
  {4.825, 0., 0.5018211202422014}, {4.875, 0., 0.511255805730561}, 
  {4.925, 0., 0.5206530891452734}, {4.975, 0., 0.5300084995999674}, 
  {5.035, 0., 0.5411735663886904}, {5.085, 0., 0.5504215963617347}, 
  {5.145, 0., 0.5614455937226024}, {5.195, 0., 0.5705661646565635}, 
  {5.255, 0., 0.5814256955520613}, {5.305, 0., 0.5903999115812789}, 
  {5.365, 0., 0.6010730472479895}, {5.425, 0., 0.611635822984494}, 
  {5.475, 0., 0.6203496399274088}, {5.535, 0., 0.6306952139421681}, 
  {5.595, 0., 0.6409146873556284}, {5.655, 0., 0.6510030266686364}, 
  {5.715, 0., 0.6609554765477833}, {5.775, 0., 0.6707675623205884}, 
  {5.835, 0., 0.6804350917280908}, {5.905, 0., 0.6915259738500311}, 
  {5.965, 0., 0.7008672669094597}, {6.025, 0., 0.7100525985462439}, 
  {6.095, 0., 0.7205676975147768}, {6.165, 0., 0.7308621249111527}, 
  {6.235, 0., 0.7409320926192867}, {6.305, 0., 0.7507743194530985}, 
  {6.375, 0., 0.7603860228786347}, {6.455, 0., 0.7710856331418569}, 
  {6.525, 0., 0.780196247721145}, {6.605, 0., 0.7903191775233478}, 
  {6.685, 0., 0.8001325026902862}, {6.775, 0., 0.8108018813985749}, 
  {6.865, 0., 0.8210792890183264}, {6.955, 0., 0.8309662367954685}, 
  {7.045, 0., 0.8404652603892362}, {7.145, 0., 0.8505690439309637}, 
  {7.245, 0., 0.8602043448089198}, {7.355, 0., 0.8702708925871147}, 
  {7.475, 0., 0.8806296781749038}, {7.595, 0., 0.8903548685219971}, 
  {7.725, 0., 0.9001971885398635}, {7.865, 0., 0.9100192018310505}, 
  {8.025, 0., 0.9203006159834137}, {8.195, 0., 0.930180198524199}, 
  {8.385, 0., 0.9400308178211856}, {8.615, 0., 0.9504074241051796}, 
  {8.875, 0., 0.9603010913172938}, {9.195, 0., 0.9701496332427403}, 
  {9.625, 0., 0.9800434978064704}, {10.315, 0., 0.9900165150453236}}, 
 {{0.005, 0.49999999999999817, 6.178272046554976*^-9}, 
  {1.075, 0.49999999999999817, 0.010056817486141637}, 
  {1.365, 0.49999999999999817, 0.020140281554631403}, 
  {1.575, 0.49999999999999817, 0.030384385911727606}, 
  {1.735, 0.49999999999999817, 0.04000674082031418}, 
  {1.885, 0.49999999999999817, 0.05052703189703056}, 
  {2.005, 0.49999999999999817, 0.060016842261201846}, 
  {2.125, 0.49999999999999817, 0.07047533169107421}, 
  {2.235, 0.49999999999999817, 0.0809181457286196}, 
  {2.325, 0.49999999999999817, 0.09007069310988162}, 
  {2.425, 0.49999999999999817, 0.10087848436037654}, 
  {2.505, 0.49999999999999817, 0.11000369366333759}, 
  {2.595, 0.49999999999999817, 0.12077130950472799}, 
  {2.675, 0.49999999999999817, 0.13078101537499512}, 
  {2.755, 0.49999999999999817, 0.14119494746134936}, 
  {2.825, 0.49999999999999817, 0.15063134153768118}, 
  {2.895, 0.49999999999999817, 0.16036292504368183}, 
  {2.965, 0.49999999999999817, 0.17038191837707353}, 
  {3.035, 0.49999999999999817, 0.18067987850013564}, 
  {3.105, 0.49999999999999817, 0.19124772744970236}, 
  {3.165, 0.49999999999999817, 0.20051336926705268}, 
  {3.235, 0.49999999999999817, 0.21155631660193444}, 
  {3.295, 0.49999999999999817, 0.2212137215597069}, 
  {3.355, 0.49999999999999817, 0.23104094719505336}, 
  {3.415, 0.49999999999999817, 0.24103068462436433}, 
  {3.475, 0.49999999999999817, 0.25117538334065725}, 
  {3.535, 0.49999999999999817, 0.2614672686146835}, 
  {3.585, 0.49999999999999817, 0.27015052160679437}, 
  {3.645, 0.49999999999999817, 0.28069138350053413}, 
  {3.705, 0.49999999999999817, 0.2913563424670853}, 
  {3.755, 0.49999999999999817, 0.30033250015791796}, 
  {3.815, 0.49999999999999817, 0.3112028803926148}, 
  {3.865, 0.49999999999999817, 0.3203381138517987}, 
  {3.925, 0.49999999999999817, 0.3313846785482596}, 
  {3.975, 0.49999999999999817, 0.3406543603598879}, 
  {4.035, 0.49999999999999817, 0.351847295288276}, 
  {4.085, 0.49999999999999817, 0.3612264053687803}, 
  {4.135, 0.49999999999999817, 0.3706469194557264}, 
  {4.185, 0.49999999999999817, 0.38010361257498165}, 
  {4.245, 0.49999999999999817, 0.3914920427193799}, 
  {4.295, 0.49999999999999817, 0.4010099432336353}, 
  {4.345, 0.49999999999999817, 0.4105473312694758}, 
  {4.395, 0.49999999999999817, 0.42009902561372264}, 
  {4.455, 0.49999999999999817, 0.43157269081412497}, 
  {4.505, 0.49999999999999817, 0.44113777250801484}, 
  {4.555, 0.49999999999999817, 0.4507008064731533}, 
  {4.605, 0.49999999999999817, 0.460256776633054}, 
  {4.665, 0.49999999999999817, 0.4717076371265445}, 
  {4.715, 0.49999999999999817, 0.4812306952684691}, 
  {4.765, 0.49999999999999817, 0.4907310440805074}, 
  {4.815, 0.49999999999999817, 0.5002039424398217}, 
  {4.875, 0.49999999999999817, 0.5115286290945251}, 
  {4.925, 0.49999999999999817, 0.5209248500709593}, 
  {4.975, 0.49999999999999817, 0.5302790124655787}, 
  {5.035, 0.49999999999999817, 0.541442342659943}, 
  {5.085, 0.49999999999999817, 0.5506887318118481}, 
  {5.145, 0.49999999999999817, 0.5617105351848086}, 
  {5.195, 0.49999999999999817, 0.5708290964140869}, 
  {5.255, 0.49999999999999817, 0.5816860061899425}, 
  {5.305, 0.49999999999999817, 0.5906578700802068}, 
  {5.365, 0.49999999999999817, 0.6013279905700062}, 
  {5.415, 0.49999999999999817, 0.6101355510374148}, 
  {5.475, 0.49999999999999817, 0.6205985433348181}, 
  {5.535, 0.49999999999999817, 0.6309405632972495}, 
  {5.595, 0.49999999999999817, 0.6411563137407127}, 
  {5.655, 0.49999999999999817, 0.6512407725539553}, 
  {5.715, 0.49999999999999817, 0.6611891959008341}, 
  {5.775, 0.49999999999999817, 0.6709971206691492}, 
  {5.835, 0.49999999999999817, 0.680660366178262}, 
  {5.895, 0.49999999999999817, 0.6901750351600376}, 
  {5.965, 0.49999999999999817, 0.7010828929363616}, 
  {6.025, 0.49999999999999817, 0.7102636273536781}, 
  {6.095, 0.49999999999999817, 0.7207732683977607}, 
  {6.165, 0.49999999999999817, 0.7310621527264827}, 
  {6.235, 0.49999999999999817, 0.741126509281478}, 
  {6.305, 0.49999999999999817, 0.7509630734552755}, 
  {6.375, 0.49999999999999817, 0.7605690787549256}, 
  {6.455, 0.49999999999999817, 0.7712621532386106}, 
  {6.525, 0.49999999999999817, 0.7803670449056981}, 
  {6.605, 0.49999999999999817, 0.7904834483742502}, 
  {6.685, 0.49999999999999817, 0.8002902812399925}, 
  {6.775, 0.49999999999999817, 0.8109524198329856}, 
  {6.855, 0.49999999999999817, 0.8201008519282977}, 
  {6.945, 0.49999999999999817, 0.8300240275828564}, 
  {7.045, 0.49999999999999817, 0.8405947111980648}, 
  {7.145, 0.49999999999999817, 0.8506910035339821}, 
  {7.245, 0.49999999999999817, 0.8603190216770894}, 
  {7.355, 0.49999999999999817, 0.8703778211548064}, 
  {7.475, 0.49999999999999817, 0.8807284908332892}, 
  {7.595, 0.49999999999999817, 0.8904459365342009}, 
  {7.725, 0.49999999999999817, 0.9002803025755118}, 
  {7.865, 0.49999999999999817, 0.9100942702915233}, 
  {8.025, 0.49999999999999817, 0.9203671577319388}, 
  {8.195, 0.49999999999999817, 0.9302384582853415}, 
  {8.385, 0.49999999999999817, 0.940080748543758}, 
  {8.605, 0.49999999999999817, 0.9500308347503096}, 
  {8.875, 0.49999999999999817, 0.9603337462093847}, 
  {9.195, 0.49999999999999817, 0.97017389165016}, 
  {9.625, 0.49999999999999817, 0.9800593900378135}, 
  {10.315, 0.49999999999999817, 0.9900241571246305}}, 
 {{0.005, 0.9999999999999876, 6.2042839078249326*^-9}, 
  {1.075, 0.9999999999999876, 0.01009742137871337}, 
  {1.365, 0.9999999999999876, 0.020219557048934987}, 
  {1.575, 0.9999999999999876, 0.03050133639885681}, 
  {1.735, 0.9999999999999876, 0.040157774628289795}, 
  {1.885, 0.9999999999999876, 0.05071400252088459}, 
  {2.005, 0.9999999999999876, 0.06023511345425139}, 
  {2.125, 0.9999999999999876, 0.0707269342911202}, 
  {2.225, 0.9999999999999876, 0.08021569915448493}, 
  {2.325, 0.9999999999999876, 0.09038163171701707}, 
  {2.415, 0.9999999999999876, 0.10010651402019889}, 
  {2.505, 0.9999999999999876, 0.11037104367276049}, 
  {2.595, 0.9999999999999876, 0.12116754952882347}, 
  {2.675, 0.9999999999999876, 0.13120314626633742}, 
  {2.745, 0.9999999999999876, 0.1403162641118766}, 
  {2.825, 0.9999999999999876, 0.15110213660889463}, 
  {2.895, 0.9999999999999876, 0.1608563057289582}, 
  {2.965, 0.9999999999999876, 0.17089769563537582}, 
  {3.035, 0.9999999999999876, 0.18121778385933948}, 
  {3.095, 0.9999999999999876, 0.19027847046462307}, 
  {3.165, 0.9999999999999876, 0.2010913896017191}, 
  {3.225, 0.9999999999999876, 0.21055975272986802}, 
  {3.285, 0.9999999999999876, 0.22020572846449743}, 
  {3.345, 0.9999999999999876, 0.23002226556021121}, 
  {3.405, 0.9999999999999876, 0.24000205278128883}, 
  {3.465, 0.9999999999999876, 0.25013753600047245}, 
  {3.525, 0.9999999999999876, 0.26042093570327235}, 
  {3.585, 0.9999999999999876, 0.27084426484797164}, 
  {3.645, 0.9999999999999876, 0.2813993470305524}, 
  {3.695, 0.9999999999999876, 0.29028987604197637}, 
  {3.755, 0.9999999999999876, 0.30106471508489896}, 
  {3.805, 0.9999999999999876, 0.31012640299993655}, 
  {3.865, 0.9999999999999876, 0.3210920645496286}, 
  {3.915, 0.9999999999999876, 0.3303004941817628}, 
  {3.975, 0.9999999999999876, 0.3414273663172246}, 
  {4.025, 0.9999999999999876, 0.3507576447810982}, 
  {4.075, 0.9999999999999876, 0.36013499284996364}, 
  {4.135, 0.9999999999999876, 0.37144258753644616}, 
  {4.185, 0.9999999999999876, 0.3809050917728775}, 
  {4.235, 0.9999999999999876, 0.39039793189724187}, 
  {4.295, 0.9999999999999876, 0.4018220281029242}, 
  {4.345, 0.9999999999999876, 0.4113632377223963}, 
  {4.395, 0.9999999999999876, 0.4209181261453183}, 
  {4.445, 0.9999999999999876, 0.4304815404474248}, 
  {4.495, 0.9999999999999876, 0.44004836448190926}, 
  {4.555, 0.9999999999999876, 0.45152591512591905}, 
  {4.605, 0.9999999999999876, 0.46108245491611294}, 
  {4.655, 0.9999999999999876, 0.47062635555929977}, 
  {4.705, 0.9999999999999876, 0.4801527253079648}, 
  {4.765, 0.9999999999999876, 0.4915544431424945}, 
  {4.815, 0.9999999999999876, 0.5010253748114053}, 
  {4.865, 0.9999999999999876, 0.5104636137474539}, 
  {4.925, 0.9999999999999876, 0.5217399251742993}, 
  {4.975, 0.9999999999999876, 0.5310903007395527}, 
  {5.025, 0.9999999999999876, 0.5403937038707018}, 
  {5.085, 0.9999999999999876, 0.5514897978767064}, 
  {5.135, 0.9999999999999876, 0.5606750264711909}, 
  {5.195, 0.9999999999999876, 0.5716174674922448}, 
  {5.245, 0.9999999999999876, 0.580665070781289}, 
  {5.305, 0.9999999999999876, 0.5914312443005171}, 
  {5.355, 0.9999999999999876, 0.6003230009325726}, 
  {5.415, 0.9999999999999876, 0.6108918120561563}, 
  {5.475, 0.9999999999999876, 0.6213446479664277}, 
  {5.535, 0.9999999999999876, 0.6316759735042659}, 
  {5.585, 0.9999999999999876, 0.6401887854506151}, 
  {5.645, 0.9999999999999876, 0.6502838703068375}, 
  {5.705, 0.9999999999999876, 0.6602432495250186}, 
  {5.765, 0.9999999999999876, 0.6700624477298611}, 
  {5.835, 0.9999999999999876, 0.6813354274303134}, 
  {5.895, 0.9999999999999876, 0.6908368932809952}, 
  {5.955, 0.9999999999999876, 0.7001858718830455}, 
  {6.025, 0.9999999999999876, 0.7108959048094791}, 
  {6.095, 0.9999999999999876, 0.7213891607730165}, 
  {6.155, 0.9999999999999876, 0.730207621479051}, 
  {6.225, 0.9999999999999876, 0.740287451964456}, 
  {6.295, 0.9999999999999876, 0.7501397670470809}, 
  {6.375, 0.9999999999999876, 0.7611174103215954}, 
  {6.445, 0.9999999999999876, 0.7704734270445451}, 
  {6.525, 0.9999999999999876, 0.7808786092308693}, 
  {6.605, 0.9999999999999876, 0.7909754426571397}, 
  {6.685, 0.9999999999999876, 0.8007628102215135}, 
  {6.765, 0.9999999999999876, 0.8102403315114612}, 
  {6.855, 0.9999999999999876, 0.8205326128094002}, 
  {6.945, 0.9999999999999876, 0.8304346605227623}, 
  {7.045, 0.9999999999999876, 0.8409823353090289}, 
  {7.135, 0.9999999999999876, 0.8500699530909028}, 
  {7.245, 0.9999999999999876, 0.8606623804296537}, 
  {7.355, 0.9999999999999876, 0.8706979683559611}, 
  {7.465, 0.9999999999999876, 0.8801881868137861}, 
  {7.595, 0.9999999999999876, 0.8907185776173927}, 
  {7.725, 0.9999999999999876, 0.9005291230158191}, 
  {7.865, 0.9999999999999876, 0.9103189978912836}, 
  {8.025, 0.9999999999999876, 0.9205663538782187}, 
  {8.195, 0.9999999999999876, 0.9304128577345886}, 
  {8.385, 0.9999999999999876, 0.9402302122188614}, 
  {8.605, 0.9999999999999876, 0.9501549320756246}, 
  {8.865, 0.9999999999999876, 0.9600853835265675}, 
  {9.195, 0.9999999999999876, 0.9702465057345466}, 
  {9.625, 0.9999999999999876, 0.980106962036868}, 
  {10.315, 0.9999999999999876, 0.9900470342302602}}, 
 {{0.005, 1.499999999999977, 6.247979196859621*^-9}, 
  {1.075, 1.499999999999977, 0.010165582379241079}, 
  {1.365, 1.499999999999977, 0.02035259131432652}, 
  {1.565, 1.499999999999977, 0.030144196647547895}, 
  {1.735, 1.499999999999977, 0.04041110133659566}, 
  {1.875, 1.499999999999977, 0.050273377666785024}, 
  {2.005, 1.499999999999977, 0.06060106022476658}, 
  {2.115, 1.499999999999977, 0.07023233600569309}, 
  {2.225, 1.499999999999977, 0.08068620167170203}, 
  {2.325, 1.499999999999977, 0.09090264512735251}, 
  {2.415, 1.499999999999977, 0.10067422377013764}, 
  {2.505, 1.499999999999977, 0.11098636660591255}, 
  {2.585, 1.499999999999977, 0.12060016125638308}, 
  {2.665, 1.499999999999977, 0.1306278265795877}, 
  {2.745, 1.499999999999977, 0.14106104148313922}, 
  {2.815, 1.499999999999977, 0.1505152694135494}, 
  {2.885, 1.499999999999977, 0.1602654672222748}, 
  {2.955, 1.499999999999977, 0.17030373927054768}, 
  {3.025, 1.499999999999977, 0.1806215231139855}, 
  {3.095, 1.499999999999977, 0.19120961896740593}, 
  {3.155, 1.499999999999977, 0.20049285866229707}, 
  {3.225, 1.499999999999977, 0.21155651132024544}, 
  {3.285, 1.499999999999977, 0.22123172429437873}, 
  {3.345, 1.499999999999977, 0.23107673245818236}, 
  {3.405, 1.499999999999977, 0.2410841508771692}, 
  {3.465, 1.499999999999977, 0.25124635444725646}, 
  {3.525, 1.499999999999977, 0.2615554956769273}, 
  {3.575, 1.499999999999977, 0.2702528875189384}, 
  {3.635, 1.499999999999977, 0.28081036760839034}, 
  {3.695, 1.499999999999977, 0.2914915027759098}, 
  {3.745, 1.499999999999977, 0.30048075777850103}, 
  {3.805, 1.499999999999977, 0.3113663438971384}, 
  {3.855, 1.499999999999977, 0.3205137850719403}, 
  {3.915, 1.499999999999977, 0.331574396849771}, 
  {3.965, 1.499999999999977, 0.3408552495218395}, 
  {4.015, 1.499999999999977, 0.35018844671594335}, 
  {4.075, 1.499999999999977, 0.36145002625688105}, 
  {4.125, 1.499999999999977, 0.370879983771643}, 
  {4.175, 1.499999999999977, 0.3803455367049175}, 
  {4.235, 1.499999999999977, 0.3917438044203641}, 
  {4.285, 1.499999999999977, 0.4012692239693559}, 
  {4.335, 1.499999999999977, 0.41081350079417595}, 
  {4.385, 1.499999999999977, 0.4203714438344125}, 
  {4.445, 1.499999999999977, 0.4318517519983652}, 
  {4.495, 1.499999999999977, 0.44142165055115196}, 
  {4.545, 1.499999999999977, 0.4509888447474098}, 
  {4.595, 1.499999999999977, 0.46054831792408113}, 
  {4.645, 1.499999999999977, 0.470095111536489}, 
  {4.705, 1.499999999999977, 0.48152764035731044}, 
  {4.755, 1.499999999999977, 0.49102940940645845}, 
  {4.805, 1.499999999999977, 0.5005030907270315}, 
  {4.865, 1.499999999999977, 0.5118278895708486}, 
  {4.915, 1.499999999999977, 0.5212235282682033}, 
  {4.965, 1.499999999999977, 0.5305765083730785}, 
  {5.025, 1.499999999999977, 0.5417376491518436}, 
  {5.075, 1.499999999999977, 0.5509815911680872}, 
  {5.125, 1.499999999999977, 0.5601692997605641}, 
  {5.185, 1.499999999999977, 0.5711146752914469}, 
  {5.235, 1.499999999999977, 0.5801646944972784}, 
  {5.295, 1.499999999999977, 0.5909337388328987}, 
  {5.355, 1.499999999999977, 0.6015976232490445}, 
  {5.405, 1.499999999999977, 0.6103995183787267}, 
  {5.465, 1.499999999999977, 0.6208551866830976}, 
  {5.525, 1.499999999999977, 0.6311893503956622}, 
  {5.585, 1.499999999999977, 0.6413967567063119}, 
  {5.645, 1.499999999999977, 0.6514724285082624}, 
  {5.705, 1.499999999999977, 0.6614116673478572}, 
  {5.765, 1.499999999999977, 0.6712100556284781}, 
  {5.825, 1.499999999999977, 0.6808634580821746}, 
  {5.885, 1.499999999999977, 0.6903680225247255}, 
  {5.955, 1.499999999999977, 0.7012638205673898}, 
  {6.015, 1.499999999999977, 0.7104340356895406}, 
  {6.085, 1.499999999999977, 0.720931251382152}, 
  {6.155, 1.499999999999977, 0.7312076083518809}, 
  {6.225, 1.499999999999977, 0.741259398885025}, 
  {6.295, 1.499999999999977, 0.7510834189599876}, 
  {6.365, 1.499999999999977, 0.7606769596427012}, 
  {6.435, 1.499999999999977, 0.7700377971930614}, 
  {6.515, 1.499999999999977, 0.7804487314630342}, 
  {6.595, 1.499999999999977, 0.7905515825958904}, 
  {6.675, 1.499999999999977, 0.8003452380379017}, 
  {6.765, 1.499999999999977, 0.8109930711635251}, 
  {6.845, 1.499999999999977, 0.8201293043169702}, 
  {6.935, 1.499999999999977, 0.8300393937659564}, 
  {7.035, 1.499999999999977, 0.8405963888478087}, 
  {7.135, 1.499999999999977, 0.8506799430044465}, 
  {7.235, 1.499999999999977, 0.8602962144187501}, 
  {7.345, 1.499999999999977, 0.8703432692969079}, 
  {7.465, 1.499999999999977, 0.8806825514289843}, 
  {7.585, 1.499999999999977, 0.8903900940965668}, 
  {7.715, 1.499999999999977, 0.9002153785176289}, 
  {7.855, 1.499999999999977, 0.9100214169562901}, 
  {8.015, 1.499999999999977, 0.9202874662178037}, 
  {8.185, 1.499999999999977, 0.9301538990065519}, 
  {8.385, 1.499999999999977, 0.9404782309563832}, 
  {8.605, 1.499999999999977, 0.9503608523457628}, 
  {8.865, 1.499999999999977, 0.9602490511485441}, 
  {9.185, 1.499999999999977, 0.9700962596445489}, 
  {9.625, 1.499999999999977, 0.9801859031642202}, 
  {10.315, 1.499999999999977, 0.9900850009776809}}, 
 {{0.005, 1.9999999999999662, 6.3098635840357255*^-9}, 
  {1.075, 1.9999999999999662, 0.010262048570572564}, 
  {1.355, 1.9999999999999662, 0.020109377658309526}, 
  {1.565, 1.9999999999999662, 0.030416931936288295}, 
  {1.725, 1.9999999999999662, 0.04010859000366927}, 
  {1.875, 1.9999999999999662, 0.050710446894693326}, 
  {1.995, 1.9999999999999662, 0.06027673834391898}, 
  {2.115, 1.9999999999999662, 0.07082114806398171}, 
  {2.215, 1.9999999999999662, 0.08035907140430885}, 
  {2.315, 1.9999999999999662, 0.09057864699452618}, 
  {2.405, 1.9999999999999662, 0.10035530192086707}, 
  {2.495, 1.9999999999999662, 0.11067455877749449}, 
  {2.575, 1.9999999999999662, 0.12029629039604056}, 
  {2.655, 1.9999999999999662, 0.13033330867847404}, 
  {2.735, 1.9999999999999662, 0.14077718216043}, 
  {2.805, 1.9999999999999662, 0.15024171285607352}, 
  {2.875, 1.9999999999999662, 0.16000303472432323}, 
  {2.945, 1.9999999999999662, 0.17005316168104895}, 
  {3.015, 1.9999999999999662, 0.18038343739624627}, 
  {3.085, 1.9999999999999662, 0.19098456557731558}, 
  {3.145, 1.9999999999999662, 0.20027933150840352}, 
  {3.215, 1.9999999999999662, 0.21135675860237113}, 
  {3.275, 1.9999999999999662, 0.22104398698800187}, 
  {3.335, 1.9999999999999662, 0.23090113735958123}, 
  {3.395, 1.9999999999999662, 0.24092076298000334}, 
  {3.455, 1.9999999999999662, 0.2510951778977578}, 
  {3.515, 1.9999999999999662, 0.2614164750573012}, 
  {3.565, 1.9999999999999662, 0.27012391263221947}, 
  {3.625, 1.9999999999999662, 0.2806932978547526}, 
  {3.685, 1.9999999999999662, 0.2913861236134065}, 
  {3.735, 1.9999999999999662, 0.3003849193707789}, 
  {3.795, 1.9999999999999662, 0.31128166985616673}, 
  {3.845, 1.9999999999999662, 0.32043814569898543}, 
  {3.905, 1.9999999999999662, 0.33150923808476446}, 
  {3.955, 1.9999999999999662, 0.3407984957577843}, 
  {4.005, 1.9999999999999662, 0.3501397753319169}, 
  {4.065, 1.9999999999999662, 0.36141059918024926}, 
  {4.115, 1.9999999999999662, 0.3708478596865864}, 
  {4.165, 1.9999999999999662, 0.3803203335587228}, 
  {4.225, 1.9999999999999662, 0.39172638124548276}, 
  {4.275, 1.9999999999999662, 0.4012578313132013}, 
  {4.325, 1.9999999999999662, 0.41080771526743154}, 
  {4.375, 1.9999999999999662, 0.42037083291918026}, 
  {4.435, 1.9999999999999662, 0.43185676950267554}, 
  {4.485, 1.9999999999999662, 0.44143086785155045}, 
  {4.535, 1.9999999999999662, 0.4510018121417074}, 
  {4.585, 1.9999999999999662, 0.46056458401980727}, 
  {4.635, 1.9999999999999662, 0.4701142249469514}, 
  {4.695, 1.9999999999999662, 0.48154957716485985}, 
  {4.745, 1.9999999999999662, 0.4910532085746225}, 
  {4.795, 1.9999999999999662, 0.5005283117513418}, 
  {4.855, 1.9999999999999662, 0.51185424474511}, 
  {4.905, 1.9999999999999662, 0.5212503613946207}, 
  {4.955, 1.9999999999999662, 0.5306034049340631}, 
  {5.015, 1.9999999999999662, 0.5417640900596079}, 
  {5.065, 1.9999999999999662, 0.5510072234865474}, 
  {5.115, 1.9999999999999662, 0.5601937477891493}, 
  {5.175, 1.9999999999999662, 0.5711372265227985}, 
  {5.225, 1.9999999999999662, 0.5801852867027693}, 
  {5.285, 1.9999999999999662, 0.590951550478237}, 
  {5.345, 1.9999999999999662, 0.6016122133954257}, 
  {5.395, 1.9999999999999662, 0.6104111092397243}, 
  {5.455, 1.9999999999999662, 0.6208628282008674}, 
  {5.515, 1.9999999999999662, 0.6311926912544393}, 
  {5.575, 1.9999999999999662, 0.6413954787509493}, 
  {5.635, 1.9999999999999662, 0.6514662472012128}, 
  {5.695, 1.9999999999999662, 0.6614003320220098}, 
  {5.755, 1.9999999999999662, 0.6711933495424962}, 
  {5.815, 1.9999999999999662, 0.6808411982860442}, 
  {5.875, 1.9999999999999662, 0.6903400595441725}, 
  {5.945, 1.9999999999999662, 0.7012290589283493}, 
  {6.005, 1.9999999999999662, 0.7103933593004355}, 
  {6.075, 1.9999999999999662, 0.7208836166500787}, 
  {6.145, 1.9999999999999662, 0.7311529988546758}, 
  {6.215, 1.9999999999999662, 0.7411978443368915}, 
  {6.285, 1.9999999999999662, 0.7510149929276861}, 
  {6.355, 1.9999999999999662, 0.760601777055194}, 
  {6.435, 1.9999999999999662, 0.7712732415525196}, 
  {6.505, 1.9999999999999662, 0.7803596337564406}, 
  {6.585, 1.9999999999999662, 0.7904554690135542}, 
  {6.665, 1.9999999999999662, 0.8002424486355592}, 
  {6.755, 1.9999999999999662, 0.8108832256743981}, 
  {6.835, 1.9999999999999662, 0.8200136269115371}, 
  {6.935, 1.9999999999999662, 0.8309942044298898}, 
  {7.025, 1.9999999999999662, 0.8404686756102023}, 
  {7.125, 1.9999999999999662, 0.8505469854651866}, 
  {7.225, 1.9999999999999662, 0.8601587932074221}, 
  {7.335, 1.9999999999999662, 0.8702018494391318}, 
  {7.455, 1.9999999999999662, 0.8805378542575222}, 
  {7.575, 1.9999999999999662, 0.890243229832146}, 
  {7.705, 1.9999999999999662, 0.9000673741296416}, 
  {7.855, 1.9999999999999662, 0.9105441134008142}, 
  {8.005, 1.9999999999999662, 0.9201412285583278}, 
  {8.175, 1.9999999999999662, 0.9300110503566729}, 
  {8.375, 1.9999999999999662, 0.9403411829941629}, 
  {8.595, 1.9999999999999662, 0.9502319857550818}, 
  {8.855, 1.9999999999999662, 0.9601315733383027}, 
  {9.185, 1.9999999999999662, 0.9702654394498027}, 
  {9.615, 1.9999999999999662, 0.980105417471207}, 
  {10.305, 1.9999999999999662, 0.9900343331742355}}, 
 {{0.005, 2.4999999999999556, 6.390657639751869*^-9}, 
  {1.065, 2.4999999999999556, 0.010108090807590325}, 
  {1.355, 2.4999999999999556, 0.02034978420827375}, 
  {1.555, 2.4999999999999556, 0.030214468086718887}, 
  {1.725, 2.4999999999999556, 0.0405679131334551}, 
  {1.865, 2.4999999999999556, 0.050518333468971464}, 
  {1.985, 2.4999999999999556, 0.06009841246716716}, 
  {2.105, 2.4999999999999556, 0.07066204072888983}, 
  {2.205, 2.4999999999999556, 0.08021999009974427}, 
  {2.305, 2.4999999999999556, 0.09046305245703713}, 
  {2.395, 2.4999999999999556, 0.10026361602542962}, 
  {2.485, 2.4999999999999556, 0.11060919930272058}, 
  {2.565, 2.4999999999999556, 0.1202561775785915}, 
  {2.645, 2.4999999999999556, 0.13031999514507203}, 
  {2.725, 2.4999999999999556, 0.1407920296559113}, 
  {2.795, 2.4999999999999556, 0.15028215947826312}, 
  {2.865, 2.4999999999999556, 0.1600698267944189}, 
  {2.935, 2.4999999999999556, 0.17014689971751018}, 
  {3.005, 2.4999999999999556, 0.18050457293934702}, 
  {3.075, 2.4999999999999556, 0.19113339916053962}, 
  {3.135, 2.4999999999999556, 0.20045203033041195}, 
  {3.205, 2.4999999999999556, 0.21155731076107193}, 
  {3.265, 2.4999999999999556, 0.22126831403605723}, 
  {3.325, 2.4999999999999556, 0.23114904874117487}, 
  {3.385, 2.4999999999999556, 0.2411919762902464}, 
  {3.445, 2.4999999999999556, 0.25138932104404255}, 
  {3.505, 2.4999999999999556, 0.2617330888620657}, 
  {3.555, 2.4999999999999556, 0.2704588404772134}, 
  {3.615, 2.4999999999999556, 0.2810496386525228}, 
  {3.675, 2.4999999999999556, 0.2917631891387755}, 
  {3.725, 2.4999999999999556, 0.3007786766482054}, 
  {3.785, 2.4999999999999556, 0.3116947024734227}, 
  {3.835, 2.4999999999999556, 0.32086656784070633}, 
  {3.885, 2.4999999999999556, 0.3301012509699708}, 
  {3.945, 2.4999999999999556, 0.3412584420054684}, 
  {3.995, 2.4999999999999556, 0.35061292039186626}, 
  {4.045, 2.4999999999999556, 0.3600134340428611}, 
  {4.105, 2.4999999999999556, 0.37134738370078696}, 
  {4.155, 2.4999999999999556, 0.38083058843663214}, 
  {4.205, 2.4999999999999556, 0.3903429342599102}, 
  {4.265, 2.4999999999999556, 0.4017888057537834}, 
  {4.315, 2.4999999999999556, 0.4113467631598387}, 
  {4.365, 2.4999999999999556, 0.42091709913432496}, 
  {4.415, 2.4999999999999556, 0.43049463918511555}, 
  {4.465, 2.4999999999999556, 0.4400742509632705}, 
  {4.525, 2.4999999999999556, 0.45156536575134665}, 
  {4.575, 2.4999999999999556, 0.4611317186327902}, 
  {4.625, 2.4999999999999556, 0.470684077675743}, 
  {4.675, 2.4999999999999556, 0.4802175565105164}, 
  {4.735, 2.4999999999999556, 0.4916260388203818}, 
  {4.785, 2.4999999999999556, 0.5011011534497581}, 
  {4.835, 2.4999999999999556, 0.5105422746963892}, 
  {4.895, 2.4999999999999556, 0.52182036264583}, 
  {4.945, 2.4999999999999556, 0.5311708505357586}, 
  {4.995, 2.4999999999999556, 0.5404731571668293}, 
  {5.055, 2.4999999999999556, 0.5515663912508108}, 
  {5.105, 2.4999999999999556, 0.5607479967547944}, 
  {5.165, 2.4999999999999556, 0.5716846670457709}, 
  {5.215, 2.4999999999999556, 0.5807263298320549}, 
  {5.275, 2.4999999999999556, 0.5914840900709902}, 
  {5.325, 2.4999999999999556, 0.6003678252336485}, 
  {5.385, 2.4999999999999556, 0.6109258778412626}, 
  {5.445, 2.4999999999999556, 0.6213668093799439}, 
  {5.505, 2.4999999999999556, 0.6316851823166628}, 
  {5.555, 2.4999999999999556, 0.6401864714949969}, 
  {5.615, 2.4999999999999556, 0.6502669415993549}, 
  {5.675, 2.4999999999999556, 0.6602109429776224}, 
  {5.735, 2.4999999999999556, 0.6700141020170297}, 
  {5.805, 2.4999999999999556, 0.6812676687657755}, 
  {5.865, 2.4999999999999556, 0.690752009256437}, 
  {5.925, 2.4999999999999556, 0.7000835185523058}, 
  {5.995, 2.4999999999999556, 0.7107728649808628}, 
  {6.065, 2.4999999999999556, 0.721245247565675}, 
  {6.125, 2.4999999999999556, 0.7300457775114512}, 
  {6.195, 2.4999999999999556, 0.7401047653939006}, 
  {6.275, 2.4999999999999556, 0.7513222547027708}, 
  {6.345, 2.4999999999999556, 0.7608909214743492}, 
  {6.415, 2.4999999999999556, 0.7702271594530813}, 
  {6.495, 2.4999999999999556, 0.7806104445794803}, 
  {6.575, 2.4999999999999556, 0.7906862746797673}, 
  {6.655, 2.4999999999999556, 0.8004536631229952}, 
  {6.745, 2.4999999999999556, 0.81107298729717}, 
  {6.825, 2.4999999999999556, 0.8201849144529906}, 
  {6.915, 2.4999999999999556, 0.8300689345612897}, 
  {7.015, 2.4999999999999556, 0.8405986647704302}, 
  {7.115, 2.4999999999999556, 0.8506568503853018}, 
  {7.215, 2.4999999999999556, 0.8602497301130642}, 
  {7.325, 2.4999999999999556, 0.870273399178208}, 
  {7.445, 2.4999999999999556, 0.8805900073037781}, 
  {7.565, 2.4999999999999556, 0.8902778317533571}, 
  {7.695, 2.4999999999999556, 0.9000850326296629}, 
  {7.845, 2.4999999999999556, 0.9105448377265771}, 
  {7.995, 2.4999999999999556, 0.9201277095621395}, 
  {8.175, 2.4999999999999556, 0.9305323828602483}, 
  {8.365, 2.4999999999999556, 0.9403029757540474}, 
  {8.585, 2.4999999999999556, 0.9501851872507613}, 
  {8.845, 2.4999999999999556, 0.9600793190105087}, 
  {9.175, 2.4999999999999556, 0.9702118810058684}, 
  {9.605, 2.4999999999999556, 0.9800563450592449}, 
  {10.305, 2.4999999999999556, 0.9901024159136416}}, 
 {{0.005, 2.999999999999954, 6.491315830269717*^-9}, 
  {1.065, 2.999999999999954, 0.01026061861611865}, 
  {1.345, 2.999999999999954, 0.020212253876887926}, 
  {1.545, 2.999999999999954, 0.030089648182030426}, 
  {1.715, 2.999999999999954, 0.04046889616875501}, 
  {1.855, 2.999999999999954, 0.05045132609907905}, 
  {1.975, 2.999999999999954, 0.06006653252311791}, 
  {2.095, 2.999999999999954, 0.07067214874601979}, 
  {2.195, 2.999999999999954, 0.08027005218531878}, 
  {2.295, 2.999999999999954, 0.09055726200355459}, 
  {2.385, 2.999999999999954, 0.10040084144040047}, 
  {2.475, 2.999999999999954, 0.1107922328245384}, 
  {2.555, 2.999999999999954, 0.12048199824931727}, 
  {2.635, 2.999999999999954, 0.1305902807575921}, 
  {2.715, 2.999999999999954, 0.14110818348614193}, 
  {2.785, 2.999999999999954, 0.15063937366008928}, 
  {2.855, 2.999999999999954, 0.16046875743701894}, 
  {2.925, 2.999999999999954, 0.17058800011329425}, 
  {2.995, 2.999999999999954, 0.18098809083157877}, 
  {3.055, 2.999999999999954, 0.1901186851471191}, 
  {3.125, 2.999999999999954, 0.20101427561311813}, 
  {3.185, 2.999999999999954, 0.21055409056496588}, 
  {3.245, 2.999999999999954, 0.22027172966497685}, 
  {3.305, 2.999999999999954, 0.23015982846480826}, 
  {3.365, 2.999999999999954, 0.24021076708365646}, 
  {3.425, 2.999999999999954, 0.2504166889259441}, 
  {3.485, 2.999999999999954, 0.26076951973593115}, 
  {3.545, 2.999999999999954, 0.2712609869312021}, 
  {3.595, 2.999999999999954, 0.2801036867396857}, 
  {3.655, 2.999999999999954, 0.29082725524701963}, 
  {3.715, 2.999999999999954, 0.30166511582458744}, 
  {3.765, 2.999999999999954, 0.31077759077554845}, 
  {3.825, 2.999999999999954, 0.3218019253056487}, 
  {3.875, 2.999999999999954, 0.3310572135899893}, 
  {3.925, 2.999999999999954, 0.34036902445976536}, 
  {3.985, 2.999999999999954, 0.351610368147057}, 
  {4.035, 2.999999999999954, 0.3610279112627536}, 
  {4.085, 2.999999999999954, 0.3704850254983665}, 
  {4.145, 2.999999999999954, 0.38187832285846474}, 
  {4.195, 2.999999999999954, 0.3914038199554019}, 
  {4.245, 2.999999999999954, 0.40095193962555603}, 
  {4.295, 2.999999999999954, 0.41051742438264394}, 
  {4.345, 2.999999999999954, 0.42009504760621535}, 
  {4.405, 2.999999999999954, 0.4315969153418568}, 
  {4.455, 2.999999999999954, 0.44118304128112845}, 
  {4.505, 2.999999999999954, 0.4507648666968551}, 
  {4.555, 2.999999999999954, 0.4603373674109343}, 
  {4.615, 2.999999999999954, 0.47180508132317867}, 
  {4.665, 2.999999999999954, 0.48133970906126256}, 
  {4.715, 2.999999999999954, 0.49084939660581284}, 
  {4.765, 2.999999999999954, 0.5003294287958413}, 
  {4.825, 2.999999999999954, 0.5116598130326648}, 
  {4.875, 2.999999999999954, 0.5210584443546697}, 
  {4.925, 2.999999999999954, 0.5304129432528104}, 
  {4.985, 2.999999999999954, 0.5415740171694483}, 
  {5.035, 2.999999999999954, 0.5508163810377446}, 
  {5.085, 2.999999999999954, 0.5600011793359727}, 
  {5.145, 2.999999999999954, 0.5709413783035568}, 
  {5.205, 2.999999999999954, 0.5817863562683259}, 
  {5.255, 2.999999999999954, 0.5907464929954396}, 
  {5.315, 2.999999999999954, 0.6014005282508786}, 
  {5.365, 2.999999999999954, 0.6101931115842062}, 
  {5.425, 2.999999999999954, 0.6206363813282119}, 
  {5.485, 2.999999999999954, 0.6309569233383217}, 
  {5.545, 2.999999999999954, 0.6411496062587887}, 
  {5.605, 2.999999999999954, 0.6512095760358972}, 
  {5.665, 2.999999999999954, 0.6611322581031734}, 
  {5.725, 2.999999999999954, 0.6709133588469431}, 
  {5.785, 2.999999999999954, 0.6805488663697357}, 
  {5.845, 2.999999999999954, 0.6900350505707402}, 
  {5.915, 2.999999999999954, 0.7009089517885171}, 
  {5.975, 2.999999999999954, 0.7100601439750057}, 
  {6.045, 2.999999999999954, 0.7205350297025924}, 
  {6.115, 2.999999999999954, 0.7307890757324069}, 
  {6.185, 2.999999999999954, 0.7408187411832085}, 
  {6.255, 2.999999999999954, 0.7506209802038641}, 
  {6.325, 2.999999999999954, 0.760193232615604}, 
  {6.405, 2.999999999999954, 0.7708486800543521}, 
  {6.485, 2.999999999999954, 0.7811986565117094}, 
  {6.555, 2.999999999999954, 0.7900030230228398}, 
  {6.645, 2.999999999999954, 0.8009765097913446}, 
  {6.725, 2.999999999999954, 0.810403362879396}, 
  {6.815, 2.999999999999954, 0.8206409735497644}, 
  {6.905, 2.999999999999954, 0.8304910507988712}, 
  {7.005, 2.999999999999954, 0.8409843902320403}, 
  {7.095, 2.999999999999954, 0.850026348034291}, 
  {7.205, 2.999999999999954, 0.8605673149823732}, 
  {7.315, 2.999999999999954, 0.8705563511956899}, 
  {7.425, 2.999999999999954, 0.8800049898253186}, 
  {7.555, 2.999999999999954, 0.890492637625956}, 
  {7.685, 2.999999999999954, 0.9002672486813187}, 
  {7.825, 2.999999999999954, 0.9100257752090365}, 
  {7.985, 2.999999999999954, 0.9202461314018507}, 
  {8.155, 2.999999999999954, 0.9300734621673442}, 
  {8.355, 2.999999999999954, 0.9403631547628547}, 
  {8.575, 2.999999999999954, 0.9502201504580152}, 
  {8.835, 2.999999999999954, 0.960092117183624}, 
  {9.165, 2.999999999999954, 0.9702062687292978}, 
  {9.595, 2.999999999999954, 0.9800387181618777}, 
  {10.295, 2.999999999999954, 0.9900819744982663}}, 
 {{0.005, 3.4999999999999556, 6.613051153715709*^-9}, 
  {1.055, 3.4999999999999556, 0.01016105633141468}, 
  {1.335, 3.4999999999999556, 0.020127952458257495}, 
  {1.535, 3.4999999999999556, 0.030042723694275436}, 
  {1.705, 3.4999999999999556, 0.04047290281164238}, 
  {1.845, 3.4999999999999556, 0.05051073173708581}, 
  {1.965, 3.4999999999999556, 0.06018288218860226}, 
  {2.085, 3.4999999999999556, 0.07085375486071988}, 
  {2.185, 3.4999999999999556, 0.08051196410789592}, 
  {2.285, 3.4999999999999556, 0.09086440365346828}, 
  {2.375, 3.4999999999999556, 0.10077047636898477}, 
  {2.455, 3.4999999999999556, 0.11003867377092529}, 
  {2.545, 3.4999999999999556, 0.12097790245868525}, 
  {2.625, 3.4999999999999556, 0.13114859121847344}, 
  {2.695, 3.4999999999999556, 0.1403854739757495}, 
  {2.775, 3.4999999999999556, 0.15131822629279054}, 
  {2.845, 3.4999999999999556, 0.16120486798089342}, 
  {2.915, 3.4999999999999556, 0.17138164802493747}, 
  {2.975, 3.4999999999999556, 0.18032851603596986}, 
  {3.045, 3.4999999999999556, 0.19101902936722684}, 
  {3.105, 3.4999999999999556, 0.20039123659454072}, 
  {3.175, 3.4999999999999556, 0.21155950020603345}, 
  {3.235, 3.4999999999999556, 0.22132462280253112}, 
  {3.295, 3.4999999999999556, 0.23125934858307298}, 
  {3.355, 3.4999999999999556, 0.2413559046198844}, 
  {3.415, 3.4999999999999556, 0.25160628614784214}, 
  {3.465, 3.4999999999999556, 0.2602598541826771}, 
  {3.525, 3.4999999999999556, 0.2707707688169239}, 
  {3.585, 3.4999999999999556, 0.2814117432436042}, 
  {3.635, 3.4999999999999556, 0.2903722942950694}, 
  {3.695, 3.4999999999999556, 0.30122899474809445}, 
  {3.745, 3.4999999999999556, 0.31035687332078504}, 
  {3.805, 3.4999999999999556, 0.3213992627105158}, 
  {3.855, 3.4999999999999556, 0.33066918420649705}, 
  {3.915, 3.4999999999999556, 0.34186667524229003}, 
  {3.965, 3.4999999999999556, 0.3512529911251146}, 
  {4.015, 3.4999999999999556, 0.3606836799497933}, 
  {4.065, 3.4999999999999556, 0.3701533991681255}, 
  {4.125, 3.4999999999999556, 0.38156106569306125}, 
  {4.175, 3.4999999999999556, 0.39109787447254557}, 
  {4.225, 3.4999999999999556, 0.40065667801483906}, 
  {4.275, 3.4999999999999556, 0.4102321983950262}, 
  {4.335, 3.4999999999999556, 0.4217375085791104}, 
  {4.385, 3.4999999999999556, 0.4313314058602804}, 
  {4.435, 3.4999999999999556, 0.44092539321848995}, 
  {4.485, 3.4999999999999556, 0.4505143809879162}, 
  {4.535, 3.4999999999999556, 0.46009334101965615}, 
  {4.595, 3.4999999999999556, 0.47156787694149016}, 
  {4.645, 3.4999999999999556, 0.4811074179893107}, 
  {4.695, 3.4999999999999556, 0.49062132281919496}, 
  {4.745, 3.4999999999999556, 0.5001048842791034}, 
  {4.805, 3.4999999999999556, 0.5114386105445741}, 
  {4.855, 3.4999999999999556, 0.5208392982320749}, 
  {4.905, 3.4999999999999556, 0.5301952078405602}, 
  {4.965, 3.4999999999999556, 0.541357147824538}, 
  {5.015, 3.4999999999999556, 0.5505995681402353}, 
  {5.075, 3.4999999999999556, 0.5616133700805879}, 
  {5.125, 3.4999999999999556, 0.5707226777502874}, 
  {5.185, 3.4999999999999556, 0.5815655347614345}, 
  {5.235, 3.4999999999999556, 0.5905233589012349}, 
  {5.295, 3.4999999999999556, 0.601174007623425}, 
  {5.355, 3.4999999999999556, 0.6117114275750686}, 
  {5.405, 3.4999999999999556, 0.620402083775755}, 
  {5.465, 3.4999999999999556, 0.6307176253069251}, 
  {5.525, 3.4999999999999556, 0.6409048424992476}, 
  {5.585, 3.4999999999999556, 0.6509589370877084}, 
  {5.645, 3.4999999999999556, 0.6608753905976105}, 
  {5.705, 3.4999999999999556, 0.6706499654690975}, 
  {5.765, 3.4999999999999556, 0.6802787054944981}, 
  {5.835, 3.4999999999999556, 0.6913230291246212}, 
  {5.895, 3.4999999999999556, 0.7006235598733267}, 
  {5.965, 3.4999999999999556, 0.7112761635800132}, 
  {6.025, 3.4999999999999556, 0.7202340708482567}, 
  {6.095, 3.4999999999999556, 0.7304797752784058}, 
  {6.165, 3.4999999999999556, 0.7405012241098453}, 
  {6.235, 3.4999999999999556, 0.7502954417078997}, 
  {6.315, 3.4999999999999556, 0.7612074127678117}, 
  {6.385, 3.4999999999999556, 0.77050690976983}, 
  {6.465, 3.4999999999999556, 0.7808489186575829}, 
  {6.545, 3.4999999999999556, 0.7908844284111777}, 
  {6.625, 3.4999999999999556, 0.800612637390342}, 
  {6.705, 3.4999999999999556, 0.8100334456469532}, 
  {6.795, 3.4999999999999556, 0.8202651519521605}, 
  {6.885, 3.4999999999999556, 0.8301103253048305}, 
  {6.985, 3.4999999999999556, 0.8405994376092399}, 
  {7.085, 3.4999999999999556, 0.8506198383518174}, 
  {7.185, 3.4999999999999556, 0.8601778829763242}, 
  {7.295, 3.4999999999999556, 0.8701667292567044}, 
  {7.415, 3.4999999999999556, 0.8804495760815326}, 
  {7.535, 3.4999999999999556, 0.8901080396985837}, 
  {7.675, 3.4999999999999556, 0.9006119089078796}, 
  {7.815, 3.4999999999999556, 0.9103231271205204}, 
  {7.975, 3.4999999999999556, 0.9204948860629032}, 
  {8.145, 3.4999999999999556, 0.9302767516741656}, 
  {8.335, 3.4999999999999556, 0.9400393256674942}, 
  {8.565, 3.4999999999999556, 0.9503360396531139}, 
  {8.825, 3.4999999999999556, 0.9601693737507653}, 
  {9.155, 3.4999999999999556, 0.9702482379136121}, 
  {9.585, 3.4999999999999556, 0.9800523657271553}, 
  {10.285, 3.4999999999999556, 0.9900764682448838}}, 
 {{0.005, 3.9999999999999574, 6.757366768783645*^-9}, 
  {1.045, 3.9999999999999574, 0.01008891778925985}, 
  {1.325, 3.9999999999999574, 0.02009717705049751}, 
  {1.525, 3.9999999999999574, 0.030074691772231134}, 
  {1.695, 3.9999999999999574, 0.040581695037193236}, 
  {1.835, 3.9999999999999574, 0.05069903453432915}, 
  {1.955, 3.9999999999999574, 0.060450604912188115}, 
  {2.065, 3.9999999999999574, 0.07027535940425604}, 
  {2.175, 3.9999999999999574, 0.0809500966710895}, 
  {2.265, 3.9999999999999574, 0.09031411935286947}, 
  {2.355, 3.9999999999999574, 0.1002405300077652}, 
  {2.445, 3.9999999999999574, 0.11072231538810548}, 
  {2.525, 3.9999999999999574, 0.12049814659105998}, 
  {2.605, 3.9999999999999574, 0.13069724635775037}, 
  {2.685, 3.9999999999999574, 0.14131007190067263}, 
  {2.755, 3.9999999999999574, 0.15092715322291386}, 
  {2.825, 3.9999999999999574, 0.16084457790101692}, 
  {2.895, 3.9999999999999574, 0.17105352617487843}, 
  {2.955, 3.9999999999999574, 0.1800288957816348}, 
  {3.025, 3.9999999999999574, 0.19075353833555245}, 
  {3.085, 3.9999999999999574, 0.2001555816537559}, 
  {3.155, 3.9999999999999574, 0.21135912491180264}, 
  {3.215, 3.9999999999999574, 0.22115472167285094}, 
  {3.275, 3.9999999999999574, 0.23111998360876965}, 
  {3.335, 3.9999999999999574, 0.24124699395372887}, 
  {3.395, 3.9999999999999574, 0.2515276072831694}, 
  {3.445, 3.9999999999999574, 0.2602060997277479}, 
  {3.505, 3.9999999999999574, 0.27074648638632093}, 
  {3.565, 3.9999999999999574, 0.2814163353302921}, 
  {3.615, 3.9999999999999574, 0.29040040381998883}, 
  {3.675, 3.9999999999999574, 0.3012845709399695}, 
  {3.725, 3.9999999999999574, 0.310434635100112}, 
  {3.785, 3.9999999999999574, 0.32150271361773897}, 
  {3.835, 3.9999999999999574, 0.33079319914474675}, 
  {3.885, 3.9999999999999574, 0.3401389634519479}, 
  {3.945, 3.9999999999999574, 0.3514192854695476}, 
  {3.995, 3.9999999999999574, 0.3608677443751446}, 
  {4.045, 3.9999999999999574, 0.37035427262255294}, 
  {4.105, 3.9999999999999574, 0.38178079281165106}, 
  {4.155, 3.9999999999999574, 0.3913321800310278}, 
  {4.205, 3.9999999999999574, 0.40090450469528427}, 
  {4.255, 3.9999999999999574, 0.41049246765442754}, 
  {4.305, 3.9999999999999574, 0.4200908080568347}, 
  {4.365, 3.9999999999999574, 0.4316151745588991}, 
  {4.415, 3.9999999999999574, 0.44121805915164264}, 
  {4.465, 3.9999999999999574, 0.4508148217545405}, 
  {4.515, 3.9999999999999574, 0.4604004342129672}, 
  {4.575, 3.9999999999999574, 0.4718814771097167}, 
  {4.625, 3.9999999999999574, 0.48142521994547643}, 
  {4.675, 3.9999999999999574, 0.4909422292503209}, 
  {4.725, 3.9999999999999574, 0.5004278130907669}, 
  {4.785, 3.9999999999999574, 0.5117625640848132}, 
  {4.835, 3.9999999999999574, 0.5211629629368547}, 
  {4.885, 3.9999999999999574, 0.5305175714107025}, 
  {4.945, 3.9999999999999574, 0.5416766531021057}, 
  {4.995, 3.9999999999999574, 0.550915646587882}, 
  {5.045, 3.9999999999999574, 0.5600955786185661}, 
  {5.105, 3.9999999999999574, 0.5710280470668242}, 
  {5.155, 3.9999999999999574, 0.5800644708947185}, 
  {5.215, 3.9999999999999574, 0.5908139817066583}, 
  {5.275, 3.9999999999999574, 0.6014550362425407}, 
  {5.325, 3.9999999999999574, 0.6102355591403634}, 
  {5.385, 3.9999999999999574, 0.6206629753106191}, 
  {5.445, 3.9999999999999574, 0.6309662807326181}, 
  {5.505, 3.9999999999999574, 0.6411404770566798}, 
  {5.565, 3.9999999999999574, 0.651180844684622}, 
  {5.625, 3.9999999999999574, 0.661082944159788}, 
  {5.685, 3.9999999999999574, 0.6708426168676244}, 
  {5.745, 3.9999999999999574, 0.6804559850679753}, 
  {5.815, 3.9999999999999574, 0.6914818847711289}, 
  {5.875, 3.9999999999999574, 0.7007662906716206}, 
  {5.945, 3.9999999999999574, 0.711399798305536}, 
  {6.005, 3.9999999999999574, 0.7203411771092235}, 
  {6.075, 3.9999999999999574, 0.7305675094732007}, 
  {6.145, 3.9999999999999574, 0.7405695920831645}, 
  {6.215, 3.9999999999999574, 0.7503445509477025}, 
  {6.295, 3.9999999999999574, 0.7612347666259343}, 
  {6.365, 3.9999999999999574, 0.7705155511496735}, 
  {6.445, 3.9999999999999574, 0.7808366554000027}, 
  {6.525, 3.9999999999999574, 0.7908518821688201}, 
  {6.605, 3.9999999999999574, 0.8005605320906359}, 
  {6.695, 3.9999999999999574, 0.8111163226031619}, 
  {6.775, 3.9999999999999574, 0.8201742869967853}, 
  {6.865, 3.9999999999999574, 0.8300006716715883}, 
  {6.965, 3.9999999999999574, 0.8404704399876474}, 
  {7.065, 3.9999999999999574, 0.8504731874092614}, 
  {7.165, 3.9999999999999574, 0.8600153249439509}, 
  {7.285, 3.9999999999999574, 0.8708686052137573}, 
  {7.395, 3.9999999999999574, 0.8802571909299804}, 
  {7.525, 3.9999999999999574, 0.89068020167182}, 
  {7.655, 3.9999999999999574, 0.9003970072713575}, 
  {7.795, 3.9999999999999574, 0.9101007692568138}, 
  {7.955, 3.9999999999999574, 0.9202676909366677}, 
  {8.125, 3.9999999999999574, 0.9300483325635983}, 
  {8.325, 3.9999999999999574, 0.9402952899750288}, 
  {8.545, 3.9999999999999574, 0.9501187617873151}, 
  {8.815, 3.9999999999999574, 0.960310083455092}, 
  {9.135, 3.9999999999999574, 0.9700684698635875}, 
  {9.575, 3.9999999999999574, 0.9800969179757387}, 
  {10.275, 3.9999999999999574, 0.9900857793811918}}, 
 {{0.005, 4.500000000000032, 6.926096158741637*^-9}, 
  {1.035, 4.500000000000032, 0.010044202044856813}, 
  {1.315, 4.500000000000032, 0.020120778289545775}, 
  {1.515, 4.500000000000032, 0.030187342292124053}, 
  {1.675, 4.500000000000032, 0.04011976844481242}, 
  {1.815, 4.500000000000032, 0.050244501117591114}, 
  {1.935, 4.500000000000032, 0.06001415970821066}, 
  {2.055, 4.500000000000032, 0.07080305248323107}, 
  {2.155, 4.500000000000032, 0.08057442691886495}, 
  {2.255, 4.500000000000032, 0.09105251643886311}, 
  {2.345, 4.500000000000032, 0.10108142050096733}, 
  {2.425, 4.500000000000032, 0.1104657664609554}, 
  {2.505, 4.500000000000032, 0.12028498302565296}, 
  {2.585, 4.500000000000032, 0.1305305754931667}, 
  {2.665, 4.500000000000032, 0.14119262536262822}, 
  {2.735, 4.500000000000032, 0.15085470622855476}, 
  {2.805, 4.500000000000032, 0.16081863914060474}, 
  {2.875, 4.500000000000032, 0.17107531830669712}, 
  {2.935, 4.500000000000032, 0.1800923524960394}, 
  {3.005, 4.500000000000032, 0.19086622139335674}, 
  {3.065, 4.500000000000032, 0.20031077579485568}, 
  {3.135, 4.500000000000032, 0.2115640255856782}, 
  {3.195, 4.500000000000032, 0.22140211332306223}, 
  {3.255, 4.500000000000032, 0.2314095705825588}, 
  {3.315, 4.500000000000032, 0.24157830480748807}, 
  {3.365, 4.500000000000032, 0.25016945405879276}, 
  {3.425, 4.500000000000032, 0.26061211649640575}, 
  {3.485, 4.500000000000032, 0.27119198234617836}, 
  {3.535, 4.500000000000032, 0.2801069762190733}, 
  {3.595, 4.500000000000032, 0.29091533399889413}, 
  {3.645, 4.500000000000032, 0.3000081056325945}, 
  {3.705, 4.500000000000032, 0.3110144587538433}, 
  {3.755, 4.500000000000032, 0.32025932850560823}, 
  {3.815, 4.500000000000032, 0.3314326041478524}, 
  {3.865, 4.500000000000032, 0.340803511579356}, 
  {3.915, 4.500000000000032, 0.3502230366148874}, 
  {3.975, 4.500000000000032, 0.361582997092902}, 
  {4.025, 4.500000000000032, 0.3710903740349392}, 
  {4.075, 4.500000000000032, 0.3806290172173368}, 
  {4.125, 4.500000000000032, 0.39019353561074427}, 
  {4.185, 4.500000000000032, 0.40169756405287527}, 
  {4.235, 4.500000000000032, 0.41130017957083465}, 
  {4.285, 4.500000000000032, 0.4209116416308856}, 
  {4.335, 4.500000000000032, 0.430526723732816}, 
  {4.385, 4.500000000000032, 0.44014025609829854}, 
  {4.445, 4.500000000000032, 0.4516672637362161}, 
  {4.495, 4.500000000000032, 0.4612595084405035}, 
  {4.545, 4.500000000000032, 0.4708341128671565}, 
  {4.595, 4.500000000000032, 0.4803862111797424}, 
  {4.655, 4.500000000000032, 0.4918122984033263}, 
  {4.705, 4.500000000000032, 0.5012981899090984}, 
  {4.755, 4.500000000000032, 0.5107466110424609}, 
  {4.805, 4.500000000000032, 0.5201530919603771}, 
  {4.865, 4.500000000000032, 0.531379370916968}, 
  {4.915, 4.500000000000032, 0.5406783759858754}, 
  {4.975, 4.500000000000032, 0.5517635479837036}, 
  {5.025, 4.500000000000032, 0.5609351483693975}, 
  {5.075, 4.500000000000032, 0.5700425887521172}, 
  {5.135, 4.500000000000032, 0.5808815770000301}, 
  {5.195, 4.500000000000032, 0.5916165902871515}, 
  {5.245, 4.500000000000032, 0.6004787096966092}, 
  {5.305, 4.500000000000032, 0.611007846912347}, 
  {5.365, 4.500000000000032, 0.6214168579473693}, 
  {5.425, 4.500000000000032, 0.6317005672013166}, 
  {5.475, 4.500000000000032, 0.6401710665165622}, 
  {5.535, 4.500000000000032, 0.6502125374081333}, 
  {5.595, 4.500000000000032, 0.6601155568176843}, 
  {5.665, 4.500000000000032, 0.6714886330349077}, 
  {5.725, 4.500000000000032, 0.6810779702884155}, 
  {5.785, 4.500000000000032, 0.6905168214253118}, 
  {5.855, 4.500000000000032, 0.7013343360474842}, 
  {5.915, 4.500000000000032, 0.7104364542133729}, 
  {5.985, 4.500000000000032, 0.7208535256073213}, 
  {6.055, 4.500000000000032, 0.7310494699383109}, 
  {6.125, 4.500000000000032, 0.7410210657245333}, 
  {6.195, 4.500000000000032, 0.7507655710261528}, 
  {6.265, 4.500000000000032, 0.7602807128343937}, 
  {6.345, 4.500000000000032, 0.7708719987140019}, 
  {6.425, 4.500000000000032, 0.7811593508719854}, 
  {6.505, 4.500000000000032, 0.7911415019184465}, 
  {6.585, 4.500000000000032, 0.8008178897508103}, 
  {6.665, 4.500000000000032, 0.8101886285755716}, 
  {6.755, 4.500000000000032, 0.8203663345357112}, 
  {6.845, 4.500000000000032, 0.8301601929242186}, 
  {6.945, 4.500000000000032, 0.8405956683672395}, 
  {7.045, 4.500000000000032, 0.8505661867120623}, 
  {7.145, 4.500000000000032, 0.8600782518274955}, 
  {7.255, 4.500000000000032, 0.870021140186829}, 
  {7.375, 4.500000000000032, 0.8802594315184173}, 
  {7.505, 4.500000000000032, 0.8906534325442244}, 
  {7.635, 4.500000000000032, 0.9003450025205965}, 
  {7.775, 4.500000000000032, 0.9100256858557421}, 
  {7.935, 4.500000000000032, 0.9201711906315396}, 
  {8.115, 4.500000000000032, 0.9304775302081453}, 
  {8.305, 4.500000000000032, 0.9401674402586975}, 
  {8.535, 4.500000000000032, 0.9503950074014688}, 
  {8.795, 4.500000000000032, 0.9601716340069975}, 
  {9.125, 4.500000000000032, 0.9702050521986082}, 
  {9.565, 4.500000000000032, 0.980171813518295}, 
  {10.255, 4.500000000000032, 0.9900068201899132}}, 
 {{0.005, 5.00000000000011, 7.121453744515598*^-9}, 
  {1.025, 5.00000000000011, 0.010027205786619585}, 
  {1.305, 5.00000000000011, 0.0202001968783981}, 
  {1.505, 5.00000000000011, 0.030383319004526035}, 
  {1.665, 5.00000000000011, 0.04043897519087746}, 
  {1.805, 5.00000000000011, 0.0506929826894249}, 
  {1.925, 5.00000000000011, 0.06058855051018921}, 
  {2.035, 5.00000000000011, 0.07056606641861651}, 
  {2.135, 5.00000000000011, 0.08039028441725421}, 
  {2.235, 5.00000000000011, 0.09092887988161834}, 
  {2.325, 5.00000000000011, 0.10101827459368803}, 
  {2.405, 5.00000000000011, 0.11046074621669781}, 
  {2.485, 5.00000000000011, 0.12034175715435719}, 
  {2.565, 5.00000000000011, 0.13065236432682278}, 
  {2.635, 5.00000000000011, 0.14001841171402982}, 
  {2.715, 5.00000000000011, 0.15110540324823635}, 
  {2.785, 5.00000000000011, 0.16113186132897023}, 
  {2.855, 5.00000000000011, 0.17145209068867084}, 
  {2.915, 5.00000000000011, 0.18052414314993045}, 
  {2.985, 5.00000000000011, 0.19136252241843074}, 
  {3.045, 5.00000000000011, 0.20086239152332785}, 
  {3.105, 5.00000000000011, 0.2105480800077857}, 
  {3.165, 5.00000000000011, 0.22041183334954528}, 
  {3.225, 5.00000000000011, 0.2304456322663879}, 
  {3.285, 5.00000000000011, 0.24064121460324844}, 
  {3.345, 5.00000000000011, 0.2509900974356459}, 
  {3.405, 5.00000000000011, 0.26148359932773463}, 
  {3.455, 5.00000000000011, 0.2703322715826271}, 
  {3.515, 5.00000000000011, 0.28106779158078954}, 
  {3.565, 5.00000000000011, 0.29010545793261416}, 
  {3.625, 5.00000000000011, 0.30105234857866214}, 
  {3.675, 5.00000000000011, 0.3102531758817959}, 
  {3.735, 5.00000000000011, 0.3213801490678602}, 
  {3.785, 5.00000000000011, 0.3307178732928216}, 
  {3.835, 5.00000000000011, 0.3401090719065984}, 
  {3.895, 5.00000000000011, 0.351441374384438}, 
  {3.945, 5.00000000000011, 0.36093091260144106}, 
  {3.995, 5.00000000000011, 0.3704563873710657}, 
  {4.045, 5.00000000000011, 0.38001234310805754}, 
  {4.105, 5.00000000000011, 0.3915120812487929}, 
  {4.155, 5.00000000000011, 0.4011160270850111}, 
  {4.205, 5.00000000000011, 0.41073320226388055}, 
  {4.255, 5.00000000000011, 0.4203583062213282}, 
  {4.315, 5.00000000000011, 0.43191151537823586}, 
  {4.365, 5.00000000000011, 0.4415356849435222}, 
  {4.415, 5.00000000000011, 0.4511512220873648}, 
  {4.465, 5.00000000000011, 0.4607530990494191}, 
  {4.515, 5.00000000000011, 0.47033636833975145}, 
  {4.575, 5.00000000000011, 0.48180489016502204}, 
  {4.625, 5.00000000000011, 0.4913302367796479}, 
  {4.675, 5.00000000000011, 0.5008217436234593}, 
  {4.725, 5.00000000000011, 0.5102748554588082}, 
  {4.785, 5.00000000000011, 0.5215616499789718}, 
  {4.835, 5.00000000000011, 0.5309147816724444}, 
  {4.885, 5.00000000000011, 0.540215666160439}, 
  {4.945, 5.00000000000011, 0.5513020118504324}, 
  {4.995, 5.00000000000011, 0.5604737265420978}, 
  {5.055, 5.00000000000011, 0.5713937773023146}, 
  {5.105, 5.00000000000011, 0.580417823517425}, 
  {5.165, 5.00000000000011, 0.5911501809537825}, 
  {5.215, 5.00000000000011, 0.6000094053725714}, 
  {5.275, 5.00000000000011, 0.610534313105757}, 
  {5.335, 5.00000000000011, 0.6209383407860206}, 
  {5.395, 5.00000000000011, 0.6312163888307623}, 
  {5.455, 5.00000000000011, 0.6413636368188386}, 
  {5.515, 5.00000000000011, 0.6513755445394253}, 
  {5.575, 5.00000000000011, 0.6612478523701196}, 
  {5.635, 5.00000000000011, 0.6709765810086555}, 
  {5.695, 5.00000000000011, 0.6805580305834917}, 
  {5.765, 5.00000000000011, 0.6915456941999615}, 
  {5.825, 5.00000000000011, 0.7007966679629843}, 
  {5.895, 5.00000000000011, 0.7113906389969505}, 
  {5.955, 5.00000000000011, 0.720297858926964}, 
  {6.025, 5.00000000000011, 0.7304842440521754}, 
  {6.095, 5.00000000000011, 0.7404465037513024}, 
  {6.165, 5.00000000000011, 0.7501819904726232}, 
  {6.245, 5.00000000000011, 0.7610277976847698}, 
  {6.315, 5.00000000000011, 0.7702705622899312}, 
  {6.395, 5.00000000000011, 0.7805494175979931}, 
  {6.475, 5.00000000000011, 0.7905239158055565}, 
  {6.555, 5.00000000000011, 0.8001935803566893}, 
  {6.645, 5.00000000000011, 0.8107078394405757}, 
  {6.735, 5.00000000000011, 0.8208377702816104}, 
  {6.825, 5.00000000000011, 0.8305855540315884}, 
  {6.925, 5.00000000000011, 0.8409720060790596}, 
  {7.025, 5.00000000000011, 0.8508959431937198}, 
  {7.125, 5.00000000000011, 0.8603639963054418}, 
  {7.235, 5.00000000000011, 0.8702615480977854}, 
  {7.355, 5.00000000000011, 0.8804541432331081}, 
  {7.475, 5.00000000000011, 0.8900321240715994}, 
  {7.615, 5.00000000000011, 0.9004542818699428}, 
  {7.755, 5.00000000000011, 0.9100965300496436}, 
  {7.915, 5.00000000000011, 0.9202043155805046}, 
  {8.095, 5.00000000000011, 0.9304756793544456}, 
  {8.285, 5.00000000000011, 0.9401365378921882}, 
  {8.515, 5.00000000000011, 0.9503385198169394}, 
  {8.775, 5.00000000000011, 0.9600969189258841}, 
  {9.105, 5.00000000000011, 0.9701199979175857}, 
  {9.545, 5.00000000000011, 0.9800881841410636}, 
  {10.245, 5.00000000000011, 0.9900456583511413}}, 
 {{0.005, 5.500000000000151, 7.3460984016999455*^-9}, 
  {1.015, 5.500000000000151, 0.010038541355387471}, 
  {1.295, 5.500000000000151, 0.020337511900063294}, 
  {1.485, 5.500000000000151, 0.030086787602222748}, 
  {1.645, 5.500000000000151, 0.04018259089129529}, 
  {1.785, 5.500000000000151, 0.05049319305165297}, 
  {1.905, 5.500000000000151, 0.06045306506431319}, 
  {2.015, 5.500000000000151, 0.07050185082084681}, 
  {2.115, 5.500000000000151, 0.08040050276805005}, 
  {2.215, 5.500000000000151, 0.09102202096291236}, 
  {2.295, 5.500000000000151, 0.10003423632718197}, 
  {2.385, 5.500000000000151, 0.11071197628255007}, 
  {2.465, 5.500000000000151, 0.12067371784767804}, 
  {2.545, 5.500000000000151, 0.13106836066250502}, 
  {2.615, 5.500000000000151, 0.1405101915830551}, 
  {2.685, 5.500000000000151, 0.1502668349036314}, 
  {2.755, 5.500000000000151, 0.1603292607121836}, 
  {2.825, 5.500000000000151, 0.1706876935300465}, 
  {2.895, 5.500000000000151, 0.18133165564757558}, 
  {2.955, 5.500000000000151, 0.1906738861526918}, 
  {3.015, 5.500000000000151, 0.20021035137161294}, 
  {3.085, 5.500000000000151, 0.21157145835807487}, 
  {3.145, 5.500000000000151, 0.2215020443251648}, 
  {3.205, 5.500000000000151, 0.23160160171830474}, 
  {3.255, 5.500000000000151, 0.2401408470964868}, 
  {3.315, 5.500000000000151, 0.25052794789840627}, 
  {3.375, 5.500000000000151, 0.2610593945168649}, 
  {3.435, 5.500000000000151, 0.2717261435214965}, 
  {3.485, 5.500000000000151, 0.2807118311281104}, 
  {3.545, 5.500000000000151, 0.2916026781292602}, 
  {3.595, 5.500000000000151, 0.30076202103784594}, 
  {3.655, 5.500000000000151, 0.31184539610577433}, 
  {3.705, 5.500000000000151, 0.3211518744730036}, 
  {3.755, 5.500000000000151, 0.33051638653372034}, 
  {3.815, 5.500000000000151, 0.34182259417537286}, 
  {3.865, 5.500000000000151, 0.35129525002557255}, 
  {3.915, 5.500000000000151, 0.36080819062093944}, 
  {3.965, 5.500000000000151, 0.3703558898286544}, 
  {4.025, 5.500000000000151, 0.38185126473495695}, 
  {4.075, 5.500000000000151, 0.39145610829148314}, 
  {4.125, 5.500000000000151, 0.4010782224849688}, 
  {4.175, 5.500000000000151, 0.4107122303440608}, 
  {4.225, 5.500000000000151, 0.4203528089507724}, 
  {4.285, 5.500000000000151, 0.4319227720479099}, 
  {4.335, 5.500000000000151, 0.4415593778899942}, 
  {4.385, 5.500000000000151, 0.451185959561443}, 
  {4.435, 5.500000000000151, 0.46079749010881466}, 
  {4.485, 5.500000000000151, 0.470389027974302}, 
  {4.545, 5.500000000000151, 0.4818656595191589}, 
  {4.595, 5.500000000000151, 0.49139627261033897}, 
  {4.645, 5.500000000000151, 0.500891712085093}, 
  {4.695, 5.500000000000151, 0.5103474479686118}, 
  {4.755, 5.500000000000151, 0.5216357055051503}, 
  {4.805, 5.500000000000151, 0.5309886906984481}, 
  {4.855, 5.500000000000151, 0.5402882266812754}, 
  {4.915, 5.500000000000151, 0.5513714246425658}, 
  {4.965, 5.500000000000151, 0.5605392928165471}, 
  {5.025, 5.500000000000151, 0.5714533292495391}, 
  {5.075, 5.500000000000151, 0.5804712556926199}, 
  {5.135, 5.500000000000151, 0.5911950167739964}, 
  {5.185, 5.500000000000151, 0.6000460961704027}, 
  {5.245, 5.500000000000151, 0.6105601342315112}, 
  {5.305, 5.500000000000151, 0.6209521886502067}, 
  {5.365, 5.500000000000151, 0.6312172586166283}, 
  {5.425, 5.500000000000151, 0.6413506236874629}, 
  {5.485, 5.500000000000151, 0.6513478442444985}, 
  {5.545, 5.500000000000151, 0.6612047613065766}, 
  {5.605, 5.500000000000151, 0.6709174957216728}, 
  {5.665, 5.500000000000151, 0.6804824467664226}, 
  {5.735, 5.500000000000151, 0.691450354902627}, 
  {5.795, 5.500000000000151, 0.7006840699169207}, 
  {5.865, 5.500000000000151, 0.7112576565438689}, 
  {5.925, 5.500000000000151, 0.7201472933400168}, 
  {5.995, 5.500000000000151, 0.7303131569940755}, 
  {6.065, 5.500000000000151, 0.7402550116167078}, 
  {6.145, 5.500000000000151, 0.7513396184774284}, 
  {6.215, 5.500000000000151, 0.7607935401464013}, 
  {6.285, 5.500000000000151, 0.7700170389657921}, 
  {6.365, 5.500000000000151, 0.7802745924827335}, 
  {6.445, 5.500000000000151, 0.7902286816393685}, 
  {6.535, 5.500000000000151, 0.8010638787450982}, 
  {6.615, 5.500000000000151, 0.8103727291647761}, 
  {6.705, 5.500000000000151, 0.8204837219879287}, 
  {6.795, 5.500000000000151, 0.8302142134510928}, 
  {6.895, 5.500000000000151, 0.8405834798865208}, 
  {6.995, 5.500000000000151, 0.8504924421238917}, 
  {7.105, 5.500000000000151, 0.8608686520450841}, 
  {7.215, 5.500000000000151, 0.8707063547130395}, 
  {7.325, 5.500000000000151, 0.8800172958487825}, 
  {7.455, 5.500000000000151, 0.8903598203004606}, 
  {7.585, 5.500000000000151, 0.900008141021382}, 
  {7.735, 5.500000000000151, 0.9103110765589307}, 
  {7.895, 5.500000000000151, 0.920365204944644}, 
  {8.065, 5.500000000000151, 0.9300465065248519}, 
  {8.265, 5.500000000000151, 0.9402014300728349}, 
  {8.495, 5.500000000000151, 0.9503612331690596}, 
  {8.755, 5.500000000000151, 0.9600854327599515}, 
  {9.085, 5.500000000000151, 0.9700817257157859}, 
  {9.525, 5.500000000000151, 0.9800350445949387}, 
  {10.235, 5.500000000000151, 0.9900985860200396}}, 
 {{0.005, 6.000000000000123, 7.603213075852269*^-9}, 
  {1.005, 6.000000000000123, 0.010079162537721262}, 
  {1.275, 6.000000000000123, 0.020079528828254863}, 
  {1.475, 6.000000000000123, 0.030451037100871704}, 
  {1.625, 6.000000000000123, 0.04002975501336081}, 
  {1.765, 6.000000000000123, 0.05042239269968232}, 
  {1.885, 6.000000000000123, 0.060470533158041406}, 
  {1.995, 6.000000000000123, 0.07061408184148642}, 
  {2.095, 6.000000000000123, 0.08060959469758898}, 
  {2.185, 6.000000000000123, 0.09023180039483641}, 
  {2.275, 6.000000000000123, 0.10044045937261903}, 
  {2.365, 6.000000000000123, 0.11122614722707944}, 
  {2.435, 6.000000000000123, 0.12000630816209604}, 
  {2.515, 6.000000000000123, 0.13045062186621434}, 
  {2.595, 6.000000000000123, 0.14132104162587794}, 
  {2.665, 6.000000000000123, 0.1511720638138853}, 
  {2.735, 6.000000000000123, 0.1613299187458467}, 
  {2.795, 6.000000000000123, 0.17027309898383736}, 
  {2.865, 6.000000000000123, 0.180973002333771}, 
  {2.925, 6.000000000000123, 0.19036420480984667}, 
  {2.995, 6.000000000000123, 0.20156640086114314}, 
  {3.055, 6.000000000000123, 0.21136986695147061}, 
  {3.115, 6.000000000000123, 0.22135070659765624}, 
  {3.175, 6.000000000000123, 0.2315004090782189}, 
  {3.225, 6.000000000000123, 0.24008118782861293}, 
  {3.285, 6.000000000000123, 0.2505176242582136}, 
  {3.345, 6.000000000000123, 0.26109764646787814}, 
  {3.395, 6.000000000000123, 0.2700173414633265}, 
  {3.455, 6.000000000000123, 0.2808364648402216}, 
  {3.515, 6.000000000000123, 0.29177261258014353}, 
  {3.565, 6.000000000000123, 0.3009685542787528}, 
  {3.615, 6.000000000000123, 0.310233531515635}, 
  {3.675, 6.000000000000123, 0.3214347386948162}, 
  {3.725, 6.000000000000123, 0.33083184564664564}, 
  {3.775, 6.000000000000123, 0.3402800136535547}, 
  {3.835, 6.000000000000123, 0.35167730223839}, 
  {3.885, 6.000000000000123, 0.3612180372597065}, 
  {3.935, 6.000000000000123, 0.3707919029826824}, 
  {3.985, 6.000000000000123, 0.3803933481742558}, 
  {4.035, 6.000000000000123, 0.39001685984051015}, 
  {4.095, 6.000000000000123, 0.4015865071449399}, 
  {4.145, 6.000000000000123, 0.41123939456888897}, 
  {4.195, 6.000000000000123, 0.4208970479672776}, 
  {4.245, 6.000000000000123, 0.43055419223364844}, 
  {4.295, 6.000000000000123, 0.4402056257797427}, 
  {4.355, 6.000000000000123, 0.4517726017718584}, 
  {4.405, 6.000000000000123, 0.4613935616869878}, 
  {4.455, 6.000000000000123, 0.4709927264767584}, 
  {4.505, 6.000000000000123, 0.4805652640978631}, 
  {4.555, 6.000000000000123, 0.4901064433368784}, 
  {4.615, 6.000000000000123, 0.5015079594924194}, 
  {4.665, 6.000000000000123, 0.5109640204704485}, 
  {4.715, 6.000000000000123, 0.5203743090559264}, 
  {4.775, 6.000000000000123, 0.5316002402988513}, 
  {4.825, 6.000000000000123, 0.540894988962068}, 
  {4.875, 6.000000000000123, 0.5501307461820452}, 
  {4.935, 6.000000000000123, 0.5611303449546068}, 
  {4.985, 6.000000000000123, 0.5702228757352186}, 
  {5.045, 6.000000000000123, 0.5810399845623266}, 
  {5.105, 6.000000000000123, 0.5917490194720593}, 
  {5.155, 6.000000000000123, 0.600586558311833}, 
  {5.215, 6.000000000000123, 0.6110829270248334}, 
  {5.275, 6.000000000000123, 0.6214558755975719}, 
  {5.325, 6.000000000000123, 0.6300021916612495}, 
  {5.385, 6.000000000000123, 0.6401364010326741}, 
  {5.445, 6.000000000000123, 0.6501340972274662}, 
  {5.515, 6.000000000000123, 0.6616201077571526}, 
  {5.575, 6.000000000000123, 0.6713083928889008}, 
  {5.635, 6.000000000000123, 0.6808481928266518}, 
  {5.695, 6.000000000000123, 0.6902363025309003}, 
  {5.765, 6.000000000000123, 0.7009934789976587}, 
  {5.825, 6.000000000000123, 0.7100432206622532}, 
  {5.895, 6.000000000000123, 0.720398797237992}, 
  {5.965, 6.000000000000123, 0.7305332197565851}, 
  {6.035, 6.000000000000123, 0.7404436593335603}, 
  {6.105, 6.000000000000123, 0.7501277454747358}, 
  {6.185, 6.000000000000123, 0.7609156566921917}, 
  {6.255, 6.000000000000123, 0.7701087760666715}, 
  {6.335, 6.000000000000123, 0.7803323521894637}, 
  {6.415, 6.000000000000123, 0.7902534172761032}, 
  {6.505, 6.000000000000123, 0.8010527909783165}, 
  {6.585, 6.000000000000123, 0.8103311280111922}, 
  {6.675, 6.000000000000123, 0.8204094394885995}, 
  {6.765, 6.000000000000123, 0.8301091266168797}, 
  {6.865, 6.000000000000123, 0.840446504623974}, 
  {6.965, 6.000000000000123, 0.8503261541145407}, 
  {7.075, 6.000000000000123, 0.8606731916451671}, 
  {7.185, 6.000000000000123, 0.8704849975034447}, 
  {7.305, 6.000000000000123, 0.8805922067345253}, 
  {7.425, 6.000000000000123, 0.8900933366089833}, 
  {7.565, 6.000000000000123, 0.9004364977434763}, 
  {7.705, 6.000000000000123, 0.9100109249605062}, 
  {7.865, 6.000000000000123, 0.9200542698903157}, 
  {8.045, 6.000000000000123, 0.9302686997552062}, 
  {8.245, 6.000000000000123, 0.9403603823237194}, 
  {8.465, 6.000000000000123, 0.9500540778522781}, 
  {8.735, 6.000000000000123, 0.9601362782130375}, 
  {9.065, 6.000000000000123, 0.9700897122322565}, 
  {9.505, 6.000000000000123, 0.9800121859385034}, 
  {10.215, 6.000000000000123, 0.9900635998253141}}, 
 {{0.005, 6.500000000000025, 7.896604683635728*^-9}, 
  {0.995, 6.500000000000025, 0.010150399567253906}, 
  {1.265, 6.500000000000025, 0.020332920235581958}, 
  {1.455, 6.500000000000025, 0.03031628619654119}, 
  {1.615, 6.500000000000025, 0.040684603147654534}, 
  {1.745, 6.500000000000025, 0.05048369922941488}, 
  {1.865, 6.500000000000025, 0.06064520483675437}, 
  {1.975, 6.500000000000025, 0.07090808660546029}, 
  {2.075, 6.500000000000025, 0.08102387110073388}, 
  {2.165, 6.500000000000025, 0.09076300038008685}, 
  {2.255, 6.500000000000025, 0.10109586891176099}, 
  {2.335, 6.500000000000025, 0.11077072393609234}, 
  {2.415, 6.500000000000025, 0.12089736995884265}, 
  {2.485, 6.500000000000025, 0.13012036790733655}, 
  {2.565, 6.500000000000025, 0.14106387719956534}, 
  {2.635, 6.500000000000025, 0.15098179200689585}, 
  {2.705, 6.500000000000025, 0.16120880093126605}, 
  {2.765, 6.500000000000025, 0.17021270013612252}, 
  {2.835, 6.500000000000025, 0.1809847078243805}, 
  {2.895, 6.500000000000025, 0.1904384567259693}, 
  {2.955, 6.500000000000025, 0.20008748802959384}, 
  {3.025, 6.500000000000025, 0.2115805184270107}, 
  {3.085, 6.500000000000025, 0.22162407891861613}, 
  {3.135, 6.500000000000025, 0.23012267251107615}, 
  {3.195, 6.500000000000025, 0.24046794902059382}, 
  {3.255, 6.500000000000025, 0.2509648759035071}, 
  {3.315, 6.500000000000025, 0.2616041034669854}, 
  {3.365, 6.500000000000025, 0.27057198030228996}, 
  {3.425, 6.500000000000025, 0.2814473365470709}, 
  {3.475, 6.500000000000025, 0.2905984647641354}, 
  {3.535, 6.500000000000025, 0.30167735385881356}, 
  {3.585, 6.500000000000025, 0.31098436865303547}, 
  {3.635, 6.500000000000025, 0.3203531237021075}, 
  {3.695, 6.500000000000025, 0.33166908470480794}, 
  {3.745, 6.500000000000025, 0.34115356632486826}, 
  {3.795, 6.500000000000025, 0.3506815301997222}, 
  {3.845, 6.500000000000025, 0.3602473018360332}, 
  {3.905, 6.500000000000025, 0.3717681881222336}, 
  {3.955, 6.500000000000025, 0.38139731861627024}, 
  {4.005, 6.500000000000025, 0.391046333860059}, 
  {4.055, 6.500000000000025, 0.4007097341184982}, 
  {4.105, 6.500000000000025, 0.4103820802902753}, 
  {4.155, 6.500000000000025, 0.42005800063467275}, 
  {4.215, 6.500000000000025, 0.43166636891236354}, 
  {4.265, 6.500000000000025, 0.4413316161786355}, 
  {4.315, 6.500000000000025, 0.45098377282904606}, 
  {4.365, 6.500000000000025, 0.4606178158168938}, 
  {4.415, 6.500000000000025, 0.4702288190454846}, 
  {4.475, 6.500000000000025, 0.48172482502372643}, 
  {4.525, 6.500000000000025, 0.49126830826594925}, 
  {4.575, 6.500000000000025, 0.5007736923656463}, 
  {4.625, 6.500000000000025, 0.5102365059597178}, 
  {4.685, 6.500000000000025, 0.5215295680094234}, 
  {4.735, 6.500000000000025, 0.5308835728073383}, 
  {4.785, 6.500000000000025, 0.5401815056760679}, 
  {4.845, 6.500000000000025, 0.5512594476796245}, 
  {4.895, 6.500000000000025, 0.5604202749302136}, 
  {4.955, 6.500000000000025, 0.5713228261302657}, 
  {5.005, 6.500000000000025, 0.580328781009515}, 
  {5.065, 6.500000000000025, 0.5910354678205954}, 
  {5.125, 6.500000000000025, 0.6016273031550685}, 
  {5.175, 6.500000000000025, 0.6103622670778186}, 
  {5.235, 6.500000000000025, 0.620729981357053}, 
  {5.295, 6.500000000000025, 0.6309685629558711}, 
  {5.355, 6.500000000000025, 0.6410735130725953}, 
  {5.415, 6.500000000000025, 0.6510406146003461}, 
  {5.475, 6.500000000000025, 0.6608659307008546}, 
  {5.535, 6.500000000000025, 0.6705458028223018}, 
  {5.595, 6.500000000000025, 0.6800768481923054}, 
  {5.665, 6.500000000000025, 0.6910041665937237}, 
  {5.725, 6.500000000000025, 0.7002024440759045}, 
  {5.795, 6.500000000000025, 0.7107342180240488}, 
  {5.865, 6.500000000000025, 0.7210477060612822}, 
  {5.935, 6.500000000000025, 0.7311398076037599}, 
  {6.005, 6.500000000000025, 0.7410078829403968}, 
  {6.075, 6.500000000000025, 0.7506497413206591}, 
  {6.145, 6.500000000000025, 0.7600636283517557}, 
  {6.225, 6.500000000000025, 0.7705415189327588}, 
  {6.305, 6.500000000000025, 0.78071859181609}, 
  {6.385, 6.500000000000025, 0.7905941834776846}, 
  {6.465, 6.500000000000025, 0.8001682722455927}, 
  {6.555, 6.500000000000025, 0.8105794903804902}, 
  {6.645, 6.500000000000025, 0.8206116023743423}, 
  {6.735, 6.500000000000025, 0.8302672058223085}, 
  {6.835, 6.500000000000025, 0.840558256385226}, 
  {6.935, 6.500000000000025, 0.8503945209914884}, 
  {7.045, 6.500000000000025, 0.8606973673718536}, 
  {7.155, 6.500000000000025, 0.8704687738498673}, 
  {7.275, 6.500000000000025, 0.8805362838381642}, 
  {7.395, 6.500000000000025, 0.8900022655771761}, 
  {7.535, 6.500000000000025, 0.9003100737517046}, 
  {7.685, 6.500000000000025, 0.9105084870341787}, 
  {7.845, 6.500000000000025, 0.9204670791715512}, 
  {8.015, 6.500000000000025, 0.9300638856558694}, 
  {8.215, 6.500000000000025, 0.9401400290008469}, 
  {8.445, 6.500000000000025, 0.9502337185182811}, 
  {8.715, 6.500000000000025, 0.9602481853008189}, 
  {9.045, 6.500000000000025, 0.9701431550138316}, 
  {9.485, 6.500000000000025, 0.9800192155195031}, 
  {10.195, 6.500000000000025, 0.990042899214285}}, 
 {{0.005, 6.500000000000025, 7.896604683635728*^-9}, 
  {0.995, 6.500000000000025, 0.010150399567253906}, 
  {1.265, 6.500000000000025, 0.020332920235581958}, 
  {1.455, 6.500000000000025, 0.03031628619654119}, 
  {1.615, 6.500000000000025, 0.040684603147654534}, 
  {1.745, 6.500000000000025, 0.05048369922941488}, 
  {1.865, 6.500000000000025, 0.06064520483675437}, 
  {1.975, 6.500000000000025, 0.07090808660546029}, 
  {2.075, 6.500000000000025, 0.08102387110073388}, 
  {2.165, 6.500000000000025, 0.09076300038008685}, 
  {2.255, 6.500000000000025, 0.10109586891176099}, 
  {2.335, 6.500000000000025, 0.11077072393609234}, 
  {2.415, 6.500000000000025, 0.12089736995884265}, 
  {2.485, 6.500000000000025, 0.13012036790733655}, 
  {2.565, 6.500000000000025, 0.14106387719956534}, 
  {2.635, 6.500000000000025, 0.15098179200689585}, 
  {2.705, 6.500000000000025, 0.16120880093126605}, 
  {2.765, 6.500000000000025, 0.17021270013612252}, 
  {2.835, 6.500000000000025, 0.1809847078243805}, 
  {2.895, 6.500000000000025, 0.1904384567259693}, 
  {2.955, 6.500000000000025, 0.20008748802959384}, 
  {3.025, 6.500000000000025, 0.2115805184270107}, 
  {3.085, 6.500000000000025, 0.22162407891861613}, 
  {3.135, 6.500000000000025, 0.23012267251107615}, 
  {3.195, 6.500000000000025, 0.24046794902059382}, 
  {3.255, 6.500000000000025, 0.2509648759035071}, 
  {3.315, 6.500000000000025, 0.2616041034669854}, 
  {3.365, 6.500000000000025, 0.27057198030228996}, 
  {3.425, 6.500000000000025, 0.2814473365470709}, 
  {3.475, 6.500000000000025, 0.2905984647641354}, 
  {3.535, 6.500000000000025, 0.30167735385881356}, 
  {3.585, 6.500000000000025, 0.31098436865303547}, 
  {3.635, 6.500000000000025, 0.3203531237021075}, 
  {3.695, 6.500000000000025, 0.33166908470480794}, 
  {3.745, 6.500000000000025, 0.34115356632486826}, 
  {3.795, 6.500000000000025, 0.3506815301997222}, 
  {3.845, 6.500000000000025, 0.3602473018360332}, 
  {3.905, 6.500000000000025, 0.3717681881222336}, 
  {3.955, 6.500000000000025, 0.38139731861627024}, 
  {4.005, 6.500000000000025, 0.391046333860059}, 
  {4.055, 6.500000000000025, 0.4007097341184982}, 
  {4.105, 6.500000000000025, 0.4103820802902753}, 
  {4.155, 6.500000000000025, 0.42005800063467275}, 
  {4.215, 6.500000000000025, 0.43166636891236354}, 
  {4.265, 6.500000000000025, 0.4413316161786355}, 
  {4.315, 6.500000000000025, 0.45098377282904606}, 
  {4.365, 6.500000000000025, 0.4606178158168938}, 
  {4.415, 6.500000000000025, 0.4702288190454846}, 
  {4.475, 6.500000000000025, 0.48172482502372643}, 
  {4.525, 6.500000000000025, 0.49126830826594925}, 
  {4.575, 6.500000000000025, 0.5007736923656463}, 
  {4.625, 6.500000000000025, 0.5102365059597178}, 
  {4.685, 6.500000000000025, 0.5215295680094234}, 
  {4.735, 6.500000000000025, 0.5308835728073383}, 
  {4.785, 6.500000000000025, 0.5401815056760679}, 
  {4.845, 6.500000000000025, 0.5512594476796245}, 
  {4.895, 6.500000000000025, 0.5604202749302136}, 
  {4.955, 6.500000000000025, 0.5713228261302657}, 
  {5.005, 6.500000000000025, 0.580328781009515}, 
  {5.065, 6.500000000000025, 0.5910354678205954}, 
  {5.125, 6.500000000000025, 0.6016273031550685}, 
  {5.175, 6.500000000000025, 0.6103622670778186}, 
  {5.235, 6.500000000000025, 0.620729981357053}, 
  {5.295, 6.500000000000025, 0.6309685629558711}, 
  {5.355, 6.500000000000025, 0.6410735130725953}, 
  {5.415, 6.500000000000025, 0.6510406146003461}, 
  {5.475, 6.500000000000025, 0.6608659307008546}, 
  {5.535, 6.500000000000025, 0.6705458028223018}, 
  {5.595, 6.500000000000025, 0.6800768481923054}, 
  {5.665, 6.500000000000025, 0.6910041665937237}, 
  {5.725, 6.500000000000025, 0.7002024440759045}, 
  {5.795, 6.500000000000025, 0.7107342180240488}, 
  {5.865, 6.500000000000025, 0.7210477060612822}, 
  {5.935, 6.500000000000025, 0.7311398076037599}, 
  {6.005, 6.500000000000025, 0.7410078829403968}, 
  {6.075, 6.500000000000025, 0.7506497413206591}, 
  {6.145, 6.500000000000025, 0.7600636283517557}, 
  {6.225, 6.500000000000025, 0.7705415189327588}, 
  {6.305, 6.500000000000025, 0.78071859181609}, 
  {6.385, 6.500000000000025, 0.7905941834776846}, 
  {6.465, 6.500000000000025, 0.8001682722455927}, 
  {6.555, 6.500000000000025, 0.8105794903804902}, 
  {6.645, 6.500000000000025, 0.8206116023743423}, 
  {6.735, 6.500000000000025, 0.8302672058223085}, 
  {6.835, 6.500000000000025, 0.840558256385226}, 
  {6.935, 6.500000000000025, 0.8503945209914884}, 
  {7.045, 6.500000000000025, 0.8606973673718536}, 
  {7.155, 6.500000000000025, 0.8704687738498673}, 
  {7.275, 6.500000000000025, 0.8805362838381642}, 
  {7.395, 6.500000000000025, 0.8900022655771761}, 
  {7.535, 6.500000000000025, 0.9003100737517046}, 
  {7.685, 6.500000000000025, 0.9105084870341787}, 
  {7.845, 6.500000000000025, 0.9204670791715512}, 
  {8.015, 6.500000000000025, 0.9300638856558694}, 
  {8.215, 6.500000000000025, 0.9401400290008469}, 
  {8.445, 6.500000000000025, 0.9502337185182811}, 
  {8.715, 6.500000000000025, 0.9602481853008189}, 
  {9.045, 6.500000000000025, 0.9701431550138316}, 
  {9.485, 6.500000000000025, 0.9800192155195031}, 
  {10.195, 6.500000000000025, 0.990042899214285}}, 
 {{0.005, 6.600000000000005, 7.96002236394972*^-9}, 
  {0.995, 6.600000000000005, 0.01022821637039881}, 
  {1.255, 6.600000000000005, 0.020022824326845635}, 
  {1.455, 6.600000000000005, 0.03053649807570529}, 
  {1.605, 6.600000000000005, 0.04026644735920622}, 
  {1.735, 6.600000000000005, 0.050031163707361444}, 
  {1.855, 6.600000000000005, 0.06016441895977017}, 
  {1.965, 6.600000000000005, 0.07040456262833385}, 
  {2.065, 6.600000000000005, 0.08050239624291142}, 
  {2.155, 6.600000000000005, 0.09022761434898818}, 
  {2.245, 6.600000000000005, 0.10054869116045888}, 
  {2.325, 6.600000000000005, 0.11021481644263038}, 
  {2.405, 6.600000000000005, 0.1203343394433427}, 
  {2.485, 6.600000000000005, 0.130896436765618}, 
  {2.555, 6.600000000000005, 0.1404916219295695}, 
  {2.625, 6.600000000000005, 0.15040696856106583}, 
  {2.695, 6.600000000000005, 0.16063243794514834}, 
  {2.765, 6.600000000000005, 0.17115722792792612}, 
  {2.825, 6.600000000000005, 0.18040800223440184}, 
  {2.895, 6.600000000000005, 0.19145762884849074}, 
  {2.955, 6.600000000000005, 0.2011399329224855}, 
  {3.015, 6.600000000000005, 0.21100842035346784}, 
  {3.075, 6.600000000000005, 0.22105450096632906}, 
  {3.135, 6.600000000000005, 0.2312693379216897}, 
  {3.195, 6.600000000000005, 0.24164387398746479}, 
  {3.245, 6.600000000000005, 0.25040464387895345}, 
  {3.305, 6.600000000000005, 0.2610478115732581}, 
  {3.355, 6.600000000000005, 0.27001917634913686}, 
  {3.415, 6.600000000000005, 0.2808989277084269}, 
  {3.465, 6.600000000000005, 0.29005386602916045}, 
  {3.525, 6.600000000000005, 0.3011374709946974}, 
  {3.575, 6.600000000000005, 0.310448510539071}, 
  {3.635, 6.600000000000005, 0.32170283614333905}, 
  {3.685, 6.600000000000005, 0.3311422817159703}, 
  {3.735, 6.600000000000005, 0.3406309290493365}, 
  {3.785, 6.600000000000005, 0.35016306581769485}, 
  {3.845, 6.600000000000005, 0.36165102640816166}, 
  {3.895, 6.600000000000005, 0.3712588542847066}, 
  {3.945, 6.600000000000005, 0.38089208169649197}, 
  {3.995, 6.600000000000005, 0.3905451435449445}, 
  {4.045, 6.600000000000005, 0.40021252952694764}, 
  {4.105, 6.600000000000005, 0.4118246337511719}, 
  {4.155, 6.600000000000005, 0.42150445076180193}, 
  {4.205, 6.600000000000005, 0.4311814064690065}, 
  {4.255, 6.600000000000005, 0.4408502933962211}, 
  {4.305, 6.600000000000005, 0.4505059917675181}, 
  {4.355, 6.600000000000005, 0.4601434748107401}, 
  {4.415, 6.600000000000005, 0.47167747766984275}, 
  {4.465, 6.600000000000005, 0.48125768247415485}, 
  {4.515, 6.600000000000005, 0.49080426718311615}, 
  {4.565, 6.600000000000005, 0.500312646242946}, 
  {4.625, 6.600000000000005, 0.5116659839702822}, 
  {4.675, 6.600000000000005, 0.5210747429219964}, 
  {4.725, 6.600000000000005, 0.5304314136988739}, 
  {4.785, 6.600000000000005, 0.5415849263188128}, 
  {4.835, 6.600000000000005, 0.5508128203431726}, 
  {4.895, 6.600000000000005, 0.5618005725595611}, 
  {4.945, 6.600000000000005, 0.5708813131245561}, 
  {5.005, 6.600000000000005, 0.581682093025335}, 
  {5.055, 6.600000000000005, 0.5905987118472932}, 
  {5.115, 6.600000000000005, 0.6011930158275182}, 
  {5.175, 6.600000000000005, 0.6116670952542588}, 
  {5.225, 6.600000000000005, 0.6203000376364587}, 
  {5.285, 6.600000000000005, 0.6305409120757492}, 
  {5.345, 6.600000000000005, 0.6406481177403779}, 
  {5.405, 6.600000000000005, 0.6506174506900573}, 
  {5.465, 6.600000000000005, 0.660444987245863}, 
  {5.525, 6.600000000000005, 0.6701270819046535}, 
  {5.595, 6.600000000000005, 0.6812345559450136}, 
  {5.655, 6.600000000000005, 0.690590329080957}, 
  {5.725, 6.600000000000005, 0.7013090824777195}, 
  {5.785, 6.600000000000005, 0.710325458580312}, 
  {5.855, 6.600000000000005, 0.7206418023271363}, 
  {5.925, 6.600000000000005, 0.7307368659204465}, 
  {5.995, 6.600000000000005, 0.7406080248020017}, 
  {6.065, 6.600000000000005, 0.7502531020413535}, 
  {6.145, 6.600000000000005, 0.7609969976069351}, 
  {6.215, 6.600000000000005, 0.7701522886162389}, 
  {6.295, 6.600000000000005, 0.7803336249766994}, 
  {6.375, 6.600000000000005, 0.7902137124949796}, 
  {6.465, 6.600000000000005, 0.8009687321424624}, 
  {6.545, 6.600000000000005, 0.8102093806994669}, 
  {6.635, 6.600000000000005, 0.8202474342992011}, 
  {6.735, 6.600000000000005, 0.8309597566423286}, 
  {6.825, 6.600000000000005, 0.8402076711334739}, 
  {6.925, 6.600000000000005, 0.8500516376284893}, 
  {7.035, 6.600000000000005, 0.8603633752710949}, 
  {7.145, 6.600000000000005, 0.8701440864942631}, 
  {7.265, 6.600000000000005, 0.8802221805543267}, 
  {7.395, 6.600000000000005, 0.8904623260423876}, 
  {7.525, 6.600000000000005, 0.9000202171847255}, 
  {7.675, 6.600000000000005, 0.9102332559660328}, 
  {7.835, 6.600000000000005, 0.9202077920441416}, 
  {8.015, 6.600000000000005, 0.9303570151697497}, 
  {8.215, 6.600000000000005, 0.9403902285312871}, 
  {8.435, 6.600000000000005, 0.950034813920885}, 
  {8.705, 6.600000000000005, 0.9600753679659834}, 
  {9.035, 6.600000000000005, 0.9700001819163183}, 
  {9.485, 6.600000000000005, 0.9800990029161679}, 
  {10.195, 6.600000000000005, 0.9900811180866086}}, 
 {{0.005, 6.699999999999985, 8.025110963207125*^-9}, 
  {0.985, 6.699999999999985, 0.010009272137219801}, 
  {1.255, 6.699999999999985, 0.02017470231976246}, 
  {1.445, 6.699999999999985, 0.03016672591952466}, 
  {1.605, 6.699999999999985, 0.04055740634207839}, 
  {1.735, 6.699999999999985, 0.050385117013779304}, 
  {1.855, 6.699999999999985, 0.06058120592525842}, 
  {1.965, 6.699999999999985, 0.07088236858813152}, 
  {2.065, 6.699999999999985, 0.08103805270974056}, 
  {2.155, 6.699999999999985, 0.09081689881419104}, 
  {2.235, 6.699999999999985, 0.1000106919310929}, 
  {2.325, 6.699999999999985, 0.11090818760028477}, 
  {2.405, 6.699999999999985, 0.12107739565542265}, 
  {2.475, 6.699999999999985, 0.1303389964709144}, 
  {2.555, 6.699999999999985, 0.1413278842651104}, 
  {2.625, 6.699999999999985, 0.1512863549783475}, 
  {2.685, 6.699999999999985, 0.1600690482935149}, 
  {2.755, 6.699999999999985, 0.170593871288743}, 
  {2.825, 6.699999999999985, 0.18140739939787628}, 
  {2.885, 6.699999999999985, 0.19089666121945895}, 
  {2.945, 6.699999999999985, 0.20058098514592568}, 
  {3.005, 6.699999999999985, 0.21045200734673547}, 
  {3.065, 6.699999999999985, 0.22050109076739072}, 
  {3.125, 6.699999999999985, 0.23071935171627153}, 
  {3.185, 6.699999999999985, 0.24109768646374624}, 
  {3.245, 6.699999999999985, 0.25162679775572905}, 
  {3.295, 6.699999999999985, 0.2605094099870874}, 
  {3.355, 6.699999999999985, 0.27129026108754933}, 
  {3.405, 6.699999999999985, 0.28036914480893643}, 
  {3.465, 6.699999999999985, 0.2913691378860546}, 
  {3.515, 6.699999999999985, 0.300616882256181}, 
  {3.575, 6.699999999999985, 0.31180290154166473}, 
  {3.625, 6.699999999999985, 0.3211917800862511}, 
  {3.675, 6.699999999999985, 0.33063561200602143}, 
  {3.725, 6.699999999999985, 0.3401286529812184}, 
  {3.785, 6.699999999999985, 0.35157719265981285}, 
  {3.835, 6.699999999999985, 0.36115835964356224}, 
  {3.885, 6.699999999999985, 0.37077049569074644}, 
  {3.935, 6.699999999999985, 0.3804079750148297}, 
  {3.985, 6.699999999999985, 0.39006522060565496}, 
  {4.045, 6.699999999999985, 0.40167223763777476}, 
  {4.095, 6.699999999999985, 0.4113536244307758}, 
  {4.145, 6.699999999999985, 0.42103734152958966}, 
  {4.195, 6.699999999999985, 0.430718092512522}, 
  {4.245, 6.699999999999985, 0.44039066413909606}, 
  {4.295, 6.699999999999985, 0.45004993199859494}, 
  {4.355, 6.699999999999985, 0.4616164167148975}, 
  {4.405, 6.699999999999985, 0.47122884942112186}, 
  {4.455, 6.699999999999985, 0.4808122365280217}, 
  {4.505, 6.699999999999985, 0.4903618804754192}, 
  {4.565, 6.699999999999985, 0.5017704648628429}, 
  {4.615, 6.699999999999985, 0.5112298989637547}, 
  {4.665, 6.699999999999985, 0.5206413320478913}, 
  {4.715, 6.699999999999985, 0.5300005623083169}, 
  {4.775, 6.699999999999985, 0.5411570006314225}, 
  {4.825, 6.699999999999985, 0.5503872168544862}, 
  {4.885, 6.699999999999985, 0.5613776246307433}, 
  {4.935, 6.699999999999985, 0.5704604758682278}, 
  {4.995, 6.699999999999985, 0.5812636754249755}, 
  {5.045, 6.699999999999985, 0.5901822243799574}, 
  {5.105, 6.699999999999985, 0.6007787518359403}, 
  {5.165, 6.699999999999985, 0.611254965942542}, 
  {5.225, 6.699999999999985, 0.6216058757635538}, 
  {5.275, 6.699999999999985, 0.6301325106335509}, 
  {5.335, 6.699999999999985, 0.6402416734987663}, 
  {5.395, 6.699999999999985, 0.6502129278182781}, 
  {5.455, 6.699999999999985, 0.6600423639673073}, 
  {5.525, 6.699999999999985, 0.6713259675096352}, 
  {5.585, 6.699999999999985, 0.6808360398491395}, 
  {5.645, 6.699999999999985, 0.6901937344102946}, 
  {5.715, 6.699999999999985, 0.7009147738797914}, 
  {5.785, 6.699999999999985, 0.7114207019339066}, 
  {5.845, 6.699999999999985, 0.7202519300769956}, 
  {5.915, 6.699999999999985, 0.7303495185589018}, 
  {5.985, 6.699999999999985, 0.740223319007254}, 
  {6.065, 6.699999999999985, 0.7512308828695028}, 
  {6.135, 6.699999999999985, 0.7606184130808593}, 
  {6.215, 6.699999999999985, 0.7710663851803585}, 
  {6.295, 6.699999999999985, 0.7812138658274524}, 
  {6.375, 6.699999999999985, 0.7910602966969978}, 
  {6.455, 6.699999999999985, 0.8006057522963029}, 
  {6.545, 6.699999999999985, 0.810985496903157}, 
  {6.635, 6.699999999999985, 0.8209870235029801}, 
  {6.725, 6.699999999999985, 0.8306130257589777}, 
  {6.825, 6.699999999999985, 0.8408724397893687}, 
  {6.925, 6.699999999999985, 0.85067847691438}, 
  {7.025, 6.699999999999985, 0.8600380836387096}, 
  {7.145, 6.699999999999985, 0.8706915221488338}, 
  {7.265, 6.699999999999985, 0.880728842408796}, 
  {7.385, 6.699999999999985, 0.8901669345004177}, 
  {7.525, 6.699999999999985, 0.9004451068091911}, 
  {7.675, 6.699999999999985, 0.9106151793044657}, 
  {7.835, 6.699999999999985, 0.9205473045500873}, 
  {8.005, 6.699999999999985, 0.9301200326347695}, 
  {8.205, 6.699999999999985, 0.9401727968380391}, 
  {8.435, 6.699999999999985, 0.9502455502523084}, 
  {8.705, 6.699999999999985, 0.960242428822791}, 
  {9.035, 6.699999999999985, 0.9701241704948206}, 
  {9.485, 6.699999999999985, 0.9801795621932354}, 
  {10.185, 6.699999999999985, 0.9900182119259191}}, 
 {{0.005, 6.799999999999965, 8.091912449186144*^-9}, 
  {0.985, 6.799999999999965, 0.010088811034739213}, 
  {1.255, 6.799999999999965, 0.02033037146378161}, 
  {1.445, 6.799999999999965, 0.03039373100371044}, 
  {1.595, 6.799999999999965, 0.04014662891385269}, 
  {1.735, 6.799999999999965, 0.05074748980549182}, 
  {1.845, 6.799999999999965, 0.060111103284907375}, 
  {1.955, 6.799999999999965, 0.07039123091489762}, 
  {2.055, 6.799999999999965, 0.08053062610733557}, 
  {2.145, 6.799999999999965, 0.09029713684711776}, 
  {2.235, 6.799999999999965, 0.1006628166204832}, 
  {2.315, 6.799999999999965, 0.11037104301396061}, 
  {2.395, 6.799999999999965, 0.12053465783112242}, 
  {2.475, 6.799999999999965, 0.13114251278182076}, 
  {2.545, 6.799999999999965, 0.14077883634516364}, 
  {2.615, 6.799999999999965, 0.15073610446132932}, 
  {2.685, 6.799999999999965, 0.16100404177367264}, 
  {2.745, 6.799999999999965, 0.17004404909863147}, 
  {2.815, 6.799999999999965, 0.1808591130721273}, 
  {2.875, 6.799999999999965, 0.19035034628895808}, 
  {2.935, 6.799999999999965, 0.20003719582851007}, 
  {3.005, 6.799999999999965, 0.21157451938903613}, 
  {3.065, 6.799999999999965, 0.2216559824458665}, 
  {3.115, 6.799999999999965, 0.23018597999492618}, 
  {3.175, 6.799999999999965, 0.24056857279000313}, 
  {3.235, 6.799999999999965, 0.2511022554161513}, 
  {3.295, 6.799999999999965, 0.26177751713051384}, 
  {3.345, 6.799999999999965, 0.2707747604542296}, 
  {3.405, 6.799999999999965, 0.2816844362780824}, 
  {3.455, 6.799999999999965, 0.29086330424994566}, 
  {3.505, 6.799999999999965, 0.30011558006253447}, 
  {3.565, 6.799999999999965, 0.3113071068413717}, 
  {3.615, 6.799999999999965, 0.3207006083876311}, 
  {3.665, 6.799999999999965, 0.33014907250084313}, 
  {3.725, 6.799999999999965, 0.3415516668347849}, 
  {3.775, 6.799999999999965, 0.351100786349764}, 
  {3.825, 6.799999999999965, 0.36068649583227236}, 
  {3.875, 6.799999999999965, 0.3703031136827446}, 
  {3.935, 6.799999999999965, 0.3818759177112395}, 
  {3.985, 6.799999999999965, 0.39154075529083804}, 
  {4.035, 6.799999999999965, 0.401218642536834}, 
  {4.085, 6.799999999999965, 0.4109041257186959}, 
  {4.135, 6.799999999999965, 0.4205918233155133}, 
  {4.185, 6.799999999999965, 0.4302764322356058}, 
  {4.245, 6.799999999999965, 0.4418865441267772}, 
  {4.295, 6.799999999999965, 0.45154611487607765}, 
  {4.345, 6.799999999999965, 0.46118622084988703}, 
  {4.395, 6.799999999999965, 0.47080194916502843}, 
  {4.445, 6.799999999999965, 0.48038849253500804}, 
  {4.505, 6.799999999999965, 0.49184721430860356}, 
  {4.555, 6.799999999999965, 0.5013531757800571}, 
  {4.605, 6.799999999999965, 0.5108153251606593}, 
  {4.655, 6.799999999999965, 0.5202293405138694}, 
  {4.715, 6.799999999999965, 0.5314567199423954}, 
  {4.765, 6.799999999999965, 0.5407502411424867}, 
  {4.825, 6.799999999999965, 0.5518214525836006}, 
  {4.875, 6.799999999999965, 0.5609755234247938}, 
  {4.925, 6.799999999999965, 0.5700603195301999}, 
  {4.985, 6.799999999999965, 0.5808657237311421}, 
  {5.045, 6.799999999999965, 0.591560571095496}, 
  {5.095, 6.799999999999965, 0.6003845168402405}, 
  {5.155, 6.799999999999965, 0.6108626056007831}, 
  {5.215, 6.799999999999965, 0.6212153005577382}, 
  {5.275, 6.799999999999965, 0.6314379088611067}, 
  {5.335, 6.799999999999965, 0.6415260206959791}, 
  {5.395, 6.799999999999965, 0.6514755079919572}, 
  {5.455, 6.799999999999965, 0.6612825225682082}, 
  {5.515, 6.799999999999965, 0.6709434937466022}, 
  {5.575, 6.799999999999965, 0.6804551254650439}, 
  {5.645, 6.799999999999965, 0.691359260156489}, 
  {5.705, 6.799999999999965, 0.7005373029000913}, 
  {5.775, 6.799999999999965, 0.7110451596524693}, 
  {5.845, 6.799999999999965, 0.7213345146443062}, 
  {5.915, 6.799999999999965, 0.7314023862781575}, 
  {5.985, 6.799999999999965, 0.7412462482988887}, 
  {6.055, 6.799999999999965, 0.750864017495237}, 
  {6.125, 6.799999999999965, 0.760254040775246}, 
  {6.205, 6.799999999999965, 0.7707050558458521}, 
  {6.285, 6.799999999999965, 0.7808558020493193}, 
  {6.365, 6.799999999999965, 0.7907057349602916}, 
  {6.445, 6.799999999999965, 0.800254940170308}, 
  {6.535, 6.799999999999965, 0.8106392092164746}, 
  {6.625, 6.799999999999965, 0.8206455916149127}, 
  {6.715, 6.799999999999965, 0.8302767843629161}, 
  {6.815, 6.799999999999965, 0.8405423570647697}, 
  {6.915, 6.799999999999965, 0.8503549583067547}, 
  {7.025, 6.799999999999965, 0.8606339427844182}, 
  {7.135, 6.799999999999965, 0.870383804192519}, 
  {7.255, 6.799999999999965, 0.8804304706935676}, 
  {7.385, 6.799999999999965, 0.8906392242536223}, 
  {7.515, 6.799999999999965, 0.9001684813957609}, 
  {7.665, 6.799999999999965, 0.9103518551233372}, 
  {7.825, 6.799999999999965, 0.9202986095407854}, 
  {8.005, 6.799999999999965, 0.9304211037001856}, 
  {8.205, 6.799999999999965, 0.940429832223186}, 
  {8.425, 6.799999999999965, 0.9500531962039656}, 
  {8.695, 6.799999999999965, 0.960074774736206}, 
  {9.035, 6.799999999999965, 0.9702493134801791}, 
  {9.475, 6.799999999999965, 0.9800749227120245}, 
  {10.185, 6.799999999999965, 0.9900575977766656}}, 
 {{0.005, 6.899999999999945, 8.160470351134071*^-9}, 
  {0.985, 6.899999999999945, 0.010170372637175937}, 
  {1.245, 6.899999999999945, 0.02002492561221424}, 
  {1.435, 6.899999999999945, 0.03002966083178742}, 
  {1.595, 6.899999999999945, 0.04044695895545914}, 
  {1.725, 6.899999999999945, 0.05030727018783942}, 
  {1.845, 6.899999999999945, 0.06054199847302236}, 
  {1.955, 6.899999999999945, 0.07088543384212732}, 
  {2.045, 6.899999999999945, 0.08003093385482381}, 
  {2.145, 6.899999999999945, 0.09090695251223914}, 
  {2.225, 6.899999999999945, 0.10014201837758621}, 
  {2.315, 6.899999999999945, 0.11108872477569207}, 
  {2.385, 6.899999999999945, 0.12000236227406742}, 
  {2.465, 6.899999999999945, 0.13060688291579264}, 
  {2.535, 6.899999999999945, 0.14024152661645892}, 
  {2.605, 6.899999999999945, 0.15019820582911078}, 
  {2.675, 6.899999999999945, 0.1604665783301016}, 
  {2.745, 6.899999999999945, 0.1710355325866674}, 
  {2.805, 6.899999999999945, 0.18032492905575445}, 
  {2.875, 6.899999999999945, 0.19142023342685918}, 
  {2.935, 6.899999999999945, 0.20114199661724397}, 
  {2.995, 6.899999999999945, 0.2110500228804012}, 
  {3.055, 6.899999999999945, 0.22113553320501417}, 
  {3.115, 6.899999999999945, 0.2313895067620392}, 
  {3.165, 6.899999999999945, 0.24005651486910398}, 
  {3.225, 6.899999999999945, 0.25059521531225804}, 
  {3.285, 6.899999999999945, 0.26127574466937986}, 
  {3.335, 6.899999999999945, 0.27027753507765095}, 
  {3.395, 6.899999999999945, 0.28119281747991975}, 
  {3.445, 6.899999999999945, 0.2903764534050202}, 
  {3.505, 6.899999999999945, 0.3014932880959788}, 
  {3.555, 6.899999999999945, 0.3108309303156257}, 
  {3.605, 6.899999999999945, 0.3202293183098369}, 
  {3.665, 6.899999999999945, 0.3315794158236766}, 
  {3.715, 6.899999999999945, 0.3410910746687652}, 
  {3.765, 6.899999999999945, 0.35064499226989443}, 
  {3.815, 6.899999999999945, 0.36023543629371235}, 
  {3.875, 6.899999999999945, 0.3717841664249952}, 
  {3.925, 6.899999999999945, 0.38143497938114607}, 
  {3.975, 6.899999999999945, 0.39110425510311775}, 
  {4.025, 6.899999999999945, 0.4007864636706148}, 
  {4.075, 6.899999999999945, 0.4104761421466355}, 
  {4.125, 6.899999999999945, 0.4201679011191741}, 
  {4.185, 6.899999999999945, 0.43179328807087514}, 
  {4.235, 6.899999999999945, 0.44147105495923994}, 
  {4.285, 6.899999999999945, 0.4511342203907467}, 
  {4.335, 6.899999999999945, 0.46077776756080235}, 
  {4.385, 6.899999999999945, 0.47039678183693145}, 
  {4.445, 6.899999999999945, 0.48190045369669515}, 
  {4.495, 6.899999999999945, 0.4914487278702161}, 
  {4.545, 6.899999999999945, 0.5009574790357679}, 
  {4.595, 6.899999999999945, 0.5104222667261639}, 
  {4.655, 6.899999999999945, 0.5217159082757887}, 
  {4.705, 6.899999999999945, 0.5310689503748641}, 
  {4.755, 6.899999999999945, 0.5403646515116893}, 
  {4.815, 6.899999999999945, 0.5514383046238784}, 
  {4.865, 6.899999999999945, 0.56059427240103}, 
  {4.925, 6.899999999999945, 0.5714895263381571}, 
  {4.975, 6.899999999999945, 0.580488241373627}, 
  {5.035, 6.899999999999945, 0.5911849328351622}, 
  {5.085, 6.899999999999945, 0.600010314442567}, 
  {5.145, 6.899999999999945, 0.6104900180176377}, 
  {5.205, 6.899999999999945, 0.6208442241516152}, 
  {5.265, 6.899999999999945, 0.6310682555770627}, 
  {5.325, 6.899999999999945, 0.6411577182635371}, 
  {5.385, 6.899999999999945, 0.6511085000038428}, 
  {5.445, 6.899999999999945, 0.660916768442206}, 
  {5.505, 6.899999999999945, 0.670578968577222}, 
  {5.565, 6.899999999999945, 0.6800918197720114}, 
  {5.635, 6.899999999999945, 0.6909973852957696}, 
  {5.695, 6.899999999999945, 0.7001766781143636}, 
  {5.765, 6.899999999999945, 0.7106860405786634}, 
  {5.835, 6.899999999999945, 0.7209769723993301}, 
  {5.905, 6.899999999999945, 0.7310465119669032}, 
  {5.975, 6.899999999999945, 0.7408921516456896}, 
  {6.045, 6.899999999999945, 0.7505118253761488}, 
  {6.125, 6.899999999999945, 0.7612269637678141}, 
  {6.195, 6.899999999999945, 0.7703574425224645}, 
  {6.275, 6.899999999999945, 0.7805109430575048}, 
  {6.355, 6.899999999999945, 0.7903638682040683}, 
  {6.445, 6.899999999999945, 0.8010892730141594}, 
  {6.525, 6.899999999999945, 0.8103045440388708}, 
  {6.615, 6.899999999999945, 0.8203152236435097}, 
  {6.715, 6.899999999999945, 0.8309987109072523}, 
  {6.805, 6.899999999999945, 0.8402221884339685}, 
  {6.905, 6.899999999999945, 0.8500407680739943}, 
  {7.015, 6.899999999999945, 0.8603268003223108}, 
  {7.125, 6.899999999999945, 0.8700841825352843}, 
  {7.245, 6.899999999999945, 0.8801395597000541}, 
  {7.375, 6.899999999999945, 0.8903582951223591}, 
  {7.515, 6.899999999999945, 0.900604438347263}, 
  {7.655, 6.899999999999945, 0.9100940374300927}, 
  {7.815, 6.899999999999945, 0.9200547545072514}, 
  {7.995, 6.899999999999945, 0.9301933796510903}, 
  {8.195, 6.899999999999945, 0.9402202996846086}, 
  {8.425, 6.899999999999945, 0.9502696195602984}, 
  {8.695, 6.899999999999945, 0.9602464078627752}, 
  {9.025, 6.899999999999945, 0.9701124319735874}, 
  {9.475, 6.899999999999945, 0.9801577892170849}, 
  {10.185, 6.899999999999945, 0.9900973469664344}}}


==> anc/lagr-1.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.02, 0., 3.948545298308052*^-6}, {1.22, 0., 0.02191451870675029}, 
  {1.22, 0., 0.02191451870675029}, {1.62, 0., 0.04492843662588114}, 
  {1.62, 0., 0.04492843662588114}, {2.02, 0., 0.07840415273405175}, 
  {2.02, 0., 0.07840415273405175}, {2.02, 0., 0.07840415273405175}, 
  {2.42, 0., 0.12266319186574547}, {2.42, 0., 0.12266319186574547}, 
  {2.42, 0., 0.12266319186574547}, {2.42, 0., 0.12266319186574547}, 
  {2.42, 0., 0.12266319186574547}, {2.82, 0., 0.17715190647646964}, 
  {2.82, 0., 0.17715190647646964}, {2.82, 0., 0.17715190647646964}, 
  {2.82, 0., 0.17715190647646964}, {2.82, 0., 0.17715190647646964}, 
  {3.22, 0., 0.24051806555395472}, {3.22, 0., 0.24051806555395472}, 
  {3.22, 0., 0.24051806555395472}, {3.22, 0., 0.24051806555395472}, 
  {3.22, 0., 0.24051806555395472}, {3.22, 0., 0.24051806555395472}, 
  {3.22, 0., 0.24051806555395472}, {3.62, 0., 0.3107618541092027}, 
  {3.62, 0., 0.3107618541092027}, {3.62, 0., 0.3107618541092027}, 
  {3.62, 0., 0.3107618541092027}, {3.62, 0., 0.3107618541092027}, 
  {3.62, 0., 0.3107618541092027}, {3.62, 0., 0.3107618541092027}, 
  {4.02, 0., 0.3854431829201543}, {4.02, 0., 0.3854431829201543}, 
  {4.02, 0., 0.3854431829201543}, {4.02, 0., 0.3854431829201543}, 
  {4.02, 0., 0.3854431829201543}, {4.02, 0., 0.3854431829201543}, 
  {4.02, 0., 0.3854431829201543}, {4.42, 0., 0.4619198579618081}, 
  {4.42, 0., 0.4619198579618081}, {4.42, 0., 0.4619198579618081}, 
  {4.42, 0., 0.4619198579618081}, {4.42, 0., 0.4619198579618081}, 
  {4.42, 0., 0.4619198579618081}, {4.42, 0., 0.4619198579618081}, 
  {4.42, 0., 0.4619198579618081}, {4.82, 0., 0.5375874522168873}, 
  {4.82, 0., 0.5375874522168873}, {4.82, 0., 0.5375874522168873}, 
  {4.82, 0., 0.5375874522168873}, {4.82, 0., 0.5375874522168873}, 
  {4.82, 0., 0.5375874522168873}, {4.82, 0., 0.5375874522168873}, 
  {5.22, 0., 0.6100927817182115}, {5.22, 0., 0.6100927817182115}, 
  {5.22, 0., 0.6100927817182115}, {5.22, 0., 0.6100927817182115}, 
  {5.22, 0., 0.6100927817182115}, {5.22, 0., 0.6100927817182115}, 
  {5.22, 0., 0.6100927817182115}, {5.22, 0., 0.6100927817182115}, 
  {5.62, 0., 0.6774983857132276}, {5.62, 0., 0.6774983857132276}, 
  {5.62, 0., 0.6774983857132276}, {5.62, 0., 0.6774983857132276}, 
  {5.62, 0., 0.6774983857132276}, {5.62, 0., 0.6774983857132276}, 
  {6.02, 0., 0.7383842667886965}, {6.02, 0., 0.7383842667886965}, 
  {6.02, 0., 0.7383842667886965}, {6.02, 0., 0.7383842667886965}, 
  {6.02, 0., 0.7383842667886965}, {6.02, 0., 0.7383842667886965}, 
  {6.42, 0., 0.791883467382185}, {6.42, 0., 0.791883467382185}, 
  {6.42, 0., 0.791883467382185}, {6.42, 0., 0.791883467382185}, 
  {6.42, 0., 0.791883467382185}, {6.42, 0., 0.791883467382185}, 
  {6.82, 0., 0.8376577353731401}, {6.82, 0., 0.8376577353731401}, 
  {6.82, 0., 0.8376577353731401}, {6.82, 0., 0.8376577353731401}, 
  {7.22, 0., 0.8758267068115001}, {7.22, 0., 0.8758267068115001}, 
  {7.22, 0., 0.8758267068115001}, {7.22, 0., 0.8758267068115001}, 
  {7.62, 0., 0.9068678691278923}, {7.62, 0., 0.9068678691278923}, 
  {7.62, 0., 0.9068678691278923}, {8.02, 0., 0.9315049355460564}, 
  {8.02, 0., 0.9315049355460564}, {8.02, 0., 0.9315049355460564}, 
  {8.42, 0., 0.9505998019398227}, {8.42, 0., 0.9505998019398227}, 
  {8.82, 0., 0.9650590847142932}, {9.22, 0., 0.975761494529266}, 
  {9.62, 0., 0.9835079382458685}, {10.42, 0., 0.9927933322234228}}, 
 {{0.02, 0.9999999999999991, 3.972191077927902*^-6}, 
  {1.22, 0.9999999999999991, 0.022038239891750442}, 
  {1.22, 0.9999999999999991, 0.022038239891750442}, 
  {1.62, 0.9999999999999991, 0.04517108869500776}, 
  {1.62, 0.9999999999999991, 0.04517108869500776}, 
  {2.02, 0.9999999999999991, 0.07880424739298506}, 
  {2.02, 0.9999999999999991, 0.07880424739298506}, 
  {2.02, 0.9999999999999991, 0.07880424739298506}, 
  {2.42, 0.9999999999999991, 0.12324682709897215}, 
  {2.42, 0.9999999999999991, 0.12324682709897215}, 
  {2.42, 0.9999999999999991, 0.12324682709897215}, 
  {2.42, 0.9999999999999991, 0.12324682709897215}, 
  {2.42, 0.9999999999999991, 0.12324682709897215}, 
  {2.82, 0.9999999999999991, 0.17792675870661673}, 
  {2.82, 0.9999999999999991, 0.17792675870661673}, 
  {2.82, 0.9999999999999991, 0.17792675870661673}, 
  {2.82, 0.9999999999999991, 0.17792675870661673}, 
  {2.82, 0.9999999999999991, 0.17792675870661673}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.22, 0.9999999999999991, 0.24147062124093324}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {3.62, 0.9999999999999991, 0.3118584606482835}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.02, 0.9999999999999991, 0.3866346433164005}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.42, 0.9999999999999991, 0.4631485295854574}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {4.82, 0.9999999999999991, 0.5387952758650073}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.22, 0.9999999999999991, 0.6112285852554402}, 
  {5.62, 0.9999999999999991, 0.6785231473914626}, 
  {5.62, 0.9999999999999991, 0.6785231473914626}, 
  {5.62, 0.9999999999999991, 0.6785231473914626}, 
  {5.62, 0.9999999999999991, 0.6785231473914626}, 
  {5.62, 0.9999999999999991, 0.6785231473914626}, 
  {5.62, 0.9999999999999991, 0.6785231473914626}, 
  {6.02, 0.9999999999999991, 0.7392736726077463}, 
  {6.02, 0.9999999999999991, 0.7392736726077463}, 
  {6.02, 0.9999999999999991, 0.7392736726077463}, 
  {6.02, 0.9999999999999991, 0.7392736726077463}, 
  {6.02, 0.9999999999999991, 0.7392736726077463}, 
  {6.02, 0.9999999999999991, 0.7392736726077463}, 
  {6.42, 0.9999999999999991, 0.792627807029833}, 
  {6.42, 0.9999999999999991, 0.792627807029833}, 
  {6.42, 0.9999999999999991, 0.792627807029833}, 
  {6.42, 0.9999999999999991, 0.792627807029833}, 
  {6.42, 0.9999999999999991, 0.792627807029833}, 
  {6.42, 0.9999999999999991, 0.792627807029833}, 
  {6.82, 0.9999999999999991, 0.838259740093113}, 
  {6.82, 0.9999999999999991, 0.838259740093113}, 
  {6.82, 0.9999999999999991, 0.838259740093113}, 
  {6.82, 0.9999999999999991, 0.838259740093113}, 
  {7.22, 0.9999999999999991, 0.8762982153422173}, 
  {7.22, 0.9999999999999991, 0.8762982153422173}, 
  {7.22, 0.9999999999999991, 0.8762982153422173}, 
  {7.22, 0.9999999999999991, 0.8762982153422173}, 
  {7.62, 0.9999999999999991, 0.9072262021430522}, 
  {7.62, 0.9999999999999991, 0.9072262021430522}, 
  {7.62, 0.9999999999999991, 0.9072262021430522}, 
  {8.02, 0.9999999999999991, 0.9317696509837065}, 
  {8.02, 0.9999999999999991, 0.9317696509837065}, 
  {8.02, 0.9999999999999991, 0.9317696509837065}, 
  {8.42, 0.9999999999999991, 0.9507902120915818}, 
  {8.42, 0.9999999999999991, 0.9507902120915818}, 
  {8.82, 0.9999999999999991, 0.9651926434904362}, 
  {9.22, 0.9999999999999991, 0.9758529700338453}, 
  {9.62, 0.9999999999999991, 0.9835691858655311}, 
  {10.42, 0.9999999999999991, 0.9928190804548797}}, 
 {{0.02, 1.9999999999999927, 4.044343219253654*^-6}, 
  {1.22, 1.9999999999999927, 0.02241513490957613}, 
  {1.22, 1.9999999999999927, 0.02241513490957613}, 
  {1.62, 1.9999999999999927, 0.04590947586580517}, 
  {1.62, 1.9999999999999927, 0.04590947586580517}, 
  {2.02, 1.9999999999999927, 0.08002009582584409}, 
  {2.02, 1.9999999999999927, 0.08002009582584409}, 
  {2.02, 1.9999999999999927, 0.08002009582584409}, 
  {2.02, 1.9999999999999927, 0.08002009582584409}, 
  {2.42, 1.9999999999999927, 0.12501763472727517}, 
  {2.42, 1.9999999999999927, 0.12501763472727517}, 
  {2.42, 1.9999999999999927, 0.12501763472727517}, 
  {2.42, 1.9999999999999927, 0.12501763472727517}, 
  {2.82, 1.9999999999999927, 0.18027352311168005}, 
  {2.82, 1.9999999999999927, 0.18027352311168005}, 
  {2.82, 1.9999999999999927, 0.18027352311168005}, 
  {2.82, 1.9999999999999927, 0.18027352311168005}, 
  {2.82, 1.9999999999999927, 0.18027352311168005}, 
  {2.82, 1.9999999999999927, 0.18027352311168005}, 
  {3.22, 1.9999999999999927, 0.2443499319233654}, 
  {3.22, 1.9999999999999927, 0.2443499319233654}, 
  {3.22, 1.9999999999999927, 0.2443499319233654}, 
  {3.22, 1.9999999999999927, 0.2443499319233654}, 
  {3.22, 1.9999999999999927, 0.2443499319233654}, 
  {3.22, 1.9999999999999927, 0.2443499319233654}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {3.62, 1.9999999999999927, 0.31516630545163904}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.02, 1.9999999999999927, 0.39022093599238994}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.42, 1.9999999999999927, 0.4668389702917423}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {4.82, 1.9999999999999927, 0.5424156651118293}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.22, 1.9999999999999927, 0.6146265797880311}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {5.62, 1.9999999999999927, 0.6815836215168843}, 
  {6.02, 1.9999999999999927, 0.7419258616325661}, 
  {6.02, 1.9999999999999927, 0.7419258616325661}, 
  {6.02, 1.9999999999999927, 0.7419258616325661}, 
  {6.02, 1.9999999999999927, 0.7419258616325661}, 
  {6.02, 1.9999999999999927, 0.7419258616325661}, 
  {6.02, 1.9999999999999927, 0.7419258616325661}, 
  {6.42, 1.9999999999999927, 0.7948445362538087}, 
  {6.42, 1.9999999999999927, 0.7948445362538087}, 
  {6.42, 1.9999999999999927, 0.7948445362538087}, 
  {6.42, 1.9999999999999927, 0.7948445362538087}, 
  {6.42, 1.9999999999999927, 0.7948445362538087}, 
  {6.82, 1.9999999999999927, 0.84005065759255}, 
  {6.82, 1.9999999999999927, 0.84005065759255}, 
  {6.82, 1.9999999999999927, 0.84005065759255}, 
  {6.82, 1.9999999999999927, 0.84005065759255}, 
  {6.82, 1.9999999999999927, 0.84005065759255}, 
  {7.22, 1.9999999999999927, 0.8776997029303777}, 
  {7.22, 1.9999999999999927, 0.8776997029303777}, 
  {7.22, 1.9999999999999927, 0.8776997029303777}, 
  {7.62, 1.9999999999999927, 0.9082905610921657}, 
  {7.62, 1.9999999999999927, 0.9082905610921657}, 
  {7.62, 1.9999999999999927, 0.9082905610921657}, 
  {8.02, 1.9999999999999927, 0.9325555093328619}, 
  {8.02, 1.9999999999999927, 0.9325555093328619}, 
  {8.02, 1.9999999999999927, 0.9325555093328619}, 
  {8.42, 1.9999999999999927, 0.9513552320891419}, 
  {8.42, 1.9999999999999927, 0.9513552320891419}, 
  {8.82, 1.9999999999999927, 0.9655888142632569}, 
  {9.22, 1.9999999999999927, 0.9761242151368495}, 
  {9.62, 1.9999999999999927, 0.9837507327209806}, 
  {10.42, 1.9999999999999927, 0.9928953346592232}}, 
 {{0.02, 2.9999999999999716, 4.168754517658963*^-6}, 
  {1.22, 2.9999999999999716, 0.02306290656211092}, 
  {1.22, 2.9999999999999716, 0.02306290656211092}, 
  {1.62, 2.9999999999999716, 0.047175738624749754}, 
  {1.62, 2.9999999999999716, 0.047175738624749754}, 
  {2.02, 2.9999999999999716, 0.08209947405690611}, 
  {2.02, 2.9999999999999716, 0.08209947405690611}, 
  {2.02, 2.9999999999999716, 0.08209947405690611}, 
  {2.02, 2.9999999999999716, 0.08209947405690611}, 
  {2.42, 2.9999999999999716, 0.1280364206471204}, 
  {2.42, 2.9999999999999716, 0.1280364206471204}, 
  {2.42, 2.9999999999999716, 0.1280364206471204}, 
  {2.42, 2.9999999999999716, 0.1280364206471204}, 
  {2.82, 2.9999999999999716, 0.18425970268082079}, 
  {2.82, 2.9999999999999716, 0.18425970268082079}, 
  {2.82, 2.9999999999999716, 0.18425970268082079}, 
  {2.82, 2.9999999999999716, 0.18425970268082079}, 
  {2.82, 2.9999999999999716, 0.18425970268082079}, 
  {2.82, 2.9999999999999716, 0.18425970268082079}, 
  {3.22, 2.9999999999999716, 0.24922140494037753}, 
  {3.22, 2.9999999999999716, 0.24922140494037753}, 
  {3.22, 2.9999999999999716, 0.24922140494037753}, 
  {3.22, 2.9999999999999716, 0.24922140494037753}, 
  {3.22, 2.9999999999999716, 0.24922140494037753}, 
  {3.22, 2.9999999999999716, 0.24922140494037753}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {3.62, 2.9999999999999716, 0.3207395480189544}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.02, 2.9999999999999716, 0.39623769358478744}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.42, 2.9999999999999716, 0.47300451685376177}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {4.82, 2.9999999999999716, 0.5484399550911466}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.22, 2.9999999999999716, 0.6202598774436389}, 
  {5.62, 2.9999999999999716, 0.6866405996353437}, 
  {5.62, 2.9999999999999716, 0.6866405996353437}, 
  {5.62, 2.9999999999999716, 0.6866405996353437}, 
  {5.62, 2.9999999999999716, 0.6866405996353437}, 
  {5.62, 2.9999999999999716, 0.6866405996353437}, 
  {5.62, 2.9999999999999716, 0.6866405996353437}, 
  {6.02, 2.9999999999999716, 0.7462957407439976}, 
  {6.02, 2.9999999999999716, 0.7462957407439976}, 
  {6.02, 2.9999999999999716, 0.7462957407439976}, 
  {6.02, 2.9999999999999716, 0.7462957407439976}, 
  {6.02, 2.9999999999999716, 0.7462957407439976}, 
  {6.02, 2.9999999999999716, 0.7462957407439976}, 
  {6.42, 2.9999999999999716, 0.7984883272885468}, 
  {6.42, 2.9999999999999716, 0.7984883272885468}, 
  {6.42, 2.9999999999999716, 0.7984883272885468}, 
  {6.42, 2.9999999999999716, 0.7984883272885468}, 
  {6.42, 2.9999999999999716, 0.7984883272885468}, 
  {6.82, 2.9999999999999716, 0.8429890179377828}, 
  {6.82, 2.9999999999999716, 0.8429890179377828}, 
  {6.82, 2.9999999999999716, 0.8429890179377828}, 
  {6.82, 2.9999999999999716, 0.8429890179377828}, 
  {6.82, 2.9999999999999716, 0.8429890179377828}, 
  {7.22, 2.9999999999999716, 0.8799958952814863}, 
  {7.22, 2.9999999999999716, 0.8799958952814863}, 
  {7.22, 2.9999999999999716, 0.8799958952814863}, 
  {7.62, 2.9999999999999716, 0.9100326772904587}, 
  {7.62, 2.9999999999999716, 0.9100326772904587}, 
  {7.62, 2.9999999999999716, 0.9100326772904587}, 
  {7.62, 2.9999999999999716, 0.9100326772904587}, 
  {8.02, 2.9999999999999716, 0.9338409675963866}, 
  {8.02, 2.9999999999999716, 0.9338409675963866}, 
  {8.42, 2.9999999999999716, 0.9522791403962504}, 
  {8.42, 2.9999999999999716, 0.9522791403962504}, 
  {8.82, 2.9999999999999716, 0.9662365495492934}, 
  {9.22, 2.9999999999999716, 0.9765677215481775}, 
  {9.62, 2.9999999999999716, 0.984047625473401}, 
  {10.42, 2.9999999999999716, 0.9930201009933799}}, 
 {{0.02, 3.9999999999999503, 4.35213710693265*^-6}, 
  {1.22, 3.9999999999999503, 0.024012944438406052}, 
  {1.22, 3.9999999999999503, 0.024012944438406052}, 
  {1.62, 3.9999999999999503, 0.04902646182562092}, 
  {1.62, 3.9999999999999503, 0.04902646182562092}, 
  {2.02, 3.9999999999999503, 0.0851257132688279}, 
  {2.02, 3.9999999999999503, 0.0851257132688279}, 
  {2.02, 3.9999999999999503, 0.0851257132688279}, 
  {2.02, 3.9999999999999503, 0.0851257132688279}, 
  {2.42, 3.9999999999999503, 0.13240799803040534}, 
  {2.42, 3.9999999999999503, 0.13240799803040534}, 
  {2.42, 3.9999999999999503, 0.13240799803040534}, 
  {2.42, 3.9999999999999503, 0.13240799803040534}, 
  {2.42, 3.9999999999999503, 0.13240799803040534}, 
  {2.82, 3.9999999999999503, 0.18999994075558982}, 
  {2.82, 3.9999999999999503, 0.18999994075558982}, 
  {2.82, 3.9999999999999503, 0.18999994075558982}, 
  {2.82, 3.9999999999999503, 0.18999994075558982}, 
  {2.82, 3.9999999999999503, 0.18999994075558982}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.22, 3.9999999999999503, 0.25619402515010986}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {3.62, 3.9999999999999503, 0.3286660403008486}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.02, 3.9999999999999503, 0.40474000059633475}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.42, 3.9999999999999503, 0.48166221673981063}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {4.82, 3.9999999999999503, 0.5568487852582354}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.22, 3.9999999999999503, 0.6280798907274213}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {5.62, 3.9999999999999503, 0.693626521197417}, 
  {6.02, 3.9999999999999503, 0.7523074551885842}, 
  {6.02, 3.9999999999999503, 0.7523074551885842}, 
  {6.02, 3.9999999999999503, 0.7523074551885842}, 
  {6.02, 3.9999999999999503, 0.7523074551885842}, 
  {6.02, 3.9999999999999503, 0.7523074551885842}, 
  {6.02, 3.9999999999999503, 0.7523074551885842}, 
  {6.42, 3.9999999999999503, 0.8034840895380702}, 
  {6.42, 3.9999999999999503, 0.8034840895380702}, 
  {6.42, 3.9999999999999503, 0.8034840895380702}, 
  {6.42, 3.9999999999999503, 0.8034840895380702}, 
  {6.42, 3.9999999999999503, 0.8034840895380702}, 
  {6.82, 3.9999999999999503, 0.8470068453244719}, 
  {6.82, 3.9999999999999503, 0.8470068453244719}, 
  {6.82, 3.9999999999999503, 0.8470068453244719}, 
  {6.82, 3.9999999999999503, 0.8470068453244719}, 
  {7.22, 3.9999999999999503, 0.8831294028432415}, 
  {7.22, 3.9999999999999503, 0.8831294028432415}, 
  {7.22, 3.9999999999999503, 0.8831294028432415}, 
  {7.22, 3.9999999999999503, 0.8831294028432415}, 
  {7.62, 3.9999999999999503, 0.9124067976318391}, 
  {7.62, 3.9999999999999503, 0.9124067976318391}, 
  {7.62, 3.9999999999999503, 0.9124067976318391}, 
  {8.02, 3.9999999999999503, 0.9355912792625407}, 
  {8.02, 3.9999999999999503, 0.9355912792625407}, 
  {8.42, 3.9999999999999503, 0.9535366344870067}, 
  {8.42, 3.9999999999999503, 0.9535366344870067}, 
  {8.82, 3.9999999999999503, 0.967118089878717}, 
  {9.22, 3.9999999999999503, 0.9771714243183075}, 
  {9.62, 3.9999999999999503, 0.9844519038492104}, 
  {10.42, 3.9999999999999503, 0.9931901715902534}}, 
 {{0.02, 4.999999999999929, 4.604961026602893*^-6}, 
  {1.22, 4.999999999999929, 0.025313474288460952}, 
  {1.22, 4.999999999999929, 0.025313474288460952}, 
  {1.62, 4.999999999999929, 0.051547603740893795}, 
  {1.62, 4.999999999999929, 0.051547603740893795}, 
  {1.62, 4.999999999999929, 0.051547603740893795}, 
  {2.02, 4.999999999999929, 0.08922356232805893}, 
  {2.02, 4.999999999999929, 0.08922356232805893}, 
  {2.02, 4.999999999999929, 0.08922356232805893}, 
  {2.42, 4.999999999999929, 0.138286399529916}, 
  {2.42, 4.999999999999929, 0.138286399529916}, 
  {2.42, 4.999999999999929, 0.138286399529916}, 
  {2.42, 4.999999999999929, 0.138286399529916}, 
  {2.42, 4.999999999999929, 0.138286399529916}, 
  {2.82, 4.999999999999929, 0.19765884000562617}, 
  {2.82, 4.999999999999929, 0.19765884000562617}, 
  {2.82, 4.999999999999929, 0.19765884000562617}, 
  {2.82, 4.999999999999929, 0.19765884000562617}, 
  {2.82, 4.999999999999929, 0.19765884000562617}, 
  {2.82, 4.999999999999929, 0.19765884000562617}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.22, 4.999999999999929, 0.2654196074572779}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {3.62, 4.999999999999929, 0.3390629247470104}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.02, 4.999999999999929, 0.4157953613790119}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.42, 4.999999999999929, 0.4928248620236338}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {4.82, 4.999999999999929, 0.5676049121723161}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.22, 4.999999999999929, 0.6380111136306867}, 
  {5.62, 4.999999999999929, 0.70244266213603}, {5.62, 4.999999999999929, 
   0.70244266213603}, {5.62, 4.999999999999929, 0.70244266213603}, 
  {5.62, 4.999999999999929, 0.70244266213603}, {5.62, 4.999999999999929, 
   0.70244266213603}, {5.62, 4.999999999999929, 0.70244266213603}, 
  {5.62, 4.999999999999929, 0.70244266213603}, {6.02, 4.999999999999929, 
   0.7598537640375931}, {6.02, 4.999999999999929, 0.7598537640375931}, 
  {6.02, 4.999999999999929, 0.7598537640375931}, 
  {6.02, 4.999999999999929, 0.7598537640375931}, 
  {6.02, 4.999999999999929, 0.7598537640375931}, 
  {6.42, 4.999999999999929, 0.8097279240040379}, 
  {6.42, 4.999999999999929, 0.8097279240040379}, 
  {6.42, 4.999999999999929, 0.8097279240040379}, 
  {6.42, 4.999999999999929, 0.8097279240040379}, 
  {6.42, 4.999999999999929, 0.8097279240040379}, 
  {6.82, 4.999999999999929, 0.8520114873167954}, 
  {6.82, 4.999999999999929, 0.8520114873167954}, 
  {6.82, 4.999999999999929, 0.8520114873167954}, 
  {6.82, 4.999999999999929, 0.8520114873167954}, 
  {6.82, 4.999999999999929, 0.8520114873167954}, 
  {7.22, 4.999999999999929, 0.8870228285977125}, 
  {7.22, 4.999999999999929, 0.8870228285977125}, 
  {7.22, 4.999999999999929, 0.8870228285977125}, 
  {7.62, 4.999999999999929, 0.9153516712094105}, 
  {7.62, 4.999999999999929, 0.9153516712094105}, 
  {7.62, 4.999999999999929, 0.9153516712094105}, 
  {8.02, 4.999999999999929, 0.9377601547558132}, 
  {8.02, 4.999999999999929, 0.9377601547558132}, 
  {8.42, 4.999999999999929, 0.9550941061275428}, 
  {8.42, 4.999999999999929, 0.9550941061275428}, 
  {8.82, 4.999999999999929, 0.9682098819626346}, 
  {9.22, 4.999999999999929, 0.9779193295771037}, 
  {9.62, 4.999999999999929, 0.9849530119126393}, 
  {10.42, 4.999999999999929, 0.99340128389588}}, 
 {{0.02, 5.999999999999908, 4.9427925289729685*^-6}, 
  {0.82, 5.999999999999908, 0.010161282314993551}, 
  {1.22, 5.999999999999908, 0.027034643026324655}, 
  {1.62, 5.999999999999908, 0.05486221995962716}, 
  {1.62, 5.999999999999908, 0.05486221995962716}, 
  {1.62, 5.999999999999908, 0.05486221995962716}, 
  {2.02, 5.999999999999908, 0.0945679509144357}, 
  {2.02, 5.999999999999908, 0.0945679509144357}, 
  {2.02, 5.999999999999908, 0.0945679509144357}, 
  {2.02, 5.999999999999908, 0.0945679509144357}, 
  {2.42, 5.999999999999908, 0.14588203627493798}, 
  {2.42, 5.999999999999908, 0.14588203627493798}, 
  {2.42, 5.999999999999908, 0.14588203627493798}, 
  {2.42, 5.999999999999908, 0.14588203627493798}, 
  {2.42, 5.999999999999908, 0.14588203627493798}, 
  {2.82, 5.999999999999908, 0.20745391809508082}, 
  {2.82, 5.999999999999908, 0.20745391809508082}, 
  {2.82, 5.999999999999908, 0.20745391809508082}, 
  {2.82, 5.999999999999908, 0.20745391809508082}, 
  {2.82, 5.999999999999908, 0.20745391809508082}, 
  {2.82, 5.999999999999908, 0.20745391809508082}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.22, 5.999999999999908, 0.27709016355204064}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {3.62, 5.999999999999908, 0.35206884612963607}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.02, 5.999999999999908, 0.42947275568881793}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.42, 5.999999999999908, 0.5064895555981513}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {4.82, 5.999999999999908, 0.580643615212258}, 
  {5.22, 5.999999999999908, 0.6499447126153121}, 
  {5.22, 5.999999999999908, 0.6499447126153121}, 
  {5.22, 5.999999999999908, 0.6499447126153121}, 
  {5.22, 5.999999999999908, 0.6499447126153121}, 
  {5.22, 5.999999999999908, 0.6499447126153121}, 
  {5.22, 5.999999999999908, 0.6499447126153121}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {5.62, 5.999999999999908, 0.7129561565066428}, 
  {6.02, 5.999999999999908, 0.7687959214821767}, 
  {6.02, 5.999999999999908, 0.7687959214821767}, 
  {6.02, 5.999999999999908, 0.7687959214821767}, 
  {6.02, 5.999999999999908, 0.7687959214821767}, 
  {6.02, 5.999999999999908, 0.7687959214821767}, 
  {6.42, 5.999999999999908, 0.8170889108174841}, 
  {6.42, 5.999999999999908, 0.8170889108174841}, 
  {6.42, 5.999999999999908, 0.8170889108174841}, 
  {6.42, 5.999999999999908, 0.8170889108174841}, 
  {6.42, 5.999999999999908, 0.8170889108174841}, 
  {6.82, 5.999999999999908, 0.8578883481867896}, 
  {6.82, 5.999999999999908, 0.8578883481867896}, 
  {6.82, 5.999999999999908, 0.8578883481867896}, 
  {6.82, 5.999999999999908, 0.8578883481867896}, 
  {7.22, 5.999999999999908, 0.8915817000385173}, 
  {7.22, 5.999999999999908, 0.8915817000385173}, 
  {7.22, 5.999999999999908, 0.8915817000385173}, 
  {7.22, 5.999999999999908, 0.8915817000385173}, 
  {7.62, 5.999999999999908, 0.9187932139745226}, 
  {7.62, 5.999999999999908, 0.9187932139745226}, 
  {8.02, 5.999999999999908, 0.9402919418184824}, 
  {8.02, 5.999999999999908, 0.9402919418184824}, 
  {8.02, 5.999999999999908, 0.9402919418184824}, 
  {8.42, 5.999999999999908, 0.9569112948212738}, 
  {8.82, 5.999999999999908, 0.9694837604616534}, 
  {9.22, 5.999999999999908, 0.978792319525269}, 
  {9.62, 5.999999999999908, 0.9855383248255988}, 
  {10.02, 5.999999999999908, 0.9903241968218518}}, 
 {{0.02, 6.999999999999886, 5.388478469150195*^-6}, 
  {0.82, 6.999999999999886, 0.011042897837697054}, 
  {1.22, 6.999999999999886, 0.02927639118408085}, 
  {1.62, 6.999999999999886, 0.059141905994629}, 
  {1.62, 6.999999999999886, 0.059141905994629}, 
  {1.62, 6.999999999999886, 0.059141905994629}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {7.22, 6.999999999999886, 0.8966981534794486}, 
  {7.22, 6.999999999999886, 0.8966981534794486}, 
  {7.22, 6.999999999999886, 0.8966981534794486}, 
  {7.62, 6.999999999999886, 0.9226477179774569}, 
  {7.62, 6.999999999999886, 0.9226477179774569}, 
  {7.62, 6.999999999999886, 0.9226477179774569}, 
  {8.02, 6.999999999999886, 0.9431241851299311}, 
  {8.02, 6.999999999999886, 0.9431241851299311}, 
  {8.42, 6.999999999999886, 0.9589431989365067}, 
  {8.82, 6.999999999999886, 0.9709083018349058}, 
  {8.82, 6.999999999999886, 0.9709083018349058}, 
  {9.62, 6.999999999999886, 0.9861937489419474}, 
  {10.02, 6.999999999999886, 0.9907548644246953}}, 
 {{0.02, 6.999999999999886, 5.388478469150195*^-6}, 
  {0.82, 6.999999999999886, 0.011042897837697054}, 
  {1.22, 6.999999999999886, 0.02927639118408085}, 
  {1.62, 6.999999999999886, 0.059141905994629}, 
  {1.62, 6.999999999999886, 0.059141905994629}, 
  {1.62, 6.999999999999886, 0.059141905994629}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.02, 6.999999999999886, 0.10139609198572237}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.42, 6.999999999999886, 0.15547030075678875}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {2.82, 6.999999999999886, 0.2196572517903108}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.22, 6.999999999999886, 0.2914314924187853}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {3.62, 6.999999999999886, 0.36783116784784264}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.02, 6.999999999999886, 0.44582698576994934}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.42, 6.999999999999886, 0.5226229350783713}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {4.82, 6.999999999999886, 0.5958614761626614}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.22, 6.999999999999886, 0.6637319489678472}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {5.62, 6.999999999999886, 0.7249977647393172}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.02, 6.999999999999886, 0.7789646891372425}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.42, 6.999999999999886, 0.8254120439211856}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {6.82, 6.999999999999886, 0.8645045990729208}, 
  {7.22, 6.999999999999886, 0.8966981534794486}, 
  {7.22, 6.999999999999886, 0.8966981534794486}, 
  {7.22, 6.999999999999886, 0.8966981534794486}, 
  {7.62, 6.999999999999886, 0.9226477179774569}, 
  {7.62, 6.999999999999886, 0.9226477179774569}, 
  {7.62, 6.999999999999886, 0.9226477179774569}, 
  {8.02, 6.999999999999886, 0.9431241851299311}, 
  {8.02, 6.999999999999886, 0.9431241851299311}, 
  {8.42, 6.999999999999886, 0.9589431989365067}, 
  {8.82, 6.999999999999886, 0.9709083018349058}, 
  {8.82, 6.999999999999886, 0.9709083018349058}, 
  {9.62, 6.999999999999886, 0.9861937489419474}, 
  {10.02, 6.999999999999886, 0.9907548644246953}}}


==> anc/lagr-2.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{{0.02, 0., 3.948650345437888*^-6}, {1.22, 0., 0.0219150573482767}, 
  {1.22, 0., 0.0219150573482767}, {1.62, 0., 0.044929484915434}, 
  {1.62, 0., 0.044929484915434}, {2.02, 0., 0.07840587185507707}, 
  {2.02, 0., 0.07840587185507707}, {2.02, 0., 0.07840587185507707}, 
  {2.42, 0., 0.12266568717862984}, {2.42, 0., 0.12266568717862984}, 
  {2.42, 0., 0.12266568717862984}, {2.42, 0., 0.12266568717862984}, 
  {2.42, 0., 0.12266568717862984}, {2.82, 0., 0.17715521131996376}, 
  {2.82, 0., 0.17715521131996376}, {2.82, 0., 0.17715521131996376}, 
  {2.82, 0., 0.17715521131996376}, {2.82, 0., 0.17715521131996376}, 
  {3.22, 0., 0.2405221301447861}, {3.22, 0., 0.2405221301447861}, 
  {3.22, 0., 0.2405221301447861}, {3.22, 0., 0.2405221301447861}, 
  {3.22, 0., 0.2405221301447861}, {3.22, 0., 0.2405221301447861}, 
  {3.22, 0., 0.2405221301447861}, {3.62, 0., 0.3107665573924109}, 
  {3.62, 0., 0.3107665573924109}, {3.62, 0., 0.3107665573924109}, 
  {3.62, 0., 0.3107665573924109}, {3.62, 0., 0.3107665573924109}, 
  {3.62, 0., 0.3107665573924109}, {3.62, 0., 0.3107665573924109}, 
  {4.02, 0., 0.3854483545667276}, {4.02, 0., 0.3854483545667276}, 
  {4.02, 0., 0.3854483545667276}, {4.02, 0., 0.3854483545667276}, 
  {4.02, 0., 0.3854483545667276}, {4.02, 0., 0.3854483545667276}, 
  {4.02, 0., 0.3854483545667276}, {4.42, 0., 0.4619252885673034}, 
  {4.42, 0., 0.4619252885673034}, {4.42, 0., 0.4619252885673034}, 
  {4.42, 0., 0.4619252885673034}, {4.42, 0., 0.4619252885673034}, 
  {4.42, 0., 0.4619252885673034}, {4.42, 0., 0.4619252885673034}, 
  {4.42, 0., 0.4619252885673034}, {4.82, 0., 0.5375929164759979}, 
  {4.82, 0., 0.5375929164759979}, {4.82, 0., 0.5375929164759979}, 
  {4.82, 0., 0.5375929164759979}, {4.82, 0., 0.5375929164759979}, 
  {4.82, 0., 0.5375929164759979}, {4.82, 0., 0.5375929164759979}, 
  {5.22, 0., 0.6100980678627574}, {5.22, 0., 0.6100980678627574}, 
  {5.22, 0., 0.6100980678627574}, {5.22, 0., 0.6100980678627574}, 
  {5.22, 0., 0.6100980678627574}, {5.22, 0., 0.6100980678627574}, 
  {5.22, 0., 0.6100980678627574}, {5.22, 0., 0.6100980678627574}, 
  {5.62, 0., 0.6775033155898006}, {5.62, 0., 0.6775033155898006}, 
  {5.62, 0., 0.6775033155898006}, {5.62, 0., 0.6775033155898006}, 
  {5.62, 0., 0.6775033155898006}, {5.62, 0., 0.6775033155898006}, 
  {6.02, 0., 0.7383887053666592}, {6.02, 0., 0.7383887053666592}, 
  {6.02, 0., 0.7383887053666592}, {6.02, 0., 0.7383887053666592}, 
  {6.02, 0., 0.7383887053666592}, {6.02, 0., 0.7383887053666592}, 
  {6.42, 0., 0.7918873334059164}, {6.42, 0., 0.7918873334059164}, 
  {6.42, 0., 0.7918873334059164}, {6.42, 0., 0.7918873334059164}, 
  {6.42, 0., 0.7918873334059164}, {6.42, 0., 0.7918873334059164}, 
  {6.82, 0., 0.8376610001339242}, {6.82, 0., 0.8376610001339242}, 
  {6.82, 0., 0.8376610001339242}, {6.82, 0., 0.8376610001339242}, 
  {7.22, 0., 0.8758293844365481}, {7.22, 0., 0.8758293844365481}, 
  {7.22, 0., 0.8758293844365481}, {7.22, 0., 0.8758293844365481}, 
  {7.62, 0., 0.9068700054663266}, {7.62, 0., 0.9068700054663266}, 
  {7.62, 0., 0.9068700054663266}, {8.02, 0., 0.9315065958897492}, 
  {8.02, 0., 0.9315065958897492}, {8.02, 0., 0.9315065958897492}, 
  {8.42, 0., 0.9506010602664509}, {8.42, 0., 0.9506010602664509}, 
  {8.82, 0., 0.9650600156020449}, {9.22, 0., 0.9757621672457726}, 
  {9.62, 0., 0.9835084133928719}, {10.42, 0., 0.9927935539203389}}, 
 {{0.02, 0.9999999999999991, 3.970686296567152*^-6}, 
  {1.22, 0.9999999999999991, 0.022028805432499025}, 
  {1.22, 0.9999999999999991, 0.022028805432499025}, 
  {1.62, 0.9999999999999991, 0.04515169172098906}, 
  {1.62, 0.9999999999999991, 0.04515169172098906}, 
  {2.02, 0.9999999999999991, 0.07877078772258038}, 
  {2.02, 0.9999999999999991, 0.07877078772258038}, 
  {2.02, 0.9999999999999991, 0.07877078772258038}, 
  {2.42, 0.9999999999999991, 0.12319617982782909}, 
  {2.42, 0.9999999999999991, 0.12319617982782909}, 
  {2.42, 0.9999999999999991, 0.12319617982782909}, 
  {2.42, 0.9999999999999991, 0.12319617982782909}, 
  {2.42, 0.9999999999999991, 0.12319617982782909}, 
  {2.82, 0.9999999999999991, 0.17785774898050216}, 
  {2.82, 0.9999999999999991, 0.17785774898050216}, 
  {2.82, 0.9999999999999991, 0.17785774898050216}, 
  {2.82, 0.9999999999999991, 0.17785774898050216}, 
  {2.82, 0.9999999999999991, 0.17785774898050216}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.22, 0.9999999999999991, 0.24138427762148648}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {3.62, 0.9999999999999991, 0.31175774044976834}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.02, 0.9999999999999991, 0.3865236165014283}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.42, 0.9999999999999991, 0.4630314636162441}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {4.82, 0.9999999999999991, 0.5386760795828635}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.22, 0.9999999999999991, 0.611110753391356}, 
  {5.62, 0.9999999999999991, 0.6784099854912592}, 
  {5.62, 0.9999999999999991, 0.6784099854912592}, 
  {5.62, 0.9999999999999991, 0.6784099854912592}, 
  {5.62, 0.9999999999999991, 0.6784099854912592}, 
  {5.62, 0.9999999999999991, 0.6784099854912592}, 
  {5.62, 0.9999999999999991, 0.6784099854912592}, 
  {6.02, 0.9999999999999991, 0.7391684535611199}, 
  {6.02, 0.9999999999999991, 0.7391684535611199}, 
  {6.02, 0.9999999999999991, 0.7391684535611199}, 
  {6.02, 0.9999999999999991, 0.7391684535611199}, 
  {6.02, 0.9999999999999991, 0.7391684535611199}, 
  {6.02, 0.9999999999999991, 0.7391684535611199}, 
  {6.42, 0.9999999999999991, 0.7925336280741901}, 
  {6.42, 0.9999999999999991, 0.7925336280741901}, 
  {6.42, 0.9999999999999991, 0.7925336280741901}, 
  {6.42, 0.9999999999999991, 0.7925336280741901}, 
  {6.42, 0.9999999999999991, 0.7925336280741901}, 
  {6.42, 0.9999999999999991, 0.7925336280741901}, 
  {6.82, 0.9999999999999991, 0.8381790757479536}, 
  {6.82, 0.9999999999999991, 0.8381790757479536}, 
  {6.82, 0.9999999999999991, 0.8381790757479536}, 
  {6.82, 0.9999999999999991, 0.8381790757479536}, 
  {7.22, 0.9999999999999991, 0.8762324097938105}, 
  {7.22, 0.9999999999999991, 0.8762324097938105}, 
  {7.22, 0.9999999999999991, 0.8762324097938105}, 
  {7.22, 0.9999999999999991, 0.8762324097938105}, 
  {7.62, 0.9999999999999991, 0.9071751872985192}, 
  {7.62, 0.9999999999999991, 0.9071751872985192}, 
  {7.62, 0.9999999999999991, 0.9071751872985192}, 
  {8.02, 0.9999999999999991, 0.931732038645629}, 
  {8.02, 0.9999999999999991, 0.931732038645629}, 
  {8.02, 0.9999999999999991, 0.931732038645629}, 
  {8.42, 0.9999999999999991, 0.9507637166811452}, 
  {8.42, 0.9999999999999991, 0.9507637166811452}, 
  {8.82, 0.9999999999999991, 0.9651746465863104}, 
  {9.22, 0.9999999999999991, 0.9758410196415398}, 
  {9.62, 0.9999999999999991, 0.9835613011162203}, 
  {10.42, 0.9999999999999991, 0.9928155567715427}}, 
 {{0.02, 1.9999999999999927, 4.0370209860596414*^-6}, 
  {1.22, 1.9999999999999927, 0.022375100137766047}, 
  {1.22, 1.9999999999999927, 0.022375100137766047}, 
  {1.62, 1.9999999999999927, 0.04582744479593736}, 
  {1.62, 1.9999999999999927, 0.04582744479593736}, 
  {2.02, 1.9999999999999927, 0.0798787050802826}, 
  {2.02, 1.9999999999999927, 0.0798787050802826}, 
  {2.02, 1.9999999999999927, 0.0798787050802826}, 
  {2.42, 1.9999999999999927, 0.12480427852241743}, 
  {2.42, 1.9999999999999927, 0.12480427852241743}, 
  {2.42, 1.9999999999999927, 0.12480427852241743}, 
  {2.42, 1.9999999999999927, 0.12480427852241743}, 
  {2.42, 1.9999999999999927, 0.12480427852241743}, 
  {2.82, 1.9999999999999927, 0.17998351237393145}, 
  {2.82, 1.9999999999999927, 0.17998351237393145}, 
  {2.82, 1.9999999999999927, 0.17998351237393145}, 
  {2.82, 1.9999999999999927, 0.17998351237393145}, 
  {2.82, 1.9999999999999927, 0.17998351237393145}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.22, 1.9999999999999927, 0.24398734889023851}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {3.62, 1.9999999999999927, 0.31474337462729723}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.02, 1.9999999999999927, 0.38975461727180427}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.42, 1.9999999999999927, 0.4663473291050725}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {4.82, 1.9999999999999927, 0.5419156826260786}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.22, 1.9999999999999927, 0.6141337608384109}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {5.62, 1.9999999999999927, 0.6811124904980481}, 
  {6.02, 1.9999999999999927, 0.7414902299902526}, 
  {6.02, 1.9999999999999927, 0.7414902299902526}, 
  {6.02, 1.9999999999999927, 0.7414902299902526}, 
  {6.02, 1.9999999999999927, 0.7414902299902526}, 
  {6.02, 1.9999999999999927, 0.7414902299902526}, 
  {6.02, 1.9999999999999927, 0.7414902299902526}, 
  {6.42, 1.9999999999999927, 0.7944567825008234}, 
  {6.42, 1.9999999999999927, 0.7944567825008234}, 
  {6.42, 1.9999999999999927, 0.7944567825008234}, 
  {6.42, 1.9999999999999927, 0.7944567825008234}, 
  {6.42, 1.9999999999999927, 0.7944567825008234}, 
  {6.82, 1.9999999999999927, 0.8397200493234841}, 
  {6.82, 1.9999999999999927, 0.8397200493234841}, 
  {6.82, 1.9999999999999927, 0.8397200493234841}, 
  {6.82, 1.9999999999999927, 0.8397200493234841}, 
  {7.22, 1.9999999999999927, 0.8774306925270698}, 
  {7.22, 1.9999999999999927, 0.8774306925270698}, 
  {7.22, 1.9999999999999927, 0.8774306925270698}, 
  {7.22, 1.9999999999999927, 0.8774306925270698}, 
  {7.62, 1.9999999999999927, 0.9080820137355893}, 
  {7.62, 1.9999999999999927, 0.9080820137355893}, 
  {7.62, 1.9999999999999927, 0.9080820137355893}, 
  {8.02, 1.9999999999999927, 0.932401294926087}, 
  {8.02, 1.9999999999999927, 0.932401294926087}, 
  {8.02, 1.9999999999999927, 0.932401294926087}, 
  {8.42, 1.9999999999999927, 0.9512459572474975}, 
  {8.42, 1.9999999999999927, 0.9512459572474975}, 
  {8.82, 1.9999999999999927, 0.9655139836122144}, 
  {9.22, 1.9999999999999927, 0.9760740874741525}, 
  {9.62, 1.9999999999999927, 0.9837174284662806}, 
  {10.42, 1.9999999999999927, 0.9928804525350802}}, 
 {{0.02, 2.9999999999999716, 4.152608173102299*^-6}, 
  {1.22, 2.9999999999999716, 0.02296780189416454}, 
  {1.22, 2.9999999999999716, 0.02296780189416454}, 
  {1.62, 2.9999999999999716, 0.04698307256734102}, 
  {1.62, 2.9999999999999716, 0.04698307256734102}, 
  {2.02, 2.9999999999999716, 0.08176956169296574}, 
  {2.02, 2.9999999999999716, 0.08176956169296574}, 
  {2.02, 2.9999999999999716, 0.08176956169296574}, 
  {2.02, 2.9999999999999716, 0.08176956169296574}, 
  {2.42, 2.9999999999999716, 0.1275404834636531}, 
  {2.42, 2.9999999999999716, 0.1275404834636531}, 
  {2.42, 2.9999999999999716, 0.1275404834636531}, 
  {2.42, 2.9999999999999716, 0.1275404834636531}, 
  {2.82, 2.9999999999999716, 0.18358702622317627}, 
  {2.82, 2.9999999999999716, 0.18358702622317627}, 
  {2.82, 2.9999999999999716, 0.18358702622317627}, 
  {2.82, 2.9999999999999716, 0.18358702622317627}, 
  {2.82, 2.9999999999999716, 0.18358702622317627}, 
  {2.82, 2.9999999999999716, 0.18358702622317627}, 
  {3.22, 2.9999999999999716, 0.2483806646788539}, 
  {3.22, 2.9999999999999716, 0.2483806646788539}, 
  {3.22, 2.9999999999999716, 0.2483806646788539}, 
  {3.22, 2.9999999999999716, 0.2483806646788539}, 
  {3.22, 2.9999999999999716, 0.2483806646788539}, 
  {3.22, 2.9999999999999716, 0.2483806646788539}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {3.62, 2.9999999999999716, 0.31975892992449323}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.02, 2.9999999999999716, 0.3951563082557667}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.42, 2.9999999999999716, 0.4718645937554981}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {4.82, 2.9999999999999716, 0.5472826341401187}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.22, 2.9999999999999716, 0.6191235002240418}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {5.62, 2.9999999999999716, 0.6855604756218773}, 
  {6.02, 2.9999999999999716, 0.7453039453122666}, 
  {6.02, 2.9999999999999716, 0.7453039453122666}, 
  {6.02, 2.9999999999999716, 0.7453039453122666}, 
  {6.02, 2.9999999999999716, 0.7453039453122666}, 
  {6.02, 2.9999999999999716, 0.7453039453122666}, 
  {6.02, 2.9999999999999716, 0.7453039453122666}, 
  {6.42, 2.9999999999999716, 0.7976117802932623}, 
  {6.42, 2.9999999999999716, 0.7976117802932623}, 
  {6.42, 2.9999999999999716, 0.7976117802932623}, 
  {6.42, 2.9999999999999716, 0.7976117802932623}, 
  {6.42, 2.9999999999999716, 0.7976117802932623}, 
  {6.82, 2.9999999999999716, 0.8422460915711962}, 
  {6.82, 2.9999999999999716, 0.8422460915711962}, 
  {6.82, 2.9999999999999716, 0.8422460915711962}, 
  {6.82, 2.9999999999999716, 0.8422460915711962}, 
  {6.82, 2.9999999999999716, 0.8422460915711962}, 
  {7.22, 2.9999999999999716, 0.8793936458921124}, 
  {7.22, 2.9999999999999716, 0.8793936458921124}, 
  {7.22, 2.9999999999999716, 0.8793936458921124}, 
  {7.62, 2.9999999999999716, 0.9095661568322747}, 
  {7.62, 2.9999999999999716, 0.9095661568322747}, 
  {7.62, 2.9999999999999716, 0.9095661568322747}, 
  {8.02, 2.9999999999999716, 0.9334951059895159}, 
  {8.02, 2.9999999999999716, 0.9334951059895159}, 
  {8.02, 2.9999999999999716, 0.9334951059895159}, 
  {8.42, 2.9999999999999716, 0.9520326517712625}, 
  {8.42, 2.9999999999999716, 0.9520326517712625}, 
  {8.82, 2.9999999999999716, 0.9660663961347945}, 
  {9.22, 2.9999999999999716, 0.976452778011023}, 
  {9.62, 2.9999999999999716, 0.9839707900973588}, 
  {10.42, 2.9999999999999716, 0.9929858678368367}}, 
 {{0.02, 3.9999999999999503, 4.312985532999836*^-6}, 
  {1.22, 3.9999999999999503, 0.023834405735306315}, 
  {1.22, 3.9999999999999503, 0.023834405735306315}, 
  {1.62, 3.9999999999999503, 0.04866601852600442}, 
  {1.62, 3.9999999999999503, 0.04866601852600442}, 
  {2.02, 3.9999999999999503, 0.08451136704109063}, 
  {2.02, 3.9999999999999503, 0.08451136704109063}, 
  {2.02, 3.9999999999999503, 0.08451136704109063}, 
  {2.02, 3.9999999999999503, 0.08451136704109063}, 
  {2.42, 3.9999999999999503, 0.13149140331056416}, 
  {2.42, 3.9999999999999503, 0.13149140331056416}, 
  {2.42, 3.9999999999999503, 0.13149140331056416}, 
  {2.42, 3.9999999999999503, 0.13149140331056416}, 
  {2.42, 3.9999999999999503, 0.13149140331056416}, 
  {2.82, 3.9999999999999503, 0.18876009270398844}, 
  {2.82, 3.9999999999999503, 0.18876009270398844}, 
  {2.82, 3.9999999999999503, 0.18876009270398844}, 
  {2.82, 3.9999999999999503, 0.18876009270398844}, 
  {2.82, 3.9999999999999503, 0.18876009270398844}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.22, 3.9999999999999503, 0.2546448506113711}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {3.62, 3.9999999999999503, 0.32686000423488715}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.02, 3.9999999999999503, 0.4027484973016576}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.42, 3.9999999999999503, 0.47956399242262254}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {4.82, 3.9999999999999503, 0.5547240580889825}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.22, 3.9999999999999503, 0.6260039937920214}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {5.62, 3.9999999999999503, 0.6916669131354768}, 
  {6.02, 3.9999999999999503, 0.7505225371541595}, 
  {6.02, 3.9999999999999503, 0.7505225371541595}, 
  {6.02, 3.9999999999999503, 0.7505225371541595}, 
  {6.02, 3.9999999999999503, 0.7505225371541595}, 
  {6.02, 3.9999999999999503, 0.7505225371541595}, 
  {6.02, 3.9999999999999503, 0.7505225371541595}, 
  {6.42, 3.9999999999999503, 0.8019191114943744}, 
  {6.42, 3.9999999999999503, 0.8019191114943744}, 
  {6.42, 3.9999999999999503, 0.8019191114943744}, 
  {6.42, 3.9999999999999503, 0.8019191114943744}, 
  {6.42, 3.9999999999999503, 0.8019191114943744}, 
  {6.82, 3.9999999999999503, 0.8456888997704264}, 
  {6.82, 3.9999999999999503, 0.8456888997704264}, 
  {6.82, 3.9999999999999503, 0.8456888997704264}, 
  {6.82, 3.9999999999999503, 0.8456888997704264}, 
  {7.22, 3.9999999999999503, 0.882064993663646}, 
  {7.22, 3.9999999999999503, 0.882064993663646}, 
  {7.22, 3.9999999999999503, 0.882064993663646}, 
  {7.22, 3.9999999999999503, 0.882064993663646}, 
  {7.62, 3.9999999999999503, 0.9115825404319708}, 
  {7.62, 3.9999999999999503, 0.9115825404319708}, 
  {7.62, 3.9999999999999503, 0.9115825404319708}, 
  {8.02, 3.9999999999999503, 0.9349780875525242}, 
  {8.02, 3.9999999999999503, 0.9349780875525242}, 
  {8.42, 3.9999999999999503, 0.9530966095078116}, 
  {8.42, 3.9999999999999503, 0.9530966095078116}, 
  {8.82, 3.9999999999999503, 0.9668115753458841}, 
  {9.22, 3.9999999999999503, 0.9769624872833899}, 
  {9.62, 3.9999999999999503, 0.9843113724970539}, 
  {10.42, 3.9999999999999503, 0.9931278319399521}}, 
 {{0.02, 4.999999999999929, 4.588961014604214*^-6}, 
  {1.22, 4.999999999999929, 0.025006742434823467}, 
  {1.22, 4.999999999999929, 0.025006742434823467}, 
  {1.62, 4.999999999999929, 0.050947966659400816}, 
  {1.62, 4.999999999999929, 0.050947966659400816}, 
  {1.62, 4.999999999999929, 0.050947966659400816}, 
  {2.02, 4.999999999999929, 0.08821805081334273}, 
  {2.02, 4.999999999999929, 0.08821805081334273}, 
  {2.02, 4.999999999999929, 0.08821805081334273}, 
  {2.42, 4.999999999999929, 0.1367845082320843}, 
  {2.42, 4.999999999999929, 0.1367845082320843}, 
  {2.42, 4.999999999999929, 0.1367845082320843}, 
  {2.42, 4.999999999999929, 0.1367845082320843}, 
  {2.42, 4.999999999999929, 0.1367845082320843}, 
  {2.82, 4.999999999999929, 0.19563299779411486}, 
  {2.82, 4.999999999999929, 0.19563299779411486}, 
  {2.82, 4.999999999999929, 0.19563299779411486}, 
  {2.82, 4.999999999999929, 0.19563299779411486}, 
  {2.82, 4.999999999999929, 0.19563299779411486}, 
  {2.82, 4.999999999999929, 0.19563299779411486}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.22, 4.999999999999929, 0.26289357465503654}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {3.62, 4.999999999999929, 0.33611977494689493}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.02, 4.999999999999929, 0.4125491562687627}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.42, 4.999999999999929, 0.4894076569056738}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {4.82, 4.999999999999929, 0.5641564334878829}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.22, 4.999999999999929, 0.6346599016663534}, 
  {5.62, 4.999999999999929, 0.6993004920225604}, 
  {5.62, 4.999999999999929, 0.6993004920225604}, 
  {5.62, 4.999999999999929, 0.6993004920225604}, 
  {5.62, 4.999999999999929, 0.6993004920225604}, 
  {5.62, 4.999999999999929, 0.6993004920225604}, 
  {5.62, 4.999999999999929, 0.6993004920225604}, 
  {6.02, 4.999999999999929, 0.7570138550398637}, 
  {6.02, 4.999999999999929, 0.7570138550398637}, 
  {6.02, 4.999999999999929, 0.7570138550398637}, 
  {6.02, 4.999999999999929, 0.7570138550398637}, 
  {6.02, 4.999999999999929, 0.7570138550398637}, 
  {6.02, 4.999999999999929, 0.7570138550398637}, 
  {6.42, 4.999999999999929, 0.8072559101175245}, 
  {6.42, 4.999999999999929, 0.8072559101175245}, 
  {6.42, 4.999999999999929, 0.8072559101175245}, 
  {6.42, 4.999999999999929, 0.8072559101175245}, 
  {6.42, 4.999999999999929, 0.8072559101175245}, 
  {6.82, 4.999999999999929, 0.8499404986079518}, 
  {6.82, 4.999999999999929, 0.8499404986079518}, 
  {6.82, 4.999999999999929, 0.8499404986079518}, 
  {6.82, 4.999999999999929, 0.8499404986079518}, 
  {7.22, 4.999999999999929, 0.8853542358691728}, 
  {7.22, 4.999999999999929, 0.8853542358691728}, 
  {7.22, 4.999999999999929, 0.8853542358691728}, 
  {7.22, 4.999999999999929, 0.8853542358691728}, 
  {7.62, 4.999999999999929, 0.9140581935981968}, 
  {7.62, 4.999999999999929, 0.9140581935981968}, 
  {7.62, 4.999999999999929, 0.9140581935981968}, 
  {8.02, 4.999999999999929, 0.9367932943285242}, 
  {8.02, 4.999999999999929, 0.9367932943285242}, 
  {8.42, 4.999999999999929, 0.9543948816268693}, 
  {8.42, 4.999999999999929, 0.9543948816268693}, 
  {8.82, 4.999999999999929, 0.9677182462446379}, 
  {9.22, 4.999999999999929, 0.9775812604945505}, 
  {9.62, 4.999999999999929, 0.9847243637806197}, 
  {10.42, 4.999999999999929, 0.9933003840854954}}, 
 {{0.02, 5.999999999999908, 4.549746401963209*^-6}, 
  {1.22, 5.999999999999908, 0.026681730242829195}, 
  {1.22, 5.999999999999908, 0.026681730242829195}, 
  {1.62, 5.999999999999908, 0.0540251744126127}, 
  {1.62, 5.999999999999908, 0.0540251744126127}, 
  {1.62, 5.999999999999908, 0.0540251744126127}, 
  {2.02, 5.999999999999908, 0.09304201085309652}, 
  {2.02, 5.999999999999908, 0.09304201085309652}, 
  {2.02, 5.999999999999908, 0.09304201085309652}, 
  {2.02, 5.999999999999908, 0.09304201085309652}, 
  {2.42, 5.999999999999908, 0.14362402877193053}, 
  {2.42, 5.999999999999908, 0.14362402877193053}, 
  {2.42, 5.999999999999908, 0.14362402877193053}, 
  {2.42, 5.999999999999908, 0.14362402877193053}, 
  {2.42, 5.999999999999908, 0.14362402877193053}, 
  {2.82, 5.999999999999908, 0.204426924697952}, 
  {2.82, 5.999999999999908, 0.204426924697952}, 
  {2.82, 5.999999999999908, 0.204426924697952}, 
  {2.82, 5.999999999999908, 0.204426924697952}, 
  {2.82, 5.999999999999908, 0.204426924697952}, 
  {2.82, 5.999999999999908, 0.204426924697952}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.22, 5.999999999999908, 0.27329754069818263}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {3.62, 5.999999999999908, 0.34763607269840974}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.02, 5.999999999999908, 0.424582371146078}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.42, 5.999999999999908, 0.5013468174905429}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {4.82, 5.999999999999908, 0.5754645831047043}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.22, 5.999999999999908, 0.644929419126728}, 
  {5.62, 5.999999999999908, 0.708277204722711}, 
  {5.62, 5.999999999999908, 0.708277204722711}, 
  {5.62, 5.999999999999908, 0.708277204722711}, 
  {5.62, 5.999999999999908, 0.708277204722711}, 
  {5.62, 5.999999999999908, 0.708277204722711}, 
  {5.62, 5.999999999999908, 0.708277204722711}, 
  {6.02, 5.999999999999908, 0.7645899591511073}, 
  {6.02, 5.999999999999908, 0.7645899591511073}, 
  {6.02, 5.999999999999908, 0.7645899591511073}, 
  {6.02, 5.999999999999908, 0.7645899591511073}, 
  {6.02, 5.999999999999908, 0.7645899591511073}, 
  {6.02, 5.999999999999908, 0.7645899591511073}, 
  {6.42, 5.999999999999908, 0.8134427750167125}, 
  {6.42, 5.999999999999908, 0.8134427750167125}, 
  {6.42, 5.999999999999908, 0.8134427750167125}, 
  {6.42, 5.999999999999908, 0.8134427750167125}, 
  {6.42, 5.999999999999908, 0.8134427750167125}, 
  {6.82, 5.999999999999908, 0.8548399490680196}, 
  {6.82, 5.999999999999908, 0.8548399490680196}, 
  {6.82, 5.999999999999908, 0.8548399490680196}, 
  {6.82, 5.999999999999908, 0.8548399490680196}, 
  {7.22, 5.999999999999908, 0.889124479457721}, 
  {7.22, 5.999999999999908, 0.889124479457721}, 
  {7.22, 5.999999999999908, 0.889124479457721}, 
  {7.62, 5.999999999999908, 0.916881581206023}, 
  {7.62, 5.999999999999908, 0.916881581206023}, 
  {7.62, 5.999999999999908, 0.916881581206023}, 
  {8.02, 5.999999999999908, 0.9388534275755434}, 
  {8.02, 5.999999999999908, 0.9388534275755434}, 
  {8.42, 5.999999999999908, 0.9558620438765547}, 
  {8.42, 5.999999999999908, 0.9558620438765547}, 
  {8.82, 5.999999999999908, 0.9687392043422036}, 
  {9.22, 5.999999999999908, 0.9782762358470944}, 
  {9.62, 5.999999999999908, 0.985187674454732}, 
  {10.02, 5.999999999999908, 0.9900900303689003}}, 
 {{0.02, 6.999999999999886, 3.2535374494041385*^-6}, 
  {0.82, 6.999999999999886, 0.010033261849941097}, 
  {1.22, 6.999999999999886, 0.02827788591726134}, 
  {1.62, 6.999999999999886, 0.05703076519787454}, 
  {1.62, 6.999999999999886, 0.05703076519787454}, 
  {1.62, 6.999999999999886, 0.05703076519787454}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {7.22, 6.999999999999886, 0.8930815449334542}, 
  {7.22, 6.999999999999886, 0.8930815449334542}, 
  {7.22, 6.999999999999886, 0.8930815449334542}, 
  {7.62, 6.999999999999886, 0.9198155653928408}, 
  {7.62, 6.999999999999886, 0.9198155653928408}, 
  {8.02, 6.999999999999886, 0.9409742928027403}, 
  {8.02, 6.999999999999886, 0.9409742928027403}, 
  {8.02, 6.999999999999886, 0.9409742928027403}, 
  {8.42, 6.999999999999886, 0.9573602857593914}, 
  {8.82, 6.999999999999886, 0.9697745035795}, {9.22, 6.999999999999886, 
   0.9789772712389596}, {9.62, 6.999999999999886, 0.9856535498088637}, 
  {10.02, 6.999999999999886, 0.9903940585234405}}, 
 {{0.02, 6.999999999999886, 3.2535374494041385*^-6}, 
  {0.82, 6.999999999999886, 0.010033261849941097}, 
  {1.22, 6.999999999999886, 0.02827788591726134}, 
  {1.62, 6.999999999999886, 0.05703076519787454}, 
  {1.62, 6.999999999999886, 0.05703076519787454}, 
  {1.62, 6.999999999999886, 0.05703076519787454}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.02, 6.999999999999886, 0.09859300788916144}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.42, 6.999999999999886, 0.1520435213553992}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {2.82, 6.999999999999886, 0.21483925246801894}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.22, 6.999999999999886, 0.28545344420435653}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {3.62, 6.999999999999886, 0.36111911065122665}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.02, 6.999999999999886, 0.4384915967043208}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.42, 6.999999999999886, 0.5149184916303793}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {4.82, 6.999999999999886, 0.5881615736211597}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.22, 6.999999999999886, 0.6563277531084389}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {5.62, 6.999999999999886, 0.718116467744872}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.02, 6.999999999999886, 0.7727979940831915}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.42, 6.999999999999886, 0.8200726270478851}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {6.82, 6.999999999999886, 0.8600354730694819}, 
  {7.22, 6.999999999999886, 0.8930815449334542}, 
  {7.22, 6.999999999999886, 0.8930815449334542}, 
  {7.22, 6.999999999999886, 0.8930815449334542}, 
  {7.62, 6.999999999999886, 0.9198155653928408}, 
  {7.62, 6.999999999999886, 0.9198155653928408}, 
  {8.02, 6.999999999999886, 0.9409742928027403}, 
  {8.02, 6.999999999999886, 0.9409742928027403}, 
  {8.02, 6.999999999999886, 0.9409742928027403}, 
  {8.42, 6.999999999999886, 0.9573602857593914}, 
  {8.82, 6.999999999999886, 0.9697745035795}, {9.22, 6.999999999999886, 
   0.9789772712389596}, {9.62, 6.999999999999886, 0.9856535498088637}, 
  {10.02, 6.999999999999886, 0.9903940585234405}}}


==> anc/plots-causal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     25661,        665]
NotebookOptionsPosition[     21404,        561]
NotebookOutlinePosition[     25009,        643]
CellTagsIndexPosition[     24966,        640]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, causal diagrams", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-08-08, Last modified 2019-04-10", "Text"],

Cell["\<\
This notebook plots a causal diagram for a simulation. The simulation data \
should be loaded.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<id-bim-dust-definitions.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<bimetric-ss-reader.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"destinationPath", " ", "=", " ", "\"\<../\>\""}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Causal diagrams", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"r$min", "=", 
       RowBox[{"0", "*", "15"}]}], ",", 
      RowBox[{"r$max", "=", 
       RowBox[{"19.8", "+", 
        RowBox[{"0", "*", "15"}], "+", 
        RowBox[{"0", "*", "14"}]}]}], ",", 
      RowBox[{"t$max", "=", "7.9"}], ",", "\[IndentingNewLine]", 
      RowBox[{"mStep", "=", "2"}], ",", 
      RowBox[{"nStep", "=", "2"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"tabNC", "=", 
      RowBox[{"Quiet", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"gfSec$", "[", 
            RowBox[{"m", ",", "n"}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", 
             RowBox[{"m$", "[", "t$max", "]"}], ",", "mStep"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"n$", "[", "r$min", "]"}], ",", 
             RowBox[{"n$", "[", "r$max", "]"}], ",", "nStep"}], "}"}]}], 
          "]"}], ",", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"tabErr", "=", 
      RowBox[{"Quiet", "@", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"r$", "[", 
              RowBox[{"m", ",", "n"}], "]"}], ",", 
             RowBox[{"t$", "[", 
              RowBox[{"m", ",", "n"}], "]"}], ",", 
             RowBox[{"l2C$1$", "[", 
              RowBox[{"m", ",", "n"}], "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"m", ",", "1", ",", 
             RowBox[{"m$", "[", "t$max", "]"}], ",", "mStep"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", 
             RowBox[{"n$", "[", "r$min", "]"}], ",", 
             RowBox[{"n$", "[", "r$max", "]"}], ",", "1"}], "}"}]}], "]"}], 
         ",", "1"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"ncTooltips", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"verbTypeNC", "[", 
         RowBox[{"2", ",", "n"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", 
          RowBox[{"n$", "[", "r$min", "]"}], ",", 
          RowBox[{"n$", "[", "r$max", "]"}], ",", "nStep"}], "}"}]}], "]"}]}],
      ";"}]}], "\[IndentingNewLine]", "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"15.45956128461543`", ",", "Null"}], "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"figNC$aspectRatio", "=", 
   RowBox[{"1", "/", "1.8"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"figNC1a", "=", 
   RowBox[{"Rasterize", "[", 
    RowBox[{
     RowBox[{"ListContourPlot", "[", 
      RowBox[{
       RowBox[{"tabNC", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], 
        "\[RightDoubleBracket]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Frame", "\[Rule]", "None"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Full", ",", "Full", ",", "Full"}], "}"}]}], ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", "0", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.5", "]"}], ",", 
          RowBox[{"GrayLevel", "[", "0.2", "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ContourShading", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"White", ",", "Black"}], "}"}]}], ",", 
       RowBox[{"Background", "\[Rule]", "Black"}]}], "\[IndentingNewLine]", 
      "]"}], ",", 
     RowBox[{"ImageResolution", "\[Rule]", "150"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figNC1b", "=", 
   RowBox[{"Rasterize", "[", 
    RowBox[{
     RowBox[{"ListContourPlot", "[", 
      RowBox[{
       RowBox[{"tabNC", "\[LeftDoubleBracket]", 
        RowBox[{"All", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], 
        "\[RightDoubleBracket]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Frame", "\[Rule]", "None"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
       RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"Full", ",", "Full", ",", "Full"}], "}"}]}], ",", 
       RowBox[{"Contours", "\[Rule]", 
        RowBox[{"{", "0", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"ContourStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Opacity", "[", "0.5", "]"}], ",", 
          RowBox[{"GrayLevel", "[", "0.2", "]"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"ContourShading", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"White", ",", "Black"}], "}"}]}], ",", 
       RowBox[{"Background", "\[Rule]", "White"}]}], "\[IndentingNewLine]", 
      "]"}], ",", 
     RowBox[{"ImageResolution", "\[Rule]", "150"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"If", "[", 
   RowBox[{"False", ",", 
    RowBox[{"figNC1c", "=", 
     RowBox[{"Rasterize", "[", 
      RowBox[{
       RowBox[{"ListContourPlot", "[", 
        RowBox[{"tabErr", ",", "\[IndentingNewLine]", 
         RowBox[{"Frame", "\[Rule]", "None"}], ",", 
         RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
         RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"PlotRange", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"Full", ",", "Full", ",", "Full"}], "}"}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"ContourStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"{", 
            RowBox[{"White", ",", 
             RowBox[{"Opacity", "[", "0", "]"}]}], "}"}], "}"}]}], ",", 
         RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
         RowBox[{"Contours", "\[Rule]", 
          RowBox[{"0.001", 
           RowBox[{"Range", "[", 
            RowBox[{"1", ",", "10"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"ContourShading", "\[Rule]", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"GrayLevel", "[", 
             RowBox[{"0.4", "+", 
              RowBox[{"n", "/", "36"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "12"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], ",", 
       RowBox[{"ImageResolution", "\[Rule]", "150"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "1200"}]}], "]"}]}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"figNC1", "=", 
   RowBox[{"ImageAdjust", "[", 
    RowBox[{
     RowBox[{"ImageAdd", "[", 
      RowBox[{
       RowBox[{"ImageSubtract", "[", 
        RowBox[{"figNC1b", ",", "figNC1a"}], "]"}], ",", 
       RowBox[{"ImageSubtract", "[", 
        RowBox[{"figNC1a", ",", "figNC1b"}], "]"}]}], "]"}], ",", "1", ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9", ",", "1"}], "}"}]}], "]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"figNC2", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{
     RowBox[{"tabNC", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "4"}], "}"}]}], "\[RightDoubleBracket]"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "None"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic", ",", "Full"}], "}"}]}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"0", ",", "0", ",", "1", ",", "0.9"}], "]"}], "}"}], "}"}]}],
      ",", 
     RowBox[{"ContourShading", "\[Rule]", "None"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"figNC3", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{
     RowBox[{"tabNC", "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2", ",", "5"}], "}"}]}], "\[RightDoubleBracket]"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "None"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic", ",", "Full"}], "}"}]}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", "0", "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"RGBColor", "[", 
         RowBox[{"1", ",", "0", ",", "0", ",", "0.9"}], "]"}], "}"}], "}"}]}],
      ",", 
     RowBox[{"ContourShading", "\[Rule]", "None"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"figNC4", "=", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{"tabErr", ",", "\[IndentingNewLine]", 
     RowBox[{"Frame", "\[Rule]", "None"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Automatic", ",", "Automatic", ",", "Full"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", "Dotted", "}"}]}], ",", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"0.001", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", "10"}], "]"}]}]}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "None"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"figNC", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Indeterminate", ",", "Indeterminate"}], "}"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"0", ",", 
             RowBox[{"Min", "@@", 
              RowBox[{"tabNC", "\[LeftDoubleBracket]", 
               RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], 
            "]"}], ",", 
           RowBox[{"Max", "@@", 
            RowBox[{"tabNC", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Min", "@@", 
            RowBox[{"tabNC", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}], ",", 
           RowBox[{"Max", "@@", 
            RowBox[{"tabNC", "\[LeftDoubleBracket]", 
             RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
          "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"plotFontSize0", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
         "Black"}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
    "\[IndentingNewLine]", "figNC2", ",", "figNC3", ",", "figNC4", ",", 
    "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "500"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "figNC$aspectRatio"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"32", ",", "14"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Prolog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"Inset", "[", 
       RowBox[{"figNC1", ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "0.5"}], "}"}], "]"}], ",", "Center", ",", 
        RowBox[{"Scaled", "[", "1", "]"}]}], "]"}], "\[IndentingNewLine]", 
      "}"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{
           RowBox[{"Row", "@", 
            RowBox[{"{", 
             RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize2"}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.96", ",", 
            RowBox[{"-", "0.01"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Rotate", "[", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Row", "@", 
              RowBox[{"{", 
               RowBox[{"t", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
             RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
             "plotFontSize2"}], "]"}], ",", 
           RowBox[{"90", "\[Degree]"}]}], "]"}], ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.04"}], ",", "0.5"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Framed", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"Grid", "[", 
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Graphics", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"White", ",", 
                    RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
                    RowBox[{"Rectangle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0.3"}], "}"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{"ImageSize", "\[Rule]", "35"}]}], "]"}], ",", 
                 "\[IndentingNewLine]", "\"\<I\>\""}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Graphics", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"GrayLevel", "[", "0.9", "]"}], ",", 
                    RowBox[{"EdgeForm", "[", "Black", "]"}], ",", 
                    RowBox[{"Rectangle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0.3"}], "}"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{"ImageSize", "\[Rule]", "35"}]}], "]"}], ",", 
                 "\[IndentingNewLine]", "\"\<IIb\>\""}], "}"}], ",", 
               "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Graphics", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Blue", ",", 
                    RowBox[{"Rectangle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0.05"}], "}"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{"ImageSize", "\[Rule]", "35"}]}], "]"}], ",", 
                 "\"\<IIa (L)\>\""}], "}"}], ",", "\[IndentingNewLine]", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"Graphics", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"Red", ",", 
                    RowBox[{"Rectangle", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0.05"}], "}"}]}], "]"}]}], "}"}], ",", 
                   RowBox[{"ImageSize", "\[Rule]", "35"}]}], "]"}], ",", 
                 "\"\<IIa (R)\>\""}], "}"}]}], "\[IndentingNewLine]", "}"}], 
             ",", "\[IndentingNewLine]", 
             RowBox[{"Alignment", "\[Rule]", "Left"}], ",", 
             RowBox[{"BaseStyle", "\[Rule]", 
              RowBox[{"Directive", "[", 
               RowBox[{
                RowBox[{"FontSize", "\[Rule]", "12"}], ",", 
                RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}]}], 
               "]"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Background", "\[Rule]", 
            RowBox[{"RGBColor", "[", 
             RowBox[{"1", ",", "1", ",", "1", ",", "0.6"}], "]"}]}], ",", 
           RowBox[{"RoundingRadius", "\[Rule]", 
            RowBox[{"Scaled", "[", "0.01", "]"}]}]}], "]"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0.88", ",", "0.82"}], "}"}], "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "}"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"figNC$fileName", "=", "\"\<fig-sim5b.pdf\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"figNC$fileName", "=", "\"\<fig-sim20a.pdf\>\""}], ";"}], "\n", 
 RowBox[{
  RowBox[{"figNC$fileName", "=", "\"\<fig-sim00.pdf\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"If", "[", 
  RowBox[{"False", ",", 
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"destinationPath", "<>", "figNC$fileName"}], ",", "figNC"}], 
    "]"}]}], "]"}]}], "Input"],

Cell[BoxData["\<\"fig-sim00.pdf\"\>"], "Output"]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 1104},
WindowMargins->{{249, Automatic}, {Automatic, 0}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 88, 2, 53, "Text"],
Cell[649, 24, 28, 0, 38, "Text"],
Cell[680, 26, 60, 0, 38, "Text"],
Cell[743, 28, 118, 3, 38, "Text"],
Cell[CellGroupData[{
Cell[886, 35, 36, 0, 42, "Subsubsection"],
Cell[925, 37, 685, 17, 175, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1647, 59, 34, 0, 78, "Section"],
Cell[CellGroupData[{
Cell[1706, 63, 2533, 65, 244, "Input"],
Cell[4242, 130, 93, 2, 36, "Output"]
}, Open  ]],
Cell[4350, 135, 109, 3, 36, "Input"],
Cell[4462, 140, 5142, 126, 543, "Input"],
Cell[9607, 268, 1134, 27, 152, "Input"],
Cell[10744, 297, 1134, 27, 152, "Input"],
Cell[11881, 326, 913, 21, 152, "Input"],
Cell[12797, 349, 8024, 189, 773, "Input"],
Cell[CellGroupData[{
Cell[20846, 542, 479, 13, 106, "Input"],
Cell[21328, 557, 48, 0, 36, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/plots-lagrange.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18396,        495]
NotebookOptionsPosition[     14366,        399]
NotebookOutlinePosition[     17971,        481]
CellTagsIndexPosition[     17928,        478]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, Lagrange shells", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-08-08, Last modified 2019-04-10", "Text"],

Cell["\<\
This notebook plots Lagrange shells for a simulation. The simulation data \
should be loaded.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<id-bim-dust-definitions.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<bimetric-ss-reader.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"destinationPath", " ", "=", " ", "\"\<../\>\""}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lagrange shells", "Section"],

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Block", "[", 
   RowBox[{
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"r$max", "=", "10"}], ",", 
      RowBox[{"t$max", "=", "6.9"}], ",", "\[IndentingNewLine]", 
      RowBox[{"mStep", "=", "5"}], ",", 
      RowBox[{"nStep", "=", "5"}]}], "\[IndentingNewLine]", "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pf$massInShell", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"pf$massProfile", "[", "m", "]"}], "\[LeftDoubleBracket]", 
         RowBox[{";;", 
          RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"1", ",", 
              RowBox[{"m$", "[", "t$max", "]"}], ",", "mStep"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"m$", "[", "t$max", "]"}], "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m$", "[", "t$max", "]"}], "-", "1"}], ",", 
                 "mStep"}], "]"}]}], ",", 
              RowBox[{"m$", "[", "t$max", "]"}]}], "]"}]}], "]"}]}], "}"}]}], 
       "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"pf$apparentHorizon", "=", 
      RowBox[{"Table", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"With", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"pts", "=", 
            RowBox[{"Reap", "[", 
             RowBox[{"Do", "[", 
              RowBox[{
               RowBox[{"If", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Sign", "@", 
                   RowBox[{"gHorz$", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], ">", 
                  RowBox[{"Sign", "@", 
                   RowBox[{"gHorz$", "[", 
                    RowBox[{"m", ",", 
                    RowBox[{"n", "-", "1"}]}], "]"}]}]}], ",", 
                 RowBox[{"Sow", "[", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"t$", "[", 
                    RowBox[{"m", ",", "n"}], "]"}], ",", 
                    RowBox[{"r$", "[", 
                    RowBox[{"m", ",", "n"}], "]"}]}], "}"}], "]"}]}], 
                "\[IndentingNewLine]", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"n", ",", 
                 RowBox[{"2", "+", "ghostCells"}], ",", 
                 RowBox[{"n$", "[", "r$max", "]"}]}], "}"}]}], "]"}], "]"}]}],
            "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"pts", "=!=", 
             RowBox[{"{", 
              RowBox[{"Null", ",", 
               RowBox[{"{", "}"}]}], "}"}]}], ",", 
            RowBox[{"pts", "\[LeftDoubleBracket]", 
             RowBox[{"2", ",", "1", ",", 
              RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ",", 
            "Nothing"}], "]"}]}], "\[IndentingNewLine]", "]"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"m", ",", 
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"Range", "[", 
             RowBox[{"1", ",", 
              RowBox[{"m$", "[", "t$max", "]"}], ",", "mStep"}], "]"}], ",", 
            RowBox[{"Range", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"m$", "[", "t$max", "]"}], "-", 
               RowBox[{"Mod", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"m$", "[", "t$max", "]"}], "-", "1"}], ",", 
                 "mStep"}], "]"}]}], ",", 
              RowBox[{"m$", "[", "t$max", "]"}]}], "]"}]}], "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "]"}]}], ";"}]}], "\[IndentingNewLine]", "]"}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pf$rM", "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"pf$apparentHorizon", "===", 
      RowBox[{"{", "}"}]}], ",", "1", ",", 
     RowBox[{"2", "/", 
      RowBox[{"pf$apparentHorizon", "\[LeftDoubleBracket]", 
       RowBox[{
        RowBox[{"-", "1"}], ",", "2"}], "\[RightDoubleBracket]"}]}]}], 
    "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"figLagcells", "=", 
  RowBox[{"Show", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ListContourPlot", "[", 
     RowBox[{
      RowBox[{"pf$massInShell", "//", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"FrameTicksStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"14", ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
         "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ContourStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"{", 
         RowBox[{"Black", ",", 
          RowBox[{"Opacity", "[", "0.9", "]"}]}], "}"}], "}"}]}], ",", 
      RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "z", "}"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"0.8", "+", 
            RowBox[{"0.25", "z"}]}], ",", 
           RowBox[{"0.7", "+", 
            RowBox[{"0.35", "z"}]}], ",", 
           RowBox[{"0.2", "+", 
            RowBox[{"0.85", "z"}]}]}], "]"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "1", ",", "0.1"}], "]"}]}], " ", ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Sequence", "@@", 
       RowBox[{"If", "[", 
        RowBox[{"False", ",", 
         RowBox[{"{", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{"Placed", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"BarLegend", "[", 
              RowBox[{"Automatic", ",", "All", ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{"14", ",", 
                  RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}]}], 
                 "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", "Right"}], 
            "]"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Sequence", "@@", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"pf$apparentHorizon", "=!=", 
        RowBox[{"{", "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"ListLinePlot", "[", 
         RowBox[{
          RowBox[{"pf$apparentHorizon", "\[LeftDoubleBracket]", 
           RowBox[{
            RowBox[{"5", ";;"}], ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}]}], "\[RightDoubleBracket]"}], ",",
           "\[IndentingNewLine]", 
          RowBox[{"InterpolationOrder", "\[Rule]", "1"}], ",", 
          RowBox[{"PlotStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{"Red", ",", "Dashed"}], "}"}]}]}], "]"}], "}"}], ",", 
       RowBox[{"{", "}"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "400"}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "figLagcells", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "//",
    "Normal"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"verticals", "=", 
   RowBox[{
    RowBox[{"Reap", "[", 
     RowBox[{"%", "/.", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"a_", ",", "b_"}], "}"}], ",", "c___"}], "}"}], "]"}], 
       "\[RuleDelayed]", 
       RowBox[{"Sow", "@", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"a", ",", "b"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", "7"}], "}"}]}], "}"}], "]"}]}]}]}], "]"}], 
    "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}]}], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"figLagcellsBack", "=", 
   RowBox[{"Rasterize", "[", 
    RowBox[{"ListContourPlot", "[", 
     RowBox[{
      RowBox[{"pf$massInShell", "//", 
       RowBox[{
        RowBox[{"Flatten", "[", 
         RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Style", "[", 
            RowBox[{"r", ",", "Black", ",", "15"}], "]"}], ",", 
           RowBox[{"Style", "[", 
            RowBox[{
             RowBox[{"Rotate", "[", 
              RowBox[{"t", ",", 
               RowBox[{
                RowBox[{"-", "90"}], "\[Degree]"}]}], "]"}], ",", "Black", 
             ",", "15"}], "]"}]}], "}"}]}], ","}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Frame", "\[Rule]", "None"}], ",", 
      RowBox[{"ImagePadding", "\[Rule]", "0"}], ",", 
      RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Automatic", ",", "Automatic", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "1.6"}]}], ",", 
      RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"ContourStyle", "\[Rule]", "None"}], ",", "\[IndentingNewLine]", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{
         RowBox[{"{", "z", "}"}], ",", 
         RowBox[{"RGBColor", "[", 
          RowBox[{
           RowBox[{"0.8", "+", 
            RowBox[{"0.25", "z"}]}], ",", 
           RowBox[{"0.7", "+", 
            RowBox[{"0.35", "z"}]}], ",", 
           RowBox[{"0.2", "+", 
            RowBox[{"0.85", "z"}]}]}], "]"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Contours", "\[Rule]", 
       RowBox[{"Range", "[", 
        RowBox[{"0", ",", "1", ",", "0.1"}], "]"}]}]}], " ", 
     "\[IndentingNewLine]", "]"}], "]"}]}], ";"}]], "Input"],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ListContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Indeterminate", ",", "Indeterminate", ",", "Indeterminate"}],
         "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Indeterminate", ",", "Indeterminate", ",", "Indeterminate"}],
         "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"14", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
        "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", 
      RowBox[{"1", "/", "1.6"}]}], ",", 
     RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Black", ",", 
         RowBox[{"Opacity", "[", "0.9", "]"}]}], "}"}], "}"}]}], ",", 
     RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Contours", "\[Rule]", "None"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Prolog", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{"Inset", "[", 
        RowBox[{"figLagcellsBack", ",", 
         RowBox[{"Scaled", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"Scaled", "[", "1.02", "]"}]}], "]"}], "\[IndentingNewLine]",
        "}"}]}]}], "\[IndentingNewLine]", "]"}], ",", "figLagcells", ",", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Dotted", ",", "verticals"}], "}"}]}]}], 
  "]"}]], "Input"]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 1104},
WindowMargins->{{249, Automatic}, {Automatic, 0}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 88, 2, 53, "Text"],
Cell[649, 24, 28, 0, 38, "Text"],
Cell[680, 26, 60, 0, 38, "Text"],
Cell[743, 28, 117, 3, 38, "Text"],
Cell[CellGroupData[{
Cell[885, 35, 36, 0, 42, "Subsubsection"],
Cell[924, 37, 685, 17, 175, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1646, 59, 34, 0, 78, "Section"],
Cell[1683, 61, 3980, 100, 359, "Input"],
Cell[5666, 163, 374, 11, 36, "Input"],
Cell[6043, 176, 3204, 79, 359, "Input"],
Cell[9250, 257, 864, 27, 60, "Input"],
Cell[10117, 286, 2137, 55, 198, "Input"],
Cell[12257, 343, 2093, 53, 333, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/plots-sec-1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    315195,       5722]
NotebookOptionsPosition[    310726,       5611]
NotebookOutlinePosition[    314331,       5693]
CellTagsIndexPosition[    314288,       5690]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, plots, Section 1", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-08-08, Last modified 2019-04-10", "Text"],

Cell["\<\
This notebook creates the plots for the figures in Section 1.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<id-bim-dust-definitions.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<bimetric-ss-reader.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "True"}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"destinationPath", " ", "=", " ", "\"\<../\>\""}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Summary of results", "Section"],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]ADM", "[", 
      RowBox[{"r", ",", "3"}], "]"}], 
     SuperscriptBox["10", "3"]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "1.55"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", 
       RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "@", 
             RowBox[{"{", 
              RowBox[{"\"\<dust density \>\"", ",", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<\[Times]\>\"", ",", "Small"}], "]"}], ",", 
               "\"\< \!\(\*SuperscriptBox[\(10\), \(3\)]\)/\[ThinSpace]\>\"", 
               ",", 
               RowBox[{"Style", "[", 
                RowBox[{"\"\<L\>\"", ",", 
                 RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Sans\>\""}]}], 
                "]"}], ",", 
               "\"\<\!\(\*SuperscriptBox[\(\[VeryThinSpace]\), \
\(-2\)]\)\>\""}], "}"}]}], ",", "Purple"}], "]"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
            "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "0.9"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"plotFontSize0", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", "Black"}],
       "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"30", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "@", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.91", ",", "0.05"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-1a.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], "  ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", "0", ",", "0", 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"useAssy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<g\>\"", ",", "\"\<legends\>\""}], "}"}], ",", 
   "\[IndentingNewLine]", "\"\<\>\"", ",", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.95", ",", "1.35"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "LightGray"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Style", "[", 
          RowBox[{"A", ",", "Black"}], "]"}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "0.9"}], "}"}]}], "\[IndentingNewLine]", "]"}]}]}],
   "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-1b.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {GrayLevel[0], AbsoluteThickness[0.8], Opacity[1.], CapForm["Butt"], 
      LineBox[CompressedData["
1:eJwV03k01G0bB/ApRU8hS5J9eSxZo18pJdctVCQU6k3LpEgqSxHlmRaJydbj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       "]]}}, InsetBox[
     TemplateBox[{StyleBox["A", 
        GrayLevel[0], StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    GrayLevel[0], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    GrayLevel[0], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.038000000000000006`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "CMU Serif", FontSize -> 12, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                 InterpretationBox[
                  ButtonBox[
                   TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                   Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                   Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                   With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                   Automatic, Method -> "Preemptive"], 
                  GrayLevel[0], Editable -> False, Selectable -> False], ",", 
                 RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}], 
             "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                 "12"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}]}], "]"}]& )], 
     Scaled[{0.5, 0.9}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0., 1.},
   AxesStyle->GrayLevel[0.85],
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox[
        TemplateBox[{"r", "\" \[LongRightArrow]\""}, "RowDefault"], 
        FontFamily -> "CMU Serif", 13, StripOnInput -> False], 
       TraditionalForm], 
      Scaled[{0.91, 0.01}], {0, -1}], 
     InsetBox[
      FormBox[
       StyleBox["\"\"", FontFamily -> "CMU Serif", 11, StripOnInput -> False],
        TraditionalForm], 
      Scaled[{0.06, 0.18}], {-1, 0}]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[12, FontFamily -> "CMU Serif", 
     GrayLevel[0]],
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->{{30, 15}, {16, 1}},
   ImageSize->300,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{0., 19.999999591836733`}, {0.95, 1.35}},
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         GrayLevel[0], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwV03k01G0bB/ApRU8hS5J9eSxZo18pJdctVCQU6k3LpEgqSxHlmRaJydbj
tRUtJBRZIr1FREUajYRsqZBdg/nN/AYT8d79cZ/7fM59zvdc97nOV+Oo/x6v
hTQaLQGfP3d4BP3zsNdtS+sdEm8boygIWvLBap/6BZDcWRT9x8/ownPq6lHw
7nxq70fsW3cjs5d2JIDDBnZdA7ZbjJTUYvVU6PixfQsbW+ZCWui8dzq8sZTY
Wo99gkjgzbZnQpK2Zlsd9jb9dt1fM9lwsi1WWIOtraF8aEotF0bk7fNfYy9a
5ZFAWecDh+4yXon9QzKnjvQuggJ2dlUZds/Vc5embIvhq7a9+jNs5zl5hcn2
EvB1dZN6gl11ofwp5VMKm4Pr/83DNhYcdOTPPINTA3fuZWFLcO6Hc9XKoMyE
OHkTm+FtozpRXA7Z0yt047E5PwZfjFlXAOscI/A6dn2nwfiodxWIVDwuD8G+
o+9dQzGq4Xue0zM/bNcTL6Qp29fgLHsIvLBr+tzzee1vQDpDbeHuP/ka+UIy
4y2oDfdv2oZN0H9vI31qoE7VUmQzduaX9N6JmVrwMEnZ+jd2WFP/yjE1Fjj5
32KMX6dg43IzT84wC8b+d2RtDzbXgVn8s7geLlWNhzRhH3mv5zBqzYZM/39K
SrAtq/zChrwboWYMBv2xQ+fo3oGrPoF0vYrSYey9d5dI8hmfQN5BtGcntmTX
/gM82yaQ11BW1MG+tHdWwG1vBi87P+dWJgXugqw7ARYtkB/0XLQa2yxplzU3
owWKdnjsysMea7oXP+HzGSoj5mIuYh/cZWUwPtMKTnEhjarYm20ij/xU6wTT
2iX/OERScDxot0J3bCeI2ZW2G2EnZCk3Nws7oYDSKpHEHl701Lq85QtkxuX1
fIygIKW2WyeK+RUqSzbp2GHztpmP6Ux0gzDNykv7GgU3Ni90kTDuAfp02cO5
cAqyWrzXMD17QGTSxqcd+5MIMRza1ANpGgIfJraOJ2v/0ce9oCbe6Nl7lYLP
WpMWpvQ+kK4L2HsxjILRigMKj5P7wKR6b4ojNs3ttUCL3QezcbN71bANImIL
V5n3w8XX4+5VVyi4OqCpTpMdgMC24ADhZQrW5DiJNL4bhLzdj8bcLlEQrZvL
Om08CuyuR3LFoXjfpYOh9h6jILlavSkYu9xKy3B10iisXGipYYE9ciD9Rp9w
FPafGblce4GCHfHJLu61P8H/aMCmlvMUiArDvm0/OAaLgyyrvgRTYOVVcF7a
lgtjphx+2lkK2AYOu68c5oKOc3O4C/Z/eKN6EyFcWOSSm78MO+Dy6i52Hheu
tVWwQs9QkJH6YMt1KRIIcf/1rgEUzDekLpzvIqF7hy6f70tBpVlkLOcsH9z1
55SHT+B5I9IKumL4sGnoQEUy9ovPhR/rs/gwrBb4eyt26dl2qdw2PmxfGuB1
x5uC/MLVyV6bKPhuu6LJ/jgFt3U+3P2+QAA9ZqWbUo5RcGGlVNGn+Elg7hu4
PHyIgvWTqU2lhUL4KpOacW03BZEjZlPVLCG85BVpymJ3fG1RbugXwuxpJev7
zrhfbyVODCj+Am/mGL3CCfcvPmxOjvkL+lVOS43vomCPgY9BCH0GLr6SuAb2
FPgd2RhhLvUbnGiGwXe2UuDidUq5eyMNsRwT0a61eF61KJX7R0RQc44wLlEK
79fzZZEIWxTpUjGyKsN8uPX8nrO/7lLUKqBW3KjkQ6P7AlhlJ4Fu6diWOSTx
wcrGottknxQaXLrWouM4HwzCn9tSHGlEs+g1um7Bh/V2MURFqCzqPqajwpbl
w0XXER9XfTkkH96mRRvhQZuY2PZllStREvks9v0bHvjSik4nnFmFRnbueBJ9
mwdaV4oUVFUV0W0XCdlTITz4+dDf932BEormuNTx9vGAXFH+lzVdBZnLnjhj
sZEHYvo1Dl/5qshvWcLTTmUeGG015Gi6qSORh1WioQt4MFSSKdhvqIGIsrq5
98Mk5E6d36Mu0EAMq5i6Gy0kLKUntXz8qInkdndLuL8iISht+SPxtL+RK3Oz
v2I+CX4KG6odPLRQ8WKTnOu3SRB7+WA2yFwbjT+hvg9Ek/DIJCDWUEQHBe45
X3eVQcLw+zDE/qaD3sVwxP/yI+FFFmz0K9VFe81nF3QcISHe9VB4OmM1Eqrm
JB50w3m61bwXbnooa8Wx+Bd2JDAbrj7zUNdHjveFnTFAws3n5EvxIX3kr78x
Qs+MhG012YPprwzQRLKNSbIhCb+zyjzfMA1RMLPqtZ4WCS6PZMQaPIyQb1qr
X5wSCcWXP8weNzJGNVMi6wSyJKSnmZiJCIyRtC4tfkCcBMOOL4nMhjVIppWM
zVxMQm/Q2cyGnSZIu8mli5jnwoykYtzOMhMkKyPjkzTNhW/1N1PrtUzR3GOh
izePC28Dap2ko0zRsksh2SMcLggfyq1iC0yROU3yyeYhLhAsuWjHA2vREgXH
RoMfXFgvzlFpfrUWTXlGOp/6xgVmT/9blj6BjpJiNEYHzr8XJxv1L4Gu9NmM
yHzmgskirQn7/xKowEApY74F99qnvF48kUCawrPuHGzDdUNh8SkE2u70oLMW
O5SFuDfvEui4PmfBBeyVFJ+d85hAuW/shN3NXHC0c4+sqSNQGDOd8aSJC5mF
XI9IFoFGWpru38UWyDK37PhAoDU53vXR2He+P6U+fCSQ6LpybS/s0UCJYy2t
BFL1712kiB15rxp+9BGIedrX89onLnwR2aeUNUAgBY1TVWewjXzGJr2GCOQ6
UKlCx/5MKBaOjBLIV5zeb46tyQpUJkn83+ng1IlGLgQbL50u4RNo0n7R8m/Y
rMSMliABgS6mdDPrsQMON0RPTxOoJ4kRno1d8/bY8fJfBKqPtBBNxJbX+2XF
mMXvE9tir2CfvBGvYjlHoGxumpwf9iu+jnB+nkCL8zZkHsD+P3zZpUs=
         "]]}}}, {
     DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0., 1.},
       AxesStyle -> GrayLevel[0.85], DisplayFunction :> Identity, Epilog -> {
        Text[
         Style[
          Row[{$CellContext`r, " \[LongRightArrow]"}], FontFamily -> 
          "CMU Serif", 13], 
         Scaled[{0.91, 0.01}], {0, -1}], 
        Text[
         Style["", FontFamily -> "CMU Serif", 11], 
         Scaled[{0.06, 0.18}], {-1, 0}]}, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Automatic, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[12, FontFamily -> "CMU Serif", 
        GrayLevel[0]], GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImagePadding -> {{30, 15}, {16, 1}}, ImageSize -> 
      300, LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, 
      PlotRange -> {{0., 19.999999591836733`}, {0.95, 1.35}}, 
      PlotRangeClipping -> True, PlotRangePadding -> {{
         Scaled[0.02], 
         Scaled[0.02]}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         GrayLevel[0], 
         AbsoluteThickness[0.8]]}, {
        Style[$CellContext`A, 
         GrayLevel[0]]}, LegendMarkers -> None, 
       LabelStyle -> {FontFamily -> "CMU Serif", 12}, LegendLayout -> 
       "Row"]], {0.5, 0.9}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output"],

Cell[BoxData["\<\"../fig-1b.pdf\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "1.06", ",", "1.08", 
     ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "10", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"-", "1"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "g"], ",", "\"\<\[ThinSpace]=\[ThinSpace]\>\"",
       ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      RowBox[{
      "\"\<\[ThinSpace]=\[ThinSpace]8\[ThinSpace]\[Pi]\>\"", 
       "\"\<\\n\>\""}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.94", ",", "1.34"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "LightGray"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-2a.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {RGBColor[0, 0, 1], AbsoluteThickness[0.8], Opacity[1.], CapForm["Butt"],
       LineBox[CompressedData["
1:eJwd2nc81d8bAHB7773XLTuhshrnIJEoWZWUTWX7Kpllj2QVKomQolJmSSRE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       "]]}, 
     {RGBColor[1, 0, 0], AbsoluteThickness[0.8], Opacity[1.], 
      Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwV13c8V18YB3B77713yB6J/OicklFUdrJCKRVCoiRJIUIIyU5Ckk1IQopQ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       "]]}, 
     {GrayLevel[0], AbsoluteThickness[0.8], Opacity[1.], Dashing[{0, Small}], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwV1Hk41PsXB3AlKVkrS7IMX0lFuPWzcz6SKK0K3dQt252mRFGJNLfNGula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       "]]}}, InsetBox[
     TemplateBox[{StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False],StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False],StyleBox[
       "\"GR\"", 10, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    RGBColor[0, 0, 1], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    RGBColor[0, 0, 1], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.26] -> Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.26] -> Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    GrayLevel[0], 
                    Dashing[{0, Small}], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    GrayLevel[0], 
                    Dashing[{0, Small}], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.26] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "CMU Serif", FontSize -> 12, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                 "12"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "20"}]}], "]"}]& )], 
     Scaled[{0.5, 0.88}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0., 1.},
   AxesStyle->GrayLevel[0.85],
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox[
        TemplateBox[{"r", "\" \[LongRightArrow]\""}, "RowDefault"], 
        FontFamily -> "CMU Serif", 13, StripOnInput -> False], 
       TraditionalForm], 
      Scaled[{0.91, 0.01}], {0, -1}], 
     InsetBox[
      FormBox[
       StyleBox[
        TemplateBox[{
          SubscriptBox["\[Beta]", 
           StyleBox["\"(1)\"", 6, StripOnInput -> False]], 
          "\"\[ThinSpace]=\[ThinSpace]\"", 
          RowBox[{"-", "1"}], "\", \"", 
          SubscriptBox["\[Kappa]", "g"], "\"\[ThinSpace]=\[ThinSpace]\"", 
          SubscriptBox["\[Kappa]", "f"], 
          
          RowBox[{"\"\[ThinSpace]=\[ThinSpace]8\[ThinSpace]\[Pi]\"", " ", 
            "\"\\n\""}]}, "RowDefault"], FontFamily -> "CMU Serif", 11, 
        StripOnInput -> False], TraditionalForm], 
      Scaled[{0.06, 0.18}], {-1, 0}]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[12, FontFamily -> "CMU Serif", 
     GrayLevel[0]],
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->{{30, 15}, {16, 1}},
   ImageSize->300,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{0, 5}, {0.94, 1.34}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         RGBColor[0, 0, 1], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwd2nc81d8bAHB7773XLTuhshrnIJEoWZWUTWX7Kpllj2QVKomQolJmSSRE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         "]]}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         Dashing[{Small, Small}], 
         RGBColor[1, 0, 0], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwV13c8V18YB3B77713yB6J/OicklFUdrJCKRVCoiRJIUIIyU5Ckk1IQopQ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         "]]}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         GrayLevel[0], 
         Dashing[{0, Small}], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwV1Hk41PsXB3AlKVkrS7IMX0lFuPWzcz6SKK0K3dQt252mRFGJNLfNGula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         "]]}}}, {
     DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0., 1.},
       AxesStyle -> GrayLevel[0.85], DisplayFunction :> Identity, Epilog -> {
        Text[
         Style[
          Row[{$CellContext`r, " \[LongRightArrow]"}], FontFamily -> 
          "CMU Serif", 13], 
         Scaled[{0.91, 0.01}], {0, -1}], 
        Text[
         Style[
          Row[{
            Subscript[$CellContext`\[Beta], 
             Style["(1)", 6]], "\[ThinSpace]=\[ThinSpace]", -1, ", ", 
            Subscript[$CellContext`\[Kappa], $CellContext`g], 
            "\[ThinSpace]=\[ThinSpace]", 
            Subscript[$CellContext`\[Kappa], $CellContext`f], "\n" 
            "\[ThinSpace]=\[ThinSpace]8\[ThinSpace]\[Pi]"}], FontFamily -> 
          "CMU Serif", 11], 
         Scaled[{0.06, 0.18}], {-1, 0}]}, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Automatic, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[12, FontFamily -> "CMU Serif", 
        GrayLevel[0]], GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImagePadding -> {{30, 15}, {16, 1}}, ImageSize -> 
      300, LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, 
      PlotRange -> {{0, 5}, {0.94, 1.34}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         RGBColor[0, 0, 1], 
         AbsoluteThickness[0.8]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         Dashing[{Small, Small}], 
         RGBColor[1, 0, 0], 
         AbsoluteThickness[0.8]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         GrayLevel[0], 
         Dashing[{0, Small}], 
         AbsoluteThickness[0.8]]}, {
        Style[$CellContext`A, 
         RGBColor[0, 0, 1]], 
        Style[
         OverTilde[$CellContext`A], 
         RGBColor[1, 0, 0]], 
        Style["GR", 10]}, LegendMarkers -> None, 
       LabelStyle -> {FontFamily -> "CMU Serif", 12}, LegendLayout -> "Row", 
       LegendMarkerSize -> 20]], {0.5, 0.88}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output"],

Cell[BoxData["\<\"../fig-2a.pdf\"\>"], "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", " ", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "1.06", ",", "1.08", 
     ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "200",
      ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\"\<\>\"", ",", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "50"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.94", ",", "1.34"}], "}"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "LightGray"}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-2b.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     {RGBColor[0, 0, 1], AbsoluteThickness[0.8], Opacity[1.], CapForm["Butt"],
       LineBox[CompressedData["
1:eJwU23c8lV8YAPCMREZkhJCREbJX1vvYsl1ccnFvSvWLIglF2VFSUkkICUWR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       "]]}, 
     {RGBColor[1, 0, 0], AbsoluteThickness[0.8], Opacity[1.], 
      Dashing[{Small, Small}], CapForm["Butt"], LineBox[CompressedData["
1:eJwc2nc81d8bAHAjJaFhZGdlZe/9eewZ1yXl2pWRFKkQQkYpkWQUMorMpJKE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       "]]}, 
     {GrayLevel[0], AbsoluteThickness[0.8], Opacity[1.], Dashing[{0, Small}], 
      CapForm["Butt"], LineBox[CompressedData["
1:eJwV1Hk4V1sXB3BDcUu6DVJUQkJCyJTUWhehIrNMmYdT5qFQZg3IUCpDVCqV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       "]]}}, InsetBox[
     TemplateBox[{StyleBox["A", 
        RGBColor[0, 0, 1], StripOnInput -> False],StyleBox[
        OverscriptBox["A", "~"], 
        RGBColor[1, 0, 0], StripOnInput -> False],StyleBox[
       "\"GR\"", 10, StripOnInput -> False]},
      "LineLegend",
      DisplayFunction->(FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    RGBColor[0, 0, 1], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    RGBColor[0, 0, 1], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.26] -> Baseline)], #, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    Dashing[{Small, Small}], 
                    RGBColor[1, 0, 0], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.26] -> Baseline)], #2, 
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    GrayLevel[0], 
                    Dashing[{0, Small}], 
                    AbsoluteThickness[0.8]], {
                    LineBox[{{0, 20}, {20, 20}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    CapForm["Butt"], 
                    GrayLevel[0], 
                    Dashing[{0, Small}], 
                    AbsoluteThickness[0.8]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 20}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.26] -> Baseline)], #3}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {"Columns" -> {{0.8, 0.5}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
             GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
             GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{1}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "CMU Serif", FontSize -> 12, FontFamily -> "Arial"}, 
         Background -> Automatic, StripOnInput -> False], TraditionalForm]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[0, 0, 1], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0., 0., 0.6666666666666666], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[0, 0, 1]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[0, 0, 1]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[0, 0, 1], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"Small", ",", "Small"}], "}"}], "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    RGBColor[1, 0, 0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> RGBColor[0.6666666666666666, 0., 0.], 
                    FrameTicks -> None, PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], 
                    "RGBColor[1, 0, 0]"], Appearance -> None, BaseStyle -> {},
                     BaselinePosition -> Baseline, DefaultBaseStyle -> {}, 
                    ButtonFunction :> With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    RGBColor[1, 0, 0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["RGBColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    RGBColor[1, 0, 0], Editable -> False, Selectable -> 
                    False], ",", 
                   RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}], 
               ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{
                   RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                   RowBox[{"CapForm", "[", "\"Butt\"", "]"}], ",", 
                   InterpretationBox[
                    ButtonBox[
                    TooltipBox[
                    GraphicsBox[{{
                    GrayLevel[0], 
                    RectangleBox[{0, 0}]}, {
                    GrayLevel[0], 
                    RectangleBox[{1, -1}]}, {
                    GrayLevel[0], 
                    RectangleBox[{0, -1}, {2, 1}]}}, AspectRatio -> 1, Frame -> 
                    True, FrameStyle -> GrayLevel[0.], FrameTicks -> None, 
                    PlotRangePadding -> None, ImageSize -> 
                    Dynamic[{
                    Automatic, 1.35 CurrentValue["FontCapHeight"]/
                    AbsoluteCurrentValue[Magnification]}]], "GrayLevel[0]"], 
                    Appearance -> None, BaseStyle -> {}, BaselinePosition -> 
                    Baseline, DefaultBaseStyle -> {}, ButtonFunction :> 
                    With[{Typeset`box$ = EvaluationBox[]}, 
                    If[
                    Not[
                    AbsoluteCurrentValue["Deployed"]], 
                    SelectionMove[Typeset`box$, All, Expression]; 
                    FrontEnd`Private`$ColorSelectorInitialAlpha = 1; 
                    FrontEnd`Private`$ColorSelectorInitialColor = 
                    GrayLevel[0]; 
                    FrontEnd`Private`$ColorSelectorUseMakeBoxes = True; 
                    MathLink`CallFrontEnd[
                    FrontEnd`AttachCell[Typeset`box$, 
                    FrontEndResource["GrayLevelColorValueSelector"], {
                    0, {Left, Bottom}}, {Left, Top}, 
                    "ClosingActions" -> {
                    "SelectionDeparture", "ParentChanged", 
                    "EvaluatorQuit"}]]]], BaseStyle -> Inherited, Evaluator -> 
                    Automatic, Method -> "Preemptive"], 
                    GrayLevel[0], Editable -> False, Selectable -> False], 
                   ",", 
                   RowBox[{"Dashing", "[", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "Small"}], "}"}], "]"}], ",", 
                   RowBox[{"AbsoluteThickness", "[", "0.8`", "]"}]}], "]"}]}],
              "}"}], ",", 
           RowBox[{"{", 
             RowBox[{#, ",", #2, ",", #3}], "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"FontFamily", "\[Rule]", "\"CMU Serif\""}], ",", 
                 "12"}], "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
           RowBox[{"LegendMarkerSize", "\[Rule]", "20"}]}], "]"}]& )], 
     Scaled[{0.5, 0.88}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0., 1.},
   AxesStyle->GrayLevel[0.85],
   DisplayFunction->Identity,
   Epilog->{
     InsetBox[
      FormBox[
       StyleBox[
        TemplateBox[{"r", "\" \[LongRightArrow]\""}, "RowDefault"], 
        FontFamily -> "CMU Serif", 13, StripOnInput -> False], 
       TraditionalForm], 
      Scaled[{0.91, 0.01}], {0, -1}], 
     InsetBox[
      FormBox[
       StyleBox["\"\"", FontFamily -> "CMU Serif", 11, StripOnInput -> False],
        TraditionalForm], 
      Scaled[{0.06, 0.18}], {-1, 0}]},
   Frame->{{True, True}, {True, True}},
   FrameLabel->{{None, None}, {None, None}},
   FrameStyle->Automatic,
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   FrameTicksStyle->Directive[12, FontFamily -> "CMU Serif", 
     GrayLevel[0]],
   GridLines->{{0}, {0}},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->{{30, 15}, {16, 1}},
   ImageSize->300,
   LabelStyle->{FontFamily -> "Times"},
   Method->{
    "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
     AbsolutePointSize[6], "ScalingFunctions" -> None},
   PlotRange->{{1, 50}, {0.94, 1.34}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0, 0}, {0, 0}},
   Ticks->{Automatic, Automatic}],
  InterpretTemplate[Legended[
    Graphics[{{{}, {}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         RGBColor[0, 0, 1], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwU23c8lV8YAPCMREZkhJCREbJX1vvYsl1ccnFvSvWLIglF2VFSUkkICUWR
3ZIV0jBbhDJKKdU1Q+j33L/6fD/POc9573POe855+5SUbyDJj3nNmjVJ69as
Yfx5kTok+Uiix/jnBu9Vs6UpgsUqbv2hA/eIk+nHU0j/pojzTzMvKBxoICDl
Y/QR7mmiY2rRjvv8M6KjQux8rdQ08TpGjsR2oIvYljj9g0lvmviZVHznX95r
or6cd/287TRB7yZUllPeEzXHGi6zeU4TM8LvyhdODBB5t3beJNGmiXlagObc
/k+Ew+lL71io00SkK9NAeMkIEVcYs4HfY5o4FW4n9idvjNAYDCCfc5gmorOv
eh+7+oVQsVvizbCYJmIaR3NmUr4SumNfxzOJaSL28/bhI/EThMPn6LZio2ki
nv24FP3ED6Lxc+XmQxg/rdzie/jIT6LUeZ3gIbNpItFpQ8Hk/t8E3P0cc8tq
mjDXLw3WvkcnNq8/JUrYTBMWr0iXQkqmiAcsa5t50JY+C1VVhdPEA7bvfbOW
04QV/fqb6bwZgjC2iH9qMk1Yx5rNqWfPEiGvRYZHDdACE4JHrs4RteIHC1/q
TBM7i87rlKfNE29sIxbPaE4TNnpa7r9T/hBuBSceBWpME7Yv+sNUziwQrUeq
/nBg3M4rKuNQ/CKRPxgq4q6F/rX14d2oJWK3zqK7vPY0YR/9ov/Hib9EkkX/
SALGHTYGLSmGLhO5ksoe6zCfQ4Hg5oNHVgifO0sNn7dPE446jw2KA1aJLtNX
7YMK04RTO83r2/5/hEPrVpbvMtOEwva4+kvqa+Cv5pDZ9y3TxLb5tw6a99aA
OOkzJ1l8mlBsUPjUq8wE3LSBGgkxdFJEYHAJE2Qmyjx5vBnt3PmPT4EZxJfX
/aEyLCqVWlHIDImVj3tMRdFjRyWdZVigZOwe6fOmaULpbls5PY8Fxi8yzWoJ
TBPKx0RMUiVY4b+5I2JXNqCNA3pUs1nB9PX+fWXr0esadneJrAUT1mhbHTZ0
N9/04atrwXlul0M5M/ra3lgeQTb45P6Nar5mmtjue39jWRobfFeJEa9dnSJU
lNbftOddB9K/7nOcWkHPemn+TFkHI2ta2pf+op/ce3qOkx2GX/vM3V6cIlRP
M7sqn2GHqvcqpxzmpwg1R7fPL9k4IKdWzZFzGi18O8Q/ngPUfnpU2vycItQN
Z2omTnBCpuOBI+8/ThFa8Wf0xvdvAN3dy78vtUwRXHGJn4ToG0Deu/FzfOMU
Md1o+lTGkBcobLo6bk+mCJ/GJiHDaF74/kJk/u2jKeJFAxx0beGFB/8tn77y
YIrQaWh4EsDOB2/ueQnx1E4R+fXGfAl2fKB4JMr+Q+UUwVP/ZO/1VD5YKI7P
GiibIk48MXxQ84YPdONvNZrhOv7wQMs1fI4fVH2070dcmCIsH1TdSt0hAEP3
2RpzkqeIyvsaf2+fFABRh903dyZOERL3KxyamgTAfEOdyUDsFHG2Vi2/f60g
OGl7UR6fmiLma+7NTe0UhPEPUn80IqYI3xqVnevPC4KWanKbc/gU0Vldmi3d
KwhnafqLE8emCP1qZbq+kBAM/EcLunl0isi6t/Xcio4wHPYp9+32mCLY7938
JBghDIutVJkr5CkipExaU6VBGBJfmciecJ0ihktvnLZkEYG7zdcpSqQpwq5U
8oOPlQgQLCxzAY74nt7N3R6WLAIL++a3qNtNEVvvSsRc6BIB9yd0oWzrKSL1
zvU3t/hFgXPwjuec+RSxXCKm0OguCnFD/LrnTKYIryKBlthwMXg8pP2rc/sU
0V54aVNWnRhMkk9eT1bE+Szc6F+1Rhz+vZxOCJefIvIKLta/NBeHc9mnqK+2
4vwW8G78nCQOA077e69JTxHhNy/4Lb8ShxTlloDnklPE53yehwJ8EnBEZBe3
zJYpwik/hWu7mwTsr+uW3CM+RdTd4KJZXJOAtJfSCS6bcf91YF5l8ZaEF8We
62bYpwjPZ+3nOiMlYddi0PtL66YIObiw+Vq2JPTy/2pcXYvr6YFbyZ46STjK
fPr0ZtYpol5dbIfKoCRYWtT9m2TC+SsZfbbwVxJyW4eqL/yjE2SZYvLTzVJQ
osnmorZCJ6SzA7+kGEjBI8qo0coSnfgtoBPiQZGCl3SpD5sW6URdyjKzTIQU
VLrmG5z9QyeS2J5e/JkpBf842z3N5+mEa9QZyQePpOAkX2y81BydkFxwvBf7
QQp+BNaYzM7QickgIWP7JSnw1uVqvDxNJx5MDL7aJCoNVS685j/pdCLe9yZl
dIc01CqFV6z5TSecBv77fneXNChklO6YmKQTYq5qx8OOS8NVk5nqru904tur
+XWm16ThH/OfxI/f6ES1xZN0rofS0NIi5KL1lU7E1MfJvu+TBlb6pYQPX+iE
g65N9Y0FaZDS2/aw+TOdEC3nNQsQloEYlyfJL8foxLjC+x4dPRk4Wzbs/HKU
TlTeuE5j8pCB1+nVetdH6AT/gZ53buStcEOl4JL/WzoxPHzVTzJ0KwgHNahd
e0Mn7u7ymf1+ZSt4OTSHNL6mE+G9W+NqaraCApfz4/peOmFu+4Mv+u1WMOjQ
a4rqoRO8LRV5NnNbQWXy732WbjoxaBiuKigoC88TyHM+nXTido1x/SctWejZ
M2NR9YpOhKistS9xlYUmlh/msi/pBNx6ORASIgvf3Gznup/TCS7JtIPEZVn4
u5Cq2dROJ/oyPBY5qmXhoXT6xclndKKQb0vSm9eyIKQXEq2HDj77RSh3RhaU
B1IfxbTRCWOWu4X/8cvBNb/rcKuVTqyPDNbS0pSDN4+54i630Il3s3pPV0ly
cKBQLM3qKZ3IP/TP+XmwHNhOfw3paaITh8dbhy+lyUF9VMtNp0Y6oU89F+hT
KQccZ/uCvtbTCbY+0qpCrxzICEntqXhCJ3qdRFJmpuTgJ2dIz6M6OpHz/NPm
ej55yOlnsVh5TCcOmhaVJKnLw+OnZ0p3o3UfB+xwcZaHcHWj4meP6ASrlma7
+BF54J/3TtuA7r67SP6WKg/bsmx0tj6kE9myjV8qy+Xh4bjCDqYHdOJAzumQ
k93yELAnUqu6lk5obbJnsabLg9pCorNHDZ1Yk8qftpFXASTfizzhrqYTr9g/
SA6pKkDWxqjHvyvpREZM3r1bjgpg1vHYnQtN/7yY0XtYAe7/VNLYU0EnrKxd
YldSFMAx59zcYDn+njt3/RVKFaDkB0H3Rs/zsLm5vFIApu3BZs/xnuEQTDU+
9UMBno4928+BLnz7QL54/Tbg26V4WKiMTizrbeR7s20bBFzzU124i+9Xtv/S
qjXGOw6/fHqHTvDd17EgmyqCXuWCDWcR/j7RVJWY3YpwJiLExLyQTjSenNh0
N1oRVimqux0L6ITwiCnT+1xFEMlv/WRwk04EmWd/Z2pQhHjTm3bS+XSi/dbc
a+WPirCW285Y/Aad2MLp+MR9RREej11PMsmjE6GHbxfFiimB/EEDtYxcOtHZ
w5RaaqAEJbYwsRktp0053uepBGxBq7WPcujEyYxqX5YTSrBJ2X4vBf3mL7ed
yjUlEPS+Pfr5Op1Qpu7X3vVACaxE1G9YoOObGyXi3yuBSJleZng2nRiQFWW/
N68EVXXpd05n0QmNM0en+gWV4f6fs0NxmXTi7OSrD6zayiB3Jpp65hqdGHWU
a1F1VQb3b9u3lWXQiR1VUaWeR5UhYuqQ1Rp0qlB/ekIa9veBgeiruH8c14gu
r1CGkL87RmXQMJT830C3Mhh62HS/TqcTV+ELiY2uDG+UtRbD0L9uGhuqb9gO
BzT0Hv+9Qics12XIeqlsh/TfF0+5onMOTvEk2m+HbMsb9+Iv04m5DpuFioDt
wLaT5XfmJTphp14wMpi8HTo+vikuTaMTBZdXXqy7sx1ihJ5HvrmI8/2HXK3x
YjtcuvPKXQrtSim/7j2xHSpPrnXKSsX9pZ4jMYldBbaPnyo1RLNI7wmqkleB
p8dYCmYv0In6O8vM6txqEGJ31SY+kU7ItpzKFJZQA49nP8RLTtOJc4NrNNao
qoH7cN/5zgQ6MT0b+/wroQYafd5GXOhd3Gt3dzmpwf1UF79j8bh+ZBMXaner
wVXf083caDljjtScYDUQ8d4f8DyOTqSQk+VPx6lB6ND3lVT07GHuhkOXMX+z
c85ONCXxAtmtUA1eOKqIfYylE825fL8Ma9VAQd+WyxKt8OBSwtZnavDlXOzp
pBg6caFbUJyrTw2S+wzzHkbj+/LtavXMNzV4/Pd7+EwUnfBiErUbWFSDuFbV
XfbopyLZY83r1eEW4Tfw+hSdUNSQiCjZrA4rngmN8eiLNnkb05TVwW3xZ6cj
esFXuuS4kTpQIiIOiaF9IgpMdjuowzHbCKbek3Si9ZJcvzVVHQK+zhvT0Mp3
bwepBanDBqWPV1si6URaiyK7cIw63DFKWVqPXhy8m/vvojqUiiqV7IygE7Q5
Fd2v+erw7InPjWsn6MQz7orOziocX/ngFh60ipzmvtoWdZgWrdQuO04nLhvX
rFx/qw7fvgXFBqP/knWvJIyrw3LC1iYrtG/gQ+VDf9Th7sYbhwXR7YkGLa7s
GqB5QpyzLZxOqOY9oRiKaMDN4oseDuj0B8SMjKIGFKZ4cVaE0YmV7qaznAYa
YOha9WollE7snTCTnrHVAO+t3q9s0S+Y2h5+8NKAH3zpoxXH6IS6qLVz8yEN
yOS7P2aMztB48a34lAY4R72tmA2hE6s2dtEXL2iAoK5R5TO0357OTcfzNCDN
zbczH/0qwukerUID7B8I3TyM1rzca2ndrAHsJZe9RNCZd10/qr7WgIys1NLs
o7jftr47tukzjifi++5fMJ3YP+TB/W8W+7PZSbihO+c+FIyv1QTm4Rdnq47g
fs3jbdgppAlyj4SlVdFZcp9e18hrgtK+DvXeIDrBTOz2v66nCeNhX35fQ//n
PsacsFMTVmMiIsPQ3YF+mQGemlCc0LPiitZJ+qru6q8JwR2vmMXR1/P+e24Q
qQkR8TblTYF4vjz8QZNJ0QTr1EKKCfpgz6GF9TmasOnjObZbh+lEz8TvC9Nl
muA8r53GhtZjDpb/0IDjqZsuHTtEJ3JFZ+ubujWhsX3vwlo0m2YouXgE2wdc
DawLoBMBtgs/U6c1oShGNDEN/XrPiYRwFi04W6nLGYbWj1wWowlowbYrEpau
6LzLp6qtZLVg/Zi+/Sb0utI1dqo6WsCzf9m11h/P39bYMSErLXhoo/NNE03z
TCodImsBp22o6u2DdIL0OyWsYJ8WvLCPlxZDm8dfMvEP1YJnE48y8/6jE9oi
1zg1TmtBpOtIoQlarizn7cIVLWj9+5qVBS1sVpDbUKgFXxLfbPl0AO8HfcX/
na7RApVNYQ/a0csB9zTtW7XA6PJ/78rQv5hqVvjfakGQBE9rDHo4/dGzD5+1
oMFla4kuulep8eKNWS3YsHfIp2s/nWhpbKUcYNUGtVcJtU7oWreXsqoC2rCJ
8mDbi314H/re/XtORhs2LDTF26Ezo949rNPUhmfHZpnG/ehEssBgXJyZNnz1
r5fKQUcWj9jbuGjDzy2PTx9FHzb+uolvjzbkHZvz80LTXk+OvA/WhlwWweCd
aNKB6Ts5sdqg/u85VRFtvvLnmF+aNjw+fqZoei+ul7QVQjlfG/Qu2MlfRyvI
s6yfqdCGXo3VrO1o0Tr2Nw+btMF8fOb4vT14H3PmyYnu0QbxX59jNNCrX/gP
WI1owwUvXpk2X7w/nBDR4JnShjfmL5ZC0CMbtiy/WaMDkqVPmk3QvQVb27J4
dSCKJe2iHLplh2Kqr6QOBB36kyWEru1U9dympgMew5vZmNG392hvxacENx7f
qA+7sT4L+r9qHXXgwsTT4Kvocynw4CRVB7Zx/j6phz4lbRlrHqgDEv/Ip1pp
dCLwvq0dZ5QOmOqSwA5Ns3MW6j2vAxnnFX0HqVifEfJwRo4OdFwaexWLNg/1
KqGW6YByovq0BVqH0zdErl4HOGbE52XQCnn7jX926AARlmDKjxbVPsRePaQD
pfRDtLVorhfBvSd+6sB683a9Hz5YH5/wbJMVHH/4TOhDNH3m5D52bl3Qkmrq
9UePJsWpdYnpwiGrAxZs6DfiZ5auKOuC+rnpt5e8cf+uPN/iZagLh9kaSDLo
WqvL52XsdOH3q+crzV5Yn8FrHt8putB8O3R/JDrzSK50hb8u7KguueuMPsdW
OBkWoQtLVu/HDNGnskpqjZN1ofE+x6A6OkitPHptli48CWWpk0L7ttbYvCrR
hW+X+J3/UfC89nwscOmRLvSf8v/ajLb83fhx1wtdyG2ZiQpA68W33Zb8oAvs
ZVHNLGhFkVfBXyd0YSAs78kVTzqxuazHsGxRF05OC7Oro7nM3rMd49ADVjdK
4sgurM/7wW4DET2g8K5fvoumB4xmMm/TA9qOdp+L6FGmb3uf6+lB5QXxqAT0
hZVm59GdehD383TKCbTh4nXjv556sPFyHpWG/jYbriQQoAfdDixFiugrdBfh
7Sf1gMtxOOedB50wnVRZa3leD+5o3Pnjj/71lWPaJxd98r30kjvuv2OfP4aV
60F0kirrJbT1p4aXqU16wOzy6ZM5eu5D5oPiXj1g+uKUIIjOf3essHlMDwRM
tfauQTv0OqUNzOpByql6mQUynn8dSlGza3eA1fY6wx/o28/ZArg37YB0v2L6
c7Rr64iHnMIOaLCfz0tGMzXVWRA7doDRdetydXRZ3VUND5sdQPv2ZrXNjU5E
hFmt+UrRB8uZy6ftSbgej0r//BeAvldaa4l+c3ilX/iUPgR/Krupio452Nem
fkEf5GU8LVed8bzeV1Vlk6eP53FDUQV6YPf5vD0V+rB/IkKShE7y/i8lslkf
7rwMPv3LCffPXeYnrrzWh2dD59ZfRY+6btlf9lkfHAq7W93RF5yWXJ7N6QPX
hHi+FtrQ7i0MsxkALd9fUAH9zap8++ImAzgzb88hi75iliy6cZsBZPc079qM
NiX2rVPSN4B7r2ptVxxxPvRNZs1sDSAq11ujBZ2lIzbi5WUAHecri4LR1hp/
Oo4dMgD6QHU2P1rgZ1EWa5Qh2C23bd5mh+eRz8uajguGcOWHQKQserHzd1d6
niGIL38x24ieJAS+UysMwZgz2OarLZ34WK7Huq3ZEPIn20wL0N1S3hLTvYbw
tKe43Qn9NC1G7/GYIThMbv60aIPvH0sRKX7WEApMhwpK0bdDXgTYrzWCfDWO
J6HozC+/TgsJGUH28tN+DxvGfZL/xic5IzBMCUxzREc/0318W9cILF5VfWA4
WM/r7RFrI+A5O1xki95bHP1bf5cRuOkbxOqg3UULOVgPGsG3NptsDrRN8nOZ
jhNG8H7Xhb+tO7Heyz+N0pON4HK+jlgIeg+n9rB8hjEMvmEVGbKkE+TIXUv0
28Zg/NbJ+hPa+udJgUcPjeF9uoF4P1rfJ18l7oUxNLn1CDailbvarO0GjOFw
yuXJC2gJ+OErOGkMzYsOs7ZovooNJz8uG0N/eMaaVQu8T0hrXb3FTcDE7G+Z
KvR8mkdFkAQB7GcmD4ahv7GcfLlDlQAR3oh5Z/RAyI0vzEDA6lvJe6bozi+t
/146EbDBXsKF4Ubyd5EruwkQ/K46YI6ufMaj5RNMAEuYjL8RulBP00E+joAR
v4ooaXRGsfsB+iUCaF7MLFPm+P0kGhn7sIAA2YpDVqXoyOS87NgaAo4ZFFzZ
jQ5cbqm1bSOA75Vlhyja99BEt8B7Ao5XjWt8NsP38SP3j6GvBPxdvfnsKdrS
UWPtrQUCnv9m9XqAFqPd2fCAFaDid83fh+j0jCfZYtwAH6xikurQG3q6tsUI
AjgstFdWoZM4Rmu/iANEnXOcT0czm86a2cgBBFO2eu9FR5xg6ylTAbDa+1VY
Cj1bKezDrwtwPe1xx3tTOnHoh+KPMALgYmUT/xX0uIxR+KAVgOEDG+89aJqX
41oTJ4DTC1npVuj+y7vTCj0A6Mndlwh0RnLNg+M0AP6wD0dN0eRYjk/2BwAm
Tv+1tkALHvdeKx0EcKKC2c0Y/SawQmk+DKDZ7VW5HPrSvrWkF1HodXwmyyZ4
XnrvCs9JBPg6YLmzGc3nWpoTfAGgKfZfRDS624ap1fIqgNT0kRZAXzBx+yGa
CxC/4e1RLrSDXjHf7yKAjJ92OROA54Hqiu7TMoBb0+v8+tEvZZ19rtYC/NUJ
Kn6PPitWGO9fD/D0zl6jQbQ1/2IJ0QYgeLtfbwi9br19D38ngHFa+osedNua
G3++vgW4Mr7jfjU64c+seN0QwNmS0J4EtPkva/PULwCHhKuYbNDMX7IP7v0J
0DfmO8iBbhqgp+rNAZhS/lPtIvB97TW/z7UC8OVQ0I58tPHzjKFhVhOgvTrp
loheaZhkqeEyAbWnG56eRNfVguIZARMIF28ciUJHlF528hYzge2GGzvj0foF
30LVt5pA1UOHiVj0Qqbh9bXKJhAXsOVyMPr+xdSn/ZomYCFX4eaEDk36PFFq
YAIKCTGvxdFaUXq8sWYm8PNuieuIMZ2YOXZOh2yL+YJy5m6iKwOGvRRdTCAk
mcIbiD6yRytu1dMEZA5Lp+9Eq3kmFff6moCNQrWoDvqX02BX0UETYO7+Jq6B
LrVSmz8RbAIvJt61MuIBxvFijidM4AFx+rU+WlG7z1Qm1gTOnDlupo2eUFL+
788ZE6g5yTOwBX1bOvrCy4smkCZ3aWLBCL9/RN7U5F4zgTLr/fVP0XK8CoNH
b6BnJ6oS0Z/ZIpmti3F8CV0hB/TNlS4FsQoT+CVlGrUF7Tsr40h/YAKHlawO
MKElf4Qda2k0AXEJv7xZQzrxaeRlVka7CRQXnBeaQ+f0bWkO6DaB83J1rH/R
Z82p8vfsTYGS1Dp22IBOFP0SpyqTTUGgxSpXA92cMZhe7GMK/dbuWfP6eB6Y
ZnXK7TeFpiPF91rRfyd3sRUEmsJW7jLWW2jhq8LGUuGmkEH7+yALrWXy/lhO
tCl01BucyUE7/bhSuvmMKXRvKLxUiA644vol46IpeLdV32A4ieAXF8o0hcCf
O4evoAsmelwv5ZuCZt2T9mB046XUc7x3MK63z5JADxk5tqRUmUKkNPGQBb30
lXt5fZ0prCGmtr3cQSeE0l5pJrWYwrE2qbxctIZhsv/aDlNgbS/pPY12GN95
M/atKURFnLOKRh9MZR/4N2QKF1rtYxPQp/WfbTw5bgofJbNVz6HzPyfYLP0y
hWTZv2ln0A3nzWPD/phCeRhFIBQ9qMfyaPafKZgmb2pyRC+MNk0dYTcD7gqm
H6JogZTobb95zUBvrrtqWA/Xmy6xO0DEDKhiZ1juou1GVjImpMxg7knd9wT0
geS67n2KZmCg8LogGB2vHcH+WcMMYk+TdIPQNz7tgN0GZvBfht+WMHT9mYWw
j2Zm8Phqf1ck+oPm/XsUOzPI+hWhy4jPDx372udqBkqVtTw09MYkrS1kbzN4
rWf9XQed+ZJj00qAOZTsyeJ31cbvO8313yZCzOGr+P1KBbRP9vqH7yLNwWPd
4sgfLZwPVs6zT+PNYZim+P45WuoQJ6X8nDn8qEhcKETHvuVUvn7ZHKrsAh+l
oj8bca2cyTaHjulLHmfRlkVcnaEF5pCamN1+Hn2bhzt3z11zMD7wajwdvT6M
O8ip2hyOCHw7m4kO+MRtYlRnDgdCk0bT0J1WPBsVW8xB6PehA5Fo1XKeMaFX
5hCj7DHujk4V3lDN8sYcbOL+6iiip6M3JNAHzOHepObgkiaeZxMbyENjmP/t
aE8PutaZV/7FD3M4u17SuAYt/Ih3oXbGHI5O/rt7C31Cmu/5zb/mMPWL5M7w
4Fm+zFQWC/DRSi0uQxvN8Pmf5LSAzifcY4z+OZSNhgf5LcDvVI4rw2taNnK7
b7YA6bN1GYz+vsr8H81kLED75z/JZHTLZf57akoW8DXCsdAXLbfCHy2uaQFd
DafdtdBJfgLO6w0s4HXbeSF29PcOAek/phawXUdX/osGrh8dwZkxGwtQtH66
uRtdliPY0k2yAJGRC/HP0bzrhK488bQAPi75lx3o4EChfSW+FrDJM1LvHfr1
eyHdqwctIEsnZeoDWgs2sccHW8CZ5Bjtt+j025v6g05YgHh5n1MTeoFXuMQ7
1gJywh+X5qI9jwtH2Jy1gNg938tD0HUjwna6aRZgcMsv2AotYSMivjXTAnbT
N9zbgo6uFPnFm28BvVKXz7GgR0VFG1aKLcD17q03c+p4HsWJpn6vsIBdKXyK
DBf9EN39/qEFvN2ScmQZze66WaOlCev/0siGFfv/V7eZpeK5Bdzku6+9Fv1i
q9ib6z0WUL+24skitldOESs8228B8lLP2IbR5+fEQsNGLODytxuuj9B0b3Gr
vRMWkJgM+8+jSW3iws5TFgDdWm170NUqEhNGi1jvvZXpJmihqxKPFJksgRz9
PEUZHfZPInkThyVcy+6+LIvu27/Fi5XPEvwyPM5uQ+t3b9k+JWwJnwfeKmmg
s/UkV4ckLWG9kNm4Lno1T7LrhYIl5Lp4smmhaRxSeffVLOGAf26RNLr5iNSR
Aj1L2Bfw8xULeusHKdOLYAnR6nl+A2p4nptK85+ytoSJgGaJcvR4ifTng06W
cMj9QfgZNcb9QKbG3cMSai5+yTqELomQOW1Os4RweadLVDTXZxl39QOW0BaX
fNhHjbFenhvPB1oC6UO3lx9aUPGw3OMwS8hIFC5i9Be15+eJjrKExE4d7yC0
RNCDOfNES+Dn+qBwAC1zyXuI44IlOBro1JPQCrXMrZ3pliDWezJGHa3cf+vu
pRxLWBf1ZAsHWn3Z7rJHkSWcazhiOqxKJ3S2TEeIl1nCxlqxiidofdOre0Zr
LKFlnOtoEZrwM7S99cQSHope9M9GmyeNaAS0WsLtD9vfX0db3zktqt5hCbuL
VdoL0fadSszzbyyhV838dCmaNNU98WjQEqYOtIWUockCoT1Rny3h+X/1H2+i
PXU3PzSftAQJeyfrc2iqZ2MexyzWp8H7zX/ovSf9kjr/WoKvtnWJCfpA3vqg
SyxWMPt+MkEUfejpPXcPTiuos9jXt6SC79u4KyHObwUytzz/jaNDOZbkRkWt
QLjzPe8wOkI5l+eWtBXwhNenjqGjHc3n/RWt4KThFZlJdHzwxJCahhWMnLvK
NYM+c+V869wOK9gQU801jT7/QLP0kYkVWMUdF/+CThvouxy10wrO/yeX8hJ9
dfVkpLmzFcwpxGy/jc6WktnLscsKdp4SORONzjNvt+2kWUH10bUeFHTB/kOa
lw5Ywbo213xjdPHZjZs9gqxA6WuvgAq6rPQ+s3i4Ffww11rdhq7s9vo+EmUF
JZJzBqro+zNMvUWJVnBsJk1UD10ndOuh/wUrWA3974cRunGH3Q21q1bQ79c2
oo9u9ZpKmsuxgvxzMiVK6BdR6UGPiqyAjc5J5kV35ht4RJVZQbbAvMvkdtyv
WocJ81orqP9nHt2K7vuWIM9RbwVP2C6H5qMHOZU2dLZi+3ddLUnoEZXu+bQO
KxBK5N0TgR53PvbR/a0VdEhe/HQc/T1EtE1syApuXgmLi0ZrFwaA/y5raFFj
6nmmTCeeGPnGT4TYwLQ0F7/xNpz/3iqhZ5E2UDVU+E4NzbV/bXFBvA2Yyxq+
FUZX/yUbxJ6zAcvQ7KOLCnTCK/V2B/WyDTj4tqj0oVlll6hG2TYw+9mQ/TH6
zkPbadECG3izX/1tEZrkcD1+4Y4NUDl6Rq6jl0Z/Cb2rsgHN6ha7XHR+GBRX
PbYBbj9Fi1toG640g4tPbeDTBn+ZcvR03ljH4Zc28DYkcF01+pq2Ns3utQ18
jJE/VYaGF6entw3YwIQvtDDyf/Ppi183ZgO7zuibxaFTZ7Zt+vLdBupkk7bv
QeslRRQ3T9vApgTZnWboYbEOg7wlG8gMCLDehk6skOg8yWwLzOtqNUXQKpZB
NMp6W2i6H28mgH73oWlab6MtpCwkJgujTwXyJwiJ2kJ6nGecFFqO1W/TrJQt
pGZsdmXk68yoLe7ZZgtcm4/GKaKPbWc3vKduC3t09U8w2os17+o8t8MWug0r
z3KjW8h3aAdNbKHz4n7xKXm8L/xYnrbaaQuO3C1sPWiBaIcEWWdboI5bSFWh
6wTyNrHssgWpjaM3s9F7iqeKh2m2sGGnaFkqer2xmWH9AVuYvhC59wK6svdy
Z1aQLahKdH29gvbcP047Hm4LL4JV5XPRTMu6M+Ro9OOXToXo26lnErSSbGGb
08Wwm2gn2YFNG1NtwSOw4U86euGhcsnvq7YQGfVcKxqd53DKsCMX4wmWEb5o
67GuzpJbtnC+enGDGfp3mNTupHu2IM90o1wenc51dMbvvi24nJidEUAb32hJ
MGuwhUtrhVa50OPaQsJSz2whfHDjVx70+Rf7S1Y7bWHN18BVIbQO9aHh4Dtb
aONn79uCHppZ3/XwI2N+et/KoOOTvHZfHbeFur6v9RJoZfGymZBfttDOEkdn
5HtT8S+BNG8Lj8Ymeufk6ESkpbOw2qotuIXFH3mP3jqQX8LNZgeWx5RdH6Jf
Bs4a/uC2g0fthT/z0MGsll3tgnawhkuBLw0teu3q7iJxO8iEiI8p6ObtEzNx
snZAkbINZsQPNuuf3r3dDuLTKoOy0BvdzwkT2nbAm+5qehP98MdQiZiRHRhz
LhUXoGnRqkZL5nYQpfWcyEazC8Z0vbezg+NQuO8Mury4d3eNqx38zXsdehjt
Ybx1Ns3LDo6G+PA7ode8PnY6aK8dDE8V92mib+1/JuwQYAeH7FybJdB378XV
vQmxg+jgte786Mo/BI1y0g58Vi7eZ/g+scwymmAHkxMnFjej6xIf3Dpw3g74
VySuyqKbukJsf6fbgeDr+/nb0G2b1H8fy7UD27g6ThlGvag/05Zv4fM7ltvx
ortvFevEldvh/Up/YkaWTrz97feB46EdfBn3v/Ia/UFX+lRqkx38LJN0rkUP
R32U2vTCDhZDeYXy0V+eZbZe77UDZanqj9fQ3ze4/7d1wA4eNn+4m42mu/Nz
3xmzg10Z/sOF6LncrnL1STsgeCUbymQZ31fJrg9m7WDtm+9V5eh/qtYLxit2
sO/DStgtNGs4a3brWnuIyn53Mg3N0dhI2PHYg1PEA7FjaB72k2O9QvagGax8
1A3N77QjcdcWe+i6voaqjxbOmFMclsf+4KW7DS0xXNG5Tw3jPe0cW9EyCoeD
f+rZg8D7jt8KaIUgRaEQE3vIuP2qVAOt8mD84dJOe7h4RO8YI5/mmpveMSR7
WOLrlmVYz5rKxE6xh5wSsrMK2ih1c+H5Pfbw8l239ya0ad97a8EAexiky9IW
t9IJK8nLk1kh9kA9YdH4AW13wClV+qQ9pAzrijSj6Qf61/1JcYCHDsulp2To
RIa/frNbugPMujRRDqPhcFZkdY4DhJbr/zqA/ha0rMN/ywF0sr6yHkKnHvWe
OnLPATzPW+mFovVC6+9033eA924apxj5hsO37FNtdIAyJ/Zt0eikiGjJ8+0O
0GQMBWFotVMjHya7HaDPwyxvL7ov2vSKbb8DPDDSkLdBR8fddCwZcQCrJb5b
29EKp1nXc3x3AMuxv0qC6O4kv5b90w6gb/Lh+Fp0eHLbqbYlB9ioX5q4Bi15
Xn6HLIsjfHt49RMruj01aSaO0xEUrxds4kEHXZooHeV3hIXjloZCaOF0mwMm
Yo6Q0txfuwndmHFHOm+rI2iMhQluQB/I4hpaVXYE9gZemWVpvF/mHLrqre0I
VWrm8yPoB3mdznVGjni+mMy0omk3Vbk2WzqC6DmzjWVo9qLUtuMOjnCZeedC
Drr89lR0H9kREo9+jsxEe9whGehSHeHQm0LBXPSasqq5K/sdQdB7wu02+na5
QPlsoCPkbonfVY52qjp20CXcEfb+NiyqQC/UvNtaGe0IR47t+85on/dA9xPv
GXy+M9br09HWjzOuBV50hMlCQ/lI9O8niy6d1xzBK2Usl4YO4+Du7iU5wfzj
dvCQohPy8n7m1+2cYRGG/+zbwvi+/zHf5+QM19cWtAeig7OCiwXcnOHOOvKP
MPRVt0WK0y5nsMvggRPoug3RPOe8naFCiTh3FD36nK3p2W5nSJg5nrQHvS4+
5SjLPmdQHeX7Y4dWNhaQIw46wwcjvzotNGkhs+/EYWf4yAwWkujwSqnk2mBn
uNGm/5QffT3gttF0qDMUsLZ18aKb5VTp2yOc4epuqwlB9Lfhmvz/opyBpBL2
WwLNk2XoVhjnDPk7b5ySQ2u6PV03kugM4zUfquXRHhtsHomdcwZH8njTFvSp
590BHqnOcNrk12sedEGc+5bLl53huQzf2gUJOvHc6GNPV4YzFJZZew2jf/3Z
G8953RlYSNukO9AClT90rG44w94a2e3NaP2A4InYQmcQGPh9oxFNlVvMqi92
BrfWvPQ2dPxwlMNSqTNkhf4o70KXZLIx6VQ6Q8AQcfkduts1pepIrTPUxr25
yfAcj8C+0kfO8HhpayRjPNHnmcIT9c4we92p7jEa4qRebn2K9ZA83VWA3md0
+yTtGcadg3pS0Ml/VNSyXzqDNznsUwS6vKJm9H2XM7iknDoSjH7nb3iF/40z
MKkk72B4WfaplWOfM+zzXDsZjpYa3rl0dtAZopbyVmLQlpndd9uGnaFI+I9U
EjrA1Z3K/MUZjto2sSWi03g+8hlPOIOxOK02En2/fW/L8Z/OcHJxl+FB9GDs
j9CaKWcQj+a1d0EzGwVvm5pzhkskCV4jtMKfhQHlJWfQKk4OVEbbV0SdP7Dq
DMmCQTFb0cH+bCYFzCRoZv55WhadIZsy84mNBGaGpH5G+/pP/EWbOUnA2bOl
TRs9di3Tw30DCWwPWokYSDC+x6U4L/GTIGaVs0cPrcJz+0nnJhIIeMz4bUe7
tqsErRcjQZu7iK0o+nhsjbSlJAlkeRZCWNA5hoZvY7aSIHKunfuXON7n5psT
nyiQYF+xZ+tH9PfynfqLyiQQ+eBi34fe4N89qaVOgmomvuMf0Fqy7rlB2iTI
WfPHfhTt+WnI+e4OEgySxpe+o6Ov7WX9ZkSCptLOQ7/RhS4/amVMSdDPZ7v4
A/2CO/g/qiUJwp6S4j6h6c8WNmfZkCAwV2zkJVooNqrznQMJoCPHuAZtYMgW
s9GFBH+kDjTmoWnz5zQd3EnwiPvvmzT06XL+8TMUEnx/ofksBd2508DvJJUE
x8XmL6cy8o35fg7aQ4Lami9rMtA+kWf37N1Pgun/vokz8t0SrBx19yeB8jxr
bwHjecr6d9sGkuB9tspKvjjjPGMaMT5KgpPMt72uMX7fiAJNI4wEK59o40no
9hNOn2QjSJBv7hMbguYVCPcRiSKB7tsrejS0R2nuEFccCc70urE4ofMsn3mt
SSTBchxRY4me+PRrYOYsCdyOsyhaoDWOC1G+nifBX+Iphw36xEbjDx/SMH4y
Vp6Ebr7jt6sznQRH9YQO70Kvt0jpa8okQfhEP4cXmvSx2r0mhwR3T96LdEdn
hg2+u51Pgn+sAa626FFeVnJ2EQl4BO9Z70ArlSi9vVBCAv2mffVb0SFmLq5x
ZSRIPJjdwYeuGzzxOrSSBOLl3zaxollD80kHa0nA1yPevCKG++2GFz3ejzBu
lPV+FX359pSTcz0JEoIadq7F9oMmIt3mzSTo2bsnnluccV8FR702EryZ/3KU
H30o5ECn0gucL+7ucoZruVPtt3SSwLLBKZgLvVp0/9XGXhJYHXTZyMhvCZ9s
2d6R4MrLOfp39Pl+tpeL/Tg/r7e8fIe+yrx07z8PF6gZltxohHZv1Lnlf9AV
bLe5M7WK4vvXu/5oUJgbMGe52AaK4H2caYDkFeEGnQ6P1h1BW6vf0bCOcoPb
iaYNAehqWsRGrTg3MJWJ8vFFb0m1nd6S6AbdvTEJLuizDZt7OZPdINL3n6AZ
ev7Xj4o/592gYeQoTQu9W6Lu4liaG3CMXtNVRL+yP3ekK90Nnia6bZND6570
cn6c6Qb3C+R5FND5d5XVb+W4gYuSvpAKmntwmfdSvhs8U3Oz0kaHc3bQTxW5
QXs9l6c+ekz/evfBEjeY0TLNZdjh4KFycpkbBPJNNTLGf3TNKNW00g3MsrKk
t6Fln3MHqdS6wato8yYRdOrCkKPoIzcw/911hwO9LF+mylbvBjneL8WWhenE
fvdTG6ab3MBmkT1zBt172uH3UKsblIRrmEyhjWolup4/dwP94N5js+jbX36V
1XS4wZunm3n/ovkFG87f6HGD0MxtM0yY/5T5hcMpb91gc9iX6bXoiaNUh+P9
buBxYKGSFe16U1XFb8gNRL2mHFewf2PvP27nETcYLwvNoaOVmLt/Gn5xAzcd
99/D6HT1vA6FCTcguYQe7EEz7w4qFfjpBjLt0vKt6EOpkLJmCp+n8oBrPbqv
gffQ5KwbpH0aynqCNvs9bNe34AZL/qIzTegyiQrllmU3sD4bNtaOFnWI4Spf
Q4bvYjLQhU446TyZxUoGWzFX9l40/a7Uq0R2MhyfumvAiHsNTt05ykUGGZEv
/m3oZ5zNyVReMsjuJvoeoDUM0vxtBciQ0qG5qRh9/aCvra4wGV6+sfDIRLNn
aijJiJFhiGUx+gL66HNmzg2SZIhln6CeRX9c6P2+JEOGNDUxxWT0ToWbL8bl
yXDt8N1Dqehq96MlvUpkSK1oCL+Klkw0O1uvSobScW+x6+jkWv6DJZpkGGuo
Ss1Bz38Z25muS4ZGSp4+Y3xfweptsQZkYNF0lGDk6zCP5zhMkGHaJHMwBq0X
4jqxy4wM/A4epsHomze3PrewIsPJm6TwvWie17O31W3J4HdqQYaCPs7cmiTu
SIZvG7/fdUd/Vr9ygMOFDNW9yu92oR13+1nPkckAD9/3UNGPUrUVRjzJIL+G
r2EfWq5xLXuHD9ar4WKkP/ri77dfH/iS4XzJ1ySGlyWKnhXsI8OvnteVfugD
DqG3Ug+SoVyi77An+vVJy8TIw2TwujFfbYs2LhXafyCYDOybE48boj10srtu
h5JhRkaHroIObpDSmziBz+tziSSPPmd9K29bFBk+acVel0MX9ShzHIwjg4+3
XrISY316Vh4pScT6kb8ua6A/jOl++J5Mhv8aONfuQM8GPDFVSiWDsjanmj6j
PvOmd/wvk+ENKTVfC60Q1c5/N4MMTnp/ahTQpuwOkZPZZPBed+O9MGM9XXz9
WfkGzj/v2xZ2dKjoLvtDhTje2FPT5U34/t78WFNaTAbVyTs/59AlynslfpWS
oUnihtc8uqVm4rRKJRkmv/6k/0UPGQf+PlxLhqqdE54sjPl/Nut+7xEZQta8
rGXk53U+0fi7ngyb+cq6GFb88E9B7SnOf4WsIjPafE/CxaBnZHBpnI1mjOcz
uX6p/CUZ4ij9CV/Q4cdSfae6yMDRMcPyDp22KvhS/Q0ZIq2n01+g7yZmaQb3
kcHNPep0K7qNVyq7cpAMAznr1z5DD18rYp0ZJkNmLYtUB3pJWvmQ5hcyeN71
83uDFrhb8fboBBnEDarX9KNVtHWNq3+S4fRNPZY+tHV9XdHsFNb7RDWpG+1r
ZbpBe54MWyLC2J6iI7ufhR1bIkPBDwvuKvSjmfCk2Fh38Feo/qeK/srM33sh
2gNi9eI4jYXoROA+c3ru8V3gXrJ/R6Agzr/2K4PeRE8YT27IzBagE2xaWT3N
yZ7QIRYqlo720zi4v+qCJzxwVWQ+h25R27Fy85InQOeqTTR6qyr7pctXPaFu
z52Dx9Dx298rJGR5gs2CwJVD6M9KRfXHcj1h8t1xmYNoc8VjrvtuekK5bKuG
P/qmgvl38i1POLIuPCsQzSzPH211xxOUBn6aMfL5yo4K6t3zBB6+p4+Oo5tl
Ku4oVHlCBI/F+Am0tHS0ich9T/BdXc4MQ8dKOr7neOwJlS18dEa+EQmJQ0v1
nsBV/F3HDw3iP5l/NHuC856bubvQeZvrMgbaPCFwiD/dEb1GNFnl1QtPqNk8
ILATTRX2bKnr9AQJ2i1hK3S90DbP0l5PmMhNdGfEJQQXfl9/5wkh7lXuDuhT
/M8Szn/whEe7Qvtc0B/50jdHffSEbK/iUHe0Ma9fReCoJ0jvsNvF8HUeLSva
uCcEvXWsJqGXuViGnL57gl7KT2YbtBdnb7DJL0+g7H8wZoyu47jBrjHtCcPX
uIo00WLsQTnS855Q4PMtRxEdyUZo8S95gm3IUKwseoCV5wXLqicUcqdMbkXr
swxRZ5kosDvigpoCOpPp7tzntRTwNVw4vx299O9E8lsOCjwNLC3TQO9a3SnV
xk2Bx91edtroB8vC92v5KLDuSno/Y3zhv1/tbglSoG/l/k9G//DF2tGrIhRg
u8+8hzFe35+E8CRxCmzWbt8kgtabd+U5LoX59hcf5EFfnZUp+E8W41cCz7Ch
56end3huo4DHEed+ZjR5qqnLZjsFBk5EX2RB1/5O9TNQp8Bc46Y769BCv6h/
lbTx+b8ZKXOjQydVLortoIAoa2AtH/rt9xU5biMK6L3T0eRHa028qlsBCrgH
PzrAi778NYv0y5wCAX4Tzhzo2S8Hv320pkCr4LLEP3464fJ5x6kuOwpwvQse
nUFXjrILNDpRAMQ5/kygN468Ly53pYDy9DH3MXTwpyLihgcFaDE8fCPo3qFj
by96USCl1+XPKFpj0Nw/lkaBwAD5yq/oix/4mY7upQB3e6DYTzS9bzR9zwEK
iEj+HKGjnd5XKLsGUODTy1y5KXT52+hm8yCcP501nIz2vG8cPbRDsN6uayY/
o4N6JX7JhlPwvNa0+oDu6v4ZJxRJgSuScs5daJWuOpF10RToitjl0oY+35F8
708cBSh3mtc18TP+PxRvp2ESBVSWtAwb0XdOXp6MOUcBWQtq91P0o7fCnM9S
KXA5YN+l5+j27de3cV2hwE66bVYn+l2ClLXzNQp859kJ3ejPQ4X70q9TgH3S
aeEVelpbMWHgBgXu+8X0t6CZzpfdlCzC+jUHX3zI+D3jGs1+JRQ4Rk3rL0VL
GN8fLimjgNrrVykFaOV0g3+/KymgWm1Zl4vW/9Ugrn2fAvZsNksMW1uaG554
TIEJtj0ajPbuOe2eDQ0UKLxRsaYEvW/e7jhrCwUOnzCPLEOHOPRc3dlOgUnp
MpV76Ngit9rzryhQKmA4wmh/cbX/zetuCvR0X2TJR+eRfWaE31JAJ8oqIR1d
VjbK59OP9VbT1E5G17HtV7s5hOupQqUrFv3C54fDtxEKBMMukSh0X23goe3j
FLCNfe8Qjf7KM5sc/J0CCTknuBLQ8/vCS+7/osDxL4stZ9GsDcvty9MUMJrj
yDrPWG+bYr6a/KEA6bcRiWHJwLVsiX8pcNLuD8cZxvw+O7P11T8KiD3NTmSM
Z7SFx4yP1QumzorNHkXbhaXtJrN7wXL+eYX/0J5dQtFZXF5QfKP8/m60XM8N
J+KKF9xOdcxlQ4tsc2w7c8Mbrqf/17l/I514slNr77MsH9i8oGTzko9O/NLd
Pcaa5wMulvk7utGScud9TQt8QPhece0btLPA45Go2z6w2Pwk+h06lvkb7cld
H/ivOEqPEa+mCwwvlftAUqJzTwf6y0cTql6ND1i5LV3GLZwQ6jj88dhDHzgx
5P/wER/j79OyvKue+MA9jbNFlejjxe2D9CYfkIvpVylDl1ydo6i0+YCo4ZnF
UvRggvSA/wsf4P1aYVuB5g5x9CzuxPED5C1r0ca+kf3jvT5wNSY8ipE/yKnY
Y+t7H7B7vKb7MfqG8bv3uwd8oMZmB/NDdK8yi3vuJ+zPulOXMT7LZrV3g2M+
YHA0deA2WovD2030mw+8zQhRz0Xv+3PmjfukD0h78l+6ir76pdblCt0Hjtjs
uncJ3f56rLd31geWdzf+Y3ipiZfEu+gDfvf88hjtlcqNeuxXfODuoS1Z2Wiv
nINOyUxUGBX7l5SHTjl3tat9LRUe/zXyvoGuP9HiwLaeCqLLYtw5fIy/b57q
MOOhQtaLU+PpaCl3CfuYjVS4kvDyWAqaZGH7ql6ICkOHddji0fGa4bbLolQw
AMWRSHSNVOGLHVuokDsRlXocPb6hd2eYDBXO5urTTqA3ra62V8tj/F68xSnG
/EwqWU8rUaFN4JROHPrEB49nqmpUCDQw6zmNvtOeYHlIiwp3AjfJJzLmp7ay
tUSPCk/WP/NgtOcp/GT+zZAKZI+9HyPQxCWuFlkTKkg1//INZsxPzA6zPRZU
GGvt1vkPnR+4rzlvJxXqFphSfdGvvS+ZfLSnwuv+Fz1UNKtdY+NmEhVcZvNE
d6N19H8Su8gYl3ys74feryDakO5JBaLlsNBBdIaQlfEbHyr0VIySD6FfsIY8
4dtDhb0pOUoM/53OM3TcT4Xn8VtGDqCVRzoen/Onwt1bVZsZ+X26lvRfBFKh
XXNjnjv6whP5R+tCqBBe8arRAd14x3WHRTgVvM2I69bo6WsxD2IjqcAmsSvI
Ei2TVKbbGE0F+b0zSoy4a+hA7Uo8FeSUA07aoU/vZdcxOEOFxonH+s7o+yTt
mvAUKqyG14i4or+Br1btRSqcr4gNcEGLql6omrlCBTG7d3cY49uK12moZ1LB
6/TgTcZ4kZwTFYdzcPyb7mpG6LJFQfW7+VQYcI8t0EJ/+mpaPlFEhTin3rWq
aN53garyd6ggGbdh33b03ptGEWL3qFDvdMqREX8QxPmMr4oKGl/4fTTRXMb9
G9fdp4Lqr+0dumga5y2f5UdUUPi9UK/PeP/7Qkqm6nH+/lk2M8xeZDo/3kyF
Pnt5Q0Z7r6O8poNtVIhmupCmhi6Hjyk9L6gwUX6AV4Exvzx3+9s6qRDsYp+w
Be0xcFy2rpcKL+sfPhVG371tdaTiHRW+aChuFkSvCRV8UvQB6+ndsijAqK/Z
GHv2R4xTOTo2oW/zVrheHKWC9LZSZTH08tCpvNPjVLivfIeQZOxnd+wmI75T
wUzF31waXRQuqnfkFxW2eFhtkGK8vxbf4vZNU6G66QaV0d+Bv7aLMo/1ffpj
ijFe/nDcZuclKgh6idtwoedLnfdbruJ6vqxjzooufHKhX5yJBmfXqJxf5cXv
yYLQKGEWGlznJ21fRi+e9ZblX0uDQQFNrRX0zSPmL7nX0cB0wrl+Dfa391A6
ws5Bg8sPVdXXov8Yb9zEwkkD+QfZ5eyM/Ux2sW6FiwbDSw+KOBjrgWvYd4GH
hvfVMZ116LnpNvYZXhocdP0vggmd219a9nMjDXamZp5axPF2Nl52/SZAg3PB
0b/o6NmiiKVRIRrcVg3On0DnpPjmDQnTwE+nlf8L2jpkp2WfKA2yQ/PnxtDT
nmqTvWI0YBJ3YRpHZ5tsSuuQoAEP2WP9d7SlwqpuuyQNbPUkXX+h6Txfhpql
abDwfT/vFDpz7mXck600EH40PMoY33ywctsDORpUD302/Yn+1Xytq1KBBqlO
J/IZ+TOKo4+VKmK9HDgdPqJNU/dvvq1Mg6F8xQ3v0JOhDk35KjSY8YeiLnS6
t/b+62o0KFALdXiFBnMx7gwNGtxKebGX4e+KLFVpWjTwVL9vx2h/me+7R4oO
DR4rK19/jTZe6F5N1KNBnPyxxPfobx/vF8Tq02DCK9yzH53WmmNz0pAGOZfq
Vxhxw7sJ9DBjGuy9UgqM/uNpAenBQAM8876+RKcedzE8ZEqDTJcrx56i9Wn6
o/vNaWC+KfzJY/RnS6kkX0sa9KhRKLXo89vZVbytaUAWy4dqtJ7A79fuNjRg
+fznSA16dOntcZIdDYrLj7I+RJ8bqdti70ADadlf1CdonfabrVZONPg8U1/V
iB4uO+tvSqJBPzk6ogl99soRPiNXGvxZXZmsRw+VMD3ZTqaB5nF5F0Y+tcaL
ByQ8aHDEaOp2BS/j33NKCWzwpMHfI5MRxbyM+3hFwz8K1l9A91Q+WmGNqT/d
mwYir79y56D/r+DOw6naogCAhyRjxmRIKRTxSlSKWEVJKA3SJNc599x7SxMp
IvNQoTKHJCFJKmVIJUkiERESUoYiUypDKby1//x9e5+1z957rXXe7XvlIVc3
u92BBTq7FBsT0W+0qJJaRxbkd5y5Tsbnw88jJTQLljkrcsnzJ2z9FXIYFriY
3o5JR5cdkn6ZymXBu+IBb7LeHN+U49EHWcDfUl9N7BSzXDnIiQVcg9RuMr8o
s6T85BEWFFfvEruOlizefoJzjAU738zYGo+mGzpU7JxZEPfVxSwCnd/r8tr8
BAseDB6LDUELTxM4ZXAS60e26GIwer9clKqmGwsOhj17GoS+q7XwjcJpFqwz
6a47i+aDHHcRTxZ41QXmhKJ32pqq/T3DAuMfZeWX0OmH3tX0ebPgXPadQ5Gk
3n1oz1ZfFsxQGtpPbBXzS+ONPwtmxfsokfnXMgPqngZiPYibTD9P6uuZjPfd
YLyvPzpr/Eh9NKRqXjvHgjfVeXan0Zd79RouheD5Rd/450LyeeqFr28YC1ZZ
h9kfI/kot1Pb+SILXs4SHTqKvqTV9d4xnAUHzm+xcCb5Y+IasD2SBTvuWhif
RK+wnb7UNJoFIzsTl5P45w5FN+vFsoBX1xPqiW72UQtWi8P8P3JmPrFOTK6u
XAK+3+TKc25o30yzj4KJLAhcc3gNiV/3rP7c6FUWZGqoHDqIVm9g63dfw+eF
BfIc0e69w5/eX2dBZOHze/vQlVOBoa9SWaCmMOa+W5L8Hpdb9egGC4TUVZ2I
j2vd6Lh1E+/PeYCfzH9hsuJiwi2sv/0xgg7o2bYvV4fexvrLyaun0LxDtl88
72A/EI5uZ6Of+HwJP3wP70P/5RxiiZiTRvb3sb+Uueuw0I6Zgj3WOSyYvzf6
7h507rOYKOM87B+vPdq2oWc0qJssfciCfw1Z+zaj9/Tm9c57hO+flHXXDJ01
tSFW8gkLfFN8Pq1DT8o2ruN7ygLrO6Y669HbtDgDP4pYkLW6Y4LMTzMZjeso
xnx3eCJkgR7bGWz2roQFyo2ZWVbozYdmD70oZUHVkbuHtpD+6pN+JbcM73Mf
bLBGf49eaX7jFQu+FL0XIc+vzyz7GfMa1+cPZZH1op/tSgquYkH/rfLYNeju
+q8WbtUs0P0wzVKP9J/eUyPct3i/02x/66DZWY5f/OuwXvW2+C4h/eeoVcPV
ehY8ElkRo40uWLbqZUEjC/bct121jOTPT9W8d034/CODWH20WJ7YjcFmFqh0
XLmxivQft7Fo4Y8skPJWLyNmre4IVPvEgr5GQwsyP/RvlatJO/bj0ju3yPr5
Tx+y93aywH98JqVO+pVPys6TX/B97fROzkWLrL9gFt7NAk2+qHJ5tP50d/3b
37A+z20OkkMfKKPUyvrwvi5xn88m+XvOWrZ9gAUlLrrOiugHmw2m//uO39/i
L89V0K1iC4dn/2QB6Jy5o0rut0a8S3eYBfS90evEyyJ+v7MaZUHMqpPTyPy9
OzpfcH+zwPTK9m1k/UC56hz/cRZsSG2Rm0X6w/uC1Kv/MF/zQrcIoZviU6MK
JlnwsDOpgQ/Nv/9iwLtpjqDg31s+NQvrR+X0iUF+R4hZmqxJxnd/pmlhQUe4
buz5ZTrptylbdqgJOcLmmPcawiS/2KtNTYQdQXLYdlAU3aihprdX1BG6z+x4
SDztm8TCk+KO8Nnj3E+yvtbtP9LhsxzhQLH5ChJ/55Eu/ttSjsDWMBT6g+t7
L635+VLGEWSPTTI/0CWui4YW2jnCa/dTpgXolM5f3h/qHeG3soiHJXpFyfn4
8UZHqIpp3rcV/Sp5Xq7SB0dw9pSI2Ibe55NXbdTiCGoqwhU26EF7y2/2Hx3h
1cU5d63QfkbtAj6fHOHc2LdpG9GySm4qye2OAONye43R6X/EVj/vdAQba1bK
KvTqppQdHV8cQYyf5aqHrso3OCrQ4whUt1DMcvSBmOpzar24vnVOrj76xwl2
6oZ+Rzj/cvKcATpw+/hTzqAjvN0xZGCEltcNbzo75Agzq6X+rEVnztL4lfHT
EY5L2yaT8bWDT8RfDztC1hWuCHn+bdW2xX2jjiABF1V10fTt7vVifxzh5OKe
SE306Hkve52/jvAyfuO6hejzPBn3LROOsP5+Zfo8tLL5rchjU7ifO5p7ie+p
m9wJ56PgRlBcqyp6/fSG8vsCFKw5f/SlOrq+41BHnSAFl0OfrSTxuc+nTfwS
ouDmqjEPLfT4tVh5OREKGPNTUYvRYd7ay1eKUfDTLDWUrD/PvsTKToICt2em
J5XRDwx3c90lKdi1UENcDr1BcdAvXpqCU7piS2ahm34HJD6WpWBzRb+6GNrp
vcLDltkU3P0kzxBP5t2r/TcH31fs+1oyPyJ6Q/9cJQq0gnnaMmi1Ey0zTOZS
cERo5o7Z6IfbnFVZ8yjoq+iXk0dvXiZk5KdKwcbapymy6I8SV3elLKSgXP2p
Hol3fGC58wt1CkzLSieE0PxVr0K7FlEgf7ixYho6JvNAuqAWBZn0KYe/Evjf
F+eHizW0KXgntXboN/oxN6TF/D+07dacP2jrjfNHecso2P1IrOEf+rNavmTI
cgomnP48JvFOCFgtua1PwQZWbagAekZH+4aqlRT4VCZXEMcXu7EGDCjg2jVU
k/na18Q9JQwpoJQ0ppP1n3mlxixdi+4QefoLvX3/6mwbEwrMM9or+tFf1tS8
dl5HQVPcirZutLsC8yXSFOefThL4ihb9PT6Vs4HC3zsa68l4UmO4YoM5BZ+X
Vib1opflaawYtaBgyfH5RwfRL6IKt8pbUXDHY8+nIfQul+2HDLZQoLH2cQxx
j01P4B4bCtgWCgoDaM+l3tc8tuN8I6tJsp6EhOzjKzsp4PuTlvsJfb3/Vn3h
Lgo8hSQlPqD1K02+f9xNgUdCQ3o9uvxWg/DUXgom2YoH3qH3nnNSm29Pwdt/
FhINaO/GbepzHfD9v3XbNqFT1Aw0FB3xfiz7GlrQZS4qi+RpCuq0/8m3ofuK
py+WZfD8Oe18xJKz+hZLcSk4/MlUnczXt6/VlDhIwewMmc8k/u7bD7VEnSh4
8/6hSQ36zJ+rS2YeoWB/WU7eK3SyeaC24DEKui613n6BLo05pMPvTAH9oXvu
c3IenTb/TblQIPojeBux+PJVS/+5UtC9+ftzMn+579xlf05RwF9rYF5OzrNa
QHfUHfP3kc+h12gP5V7dXx4UKIg/qa0k93Po7fKhM5ivvpYpZLykIF9vwJsC
26P7isvQX2dc1e/1peDLjfz6YrSIbcCKbn8KLHpTVB6jl6YeXNkVSEHSigq5
XPTOH1tXtQdjvjt4TMsm+WGy0qDtHOb7cirmLjrxgvLqlhDM35bm8nvo4hb+
NU1hFAiGhVQ+QHdpflvTcJGC1L7yrfnome41hnXhFIx+NfxUgNYuyzOqiaRA
XMPX8pEE+fO6xLVV0Tj/QLLAQ/Qpyt+4IpaChF5jIxIvIZtnUhZHQav53I7b
6KLJLfAigYJNleM7bqA7rFasK06kQNW2YOoaesYVpfVPkyh4vt3ndyJa6xuf
6eNkClIMBG4Rb1nVY/owhYIQ/7m5SegTQdVmuWkUPKOPSaWg497lbrifTsHK
EQM7Er9Q9crGuxnY7zx7F94k9XrMz/x2JgVBL/T809HTi7ibMrIo0F+xcGkq
qX+xLRY37lKw07nwzlW01V79zSnZFMTkmc6/jD6eoWh57QHme+elkXB0zOg0
q8RcCmKfpfmEkX5h1m0Vn4/n+8YxKgTdFvnGOraAgmNTtZtD0fztOVuiHlMg
9vTt1AW0xtKEreGFmI85J05HoDd7+dpcKKJg3eiqTdHoo5WcbSHFFBx64qoT
g45UsN5+toSCl3dc3aLQD7l6OwJLKRh4nKV3Cd2ap7DTrwz7TRHfkvPoadOn
2Xq/ouDXe5Ob/mi17V9tPV9T4NwcKueF3pRctcu9Cs+3QeLqafThwQd2J6sp
SO67/NodHW4Uv9vlLQWW6+MPeqBzQ3z2HKujoLTrXgR5/kMTs/dwPQUf0vb1
+aInNaz2HWzE+3/YJRmAXnBy+X5OE9brgvIRsv7GF3Ps6Wbs38cjl5P5h6Sm
7FmtWA+JhxZ6olddvMje0UbBcrfj/a7kfkRVnDZ+xnrUVSg/iq49e8d5dQfm
k5b634OkfqavddfuouBaqoQzF+3kV+U97yvm82WOC7HB5L4g6R6szwReNJkv
6NkXKthLgdPZ+veH0XVjHpG/+yhYWCI6cAx9zVUkvm+AAt+moEhnch4/4q+1
fadAqdmg/zh69VHN9Nof2F8W/ld8hORrX0FW6S8K4qYagnnod9xNOQ9HKJje
c3UTRfpJ1/tHmWNYPzv6bfejjzhyi6/+oeDMq6vf7NBr2kbLwv9S0HDxV50t
Wmhf8JuACQrmNS8y2oWufy9Xf2qKAjB/eG036a87bzQf5KNBrdO3fx/Jj1r9
9v0CNGTcXlh3AG24pbR7qyANG/f9VGaR+q3cMbheiIbI2GIRB3SDeefwCmEa
zAb6fcnzKaUufxeL0iCt906KrHdsHT+/sjgNEVqejVvRRkURM2fNoqHQr0hl
M1rYUHUWvxQN3RknZm9ENz7MlhuRpqGgzNLFDJ2qD8o9sjT8WZa5dgOpl/s1
C1pm0+AtzvtgTuL956BZPQffX/u2uiWJd3tw6XNFGgzn+r2zJvEWea/MVabh
1M6QZ1vI+6WJr72pQkN4c8d6Mn5M9appwnwaKsT/sCxIvCTtzRcW0KBbUvDS
lMRTKrTxVaOBNfYmdi2Jd9nS7oQGDaOcFlUD8n6yLfacxTT8l7bIT5+8X8Qh
9h4tGhY+97LWQ6+VGD9kpU3Dv+heVzIuEnre2eQ/GqIVJE1Wod8LKbgvX0ZD
q7Kh3xp0WmCGt/pyGlzEc74boZ35DILm6NOQ4vTyNFnf2Ls8VHQlDasXtkQb
ku/z312Rk6toELjk4EjiNbl9jfuxmoaYYM9UXfSN4ZPXugzx/YZ8QpagXZwF
09+vpSGtl+eggTYZjM56bUJD3bzWxQvRYk5qOU/X0VDNt5peQOqxO+dRtime
12OvT2Q8nW1anLqBhriMjGry/In2urJYczxv/dkTmmg4QL05b0FD0Haeujb5
nrX8eHfGkobBKtqSuNnOr/mYNQ2Bsm+maaFv1ku2U1tpiFK2C1BHu25L7rbd
RsO2qr+356HXVS8d3LSDhuzZjg8U0BKWz4YNbWng++TyXhbdUr7l7392NFg+
SRCTRmeYtfEt2IP7cem9L0X67dFXVib7aHA+l5wrg/5x+cHl/fY0hBnmysij
Y58ndpx2oGHC8IuBIqmfvmCdy4543gfmpCiRfivr7J5L01AjG7SfjPsb73tR
y9CwZcHUjtmk3/I2SHzn0vBButdOEl0ZsXSP2CG8T8vcJmGSD08U0jQP0yBf
0XN8Olr2i8D3jUdpKIqbcOBDF0gMrmYfp+GMxg414v0GTYF+LjRsH7++TYD0
W6qkJsmVhhDF+rwZ5D5DsxQLT2G9LHJ5TOJvzotlPrjj+Yb09YigB9t8s0c9
aLgZ9YYi45Eznf7KeNGQa3lVUxC9crntRl0fGlrU+FWmxPE+9plEbPGjgTd/
Rf5vtE+QZqtTAM6nDwb/Qqvdk1l0PogGnTzJp0PoV00TzulnMZ/W55QQH+bv
KXxxnobioyvlyXxJ7Tqh9lAadidWnhlF59oWbp+8gPFPzD3wB73HJ/2qUjgN
SoV/bMbRkxnhPQaRNIgduhJK1k+p89DbFY3nU/xYbRi98R/b+0QsDaGrVcUH
0b3qWyvC42iQMR5/1o2+uHW17N0EGpaFvK3oQOudXuhQmUhDMO+h+Wd0U4p4
Zk8SDRdZ/4URn6kaGxa8TsPR7dzpnej5o+0mC1Ox3p7Vcr+iS+dVhcANGlxV
zRZ+Q/Ms8hvsb+L9tbV8IBY/kTzf8xa+783oRrL+g8QQp7jbNNQfX7KBxNtV
5pqfd4eGgLey6h/R498P8L27R4Nx5dWRRnSSgoXV0H0aDgyfX1OHXm+qd1k8
F+tJQHOqBt19eG6HVj4NS//+83mLDosV0tlUgP1taMOcd+Lkzzd/uDGPaahK
VTxF4tV/aynxL6RB2dBS+APaXaZMPLmIhlclugHEymuzdz8tpmHeYTfT9+jn
nITU5hKsD9X7IWR9Tnjg4FgpDeY/bzNVaJHHR1fLlWO+lT/dVYa+27k7cHkF
Dem7BZqeo7eLm9ZsraThkX9sxzP06EodxSNvaJCdb3O1GH2FJc+E1NCwAEa2
vUBDCF/2zVoahj63ppN4XTl946XvsP9vSZhVgT73sWFDRwM+X3TFilhbqDh8
6j32y1CZOjL/7bLMFuVmnG8nOELWP7k3WmNNKw1euveqn6AVA72d7dpouHxm
rCMPXXSHV+j6GevXP/v6ffTwxtSBIx00CBuI/L6H1vr8UYXbRYPnYvnr2WjW
6Tk2rK80tGuXiuSgY6R3+O3pwfu6lLUwH/369oUH23uxPwm6Zhagp2141WnZ
j/H72oMfoVe28cttGKTBzTdVgYwfdlu70XiIBs3h57xcks+S7m6rftIwfrNu
Llm/6daDjGXDNFwyvmZ7Cy1hOvBBcxTz+fRSmzS0aesi0YW/MR/Oqc++Tu7z
JGWkPE6DyjTR/5LJfUhcPSL3jwbHoGQ3Mt51832SxCTW26w9euR5xXXSb4Wm
sYHzu2bNTbRNsxUfHz8bSgY+byPrBZ84u3xcgA3hEtp+xIViJfQvQTZYm2nu
I/N/3PgX3S/EhuN1tYqpaA2TVWVfhNkgIPo98ip6f5PzWJsoG64JuPy8jI50
zlrcJM6G3mMvjkaR/iDSvad2FhtU1kT2h5P6TlUNfS2F4+KTz4j11u4vfCHD
BiXr11GRpL4aYwcK5dhwZd21gBhSH8dqVfLl2dDCofbGkfyeKWZzT4ENSU9s
++JJfqZs9MtQYsOy1BKGGAz9Hlyfy4aRtG+XYkl+1D/pTJjHhpXeh99HoDOP
jMpGq7IhauCmbhj68wzdjRcWsuGx3u3GYPTsZCe3YHU2bK4S+OaPtlqdnuGz
iA1aC1XV/ND+dZ8/uGuyITWnK534oZOSqMsSNrweuNofgO6fvsvISQf3s/3m
EIm3ICn8CHspG3iViz3Oo3evqkyy12WD2FiBSwjpV28F3+7SY8OmuRdWkPHS
g8Bns4IN7Cdfnwah//B7LrdYxYY7Xe43fdH/JebR61ezQVBOScATzV4xFG1o
yIYTJxWET6ETqrXK9Ney4YhK0HMXUi9cZkzHhA0bnxx45IyewZe8eNE6NtjU
DbWQcaOE5j3zTdlgN7jH7STaRU8uVGEDG+iBj8fd0TerthZKm7PB/H1DpAe6
lQkZELVgQ/bfrV+IpadKVQQt2eDW4/2LzN8UN7V10ooNZrMH+1zR3rpr/Ma2
sCFWb2X0MdL/X7s+GLJhQ77P6KxDpH/T9zq/bWfD+o27LjGk/058k+3cyQYf
3Qe/KbRtrNrG1l1sGFPkZBCHLHVwa9jNhiVBf23Z6OJX8RnVe9ng+3mbFpf0
H8f6D+X72VA9lj5+kPSPvxKizw+wwVgyJMmJ7M+bdTypmw2G37/FSqEX/0rq
e/iNDSKlH6uk0W3cj5zaPjask1jxkIxHtyp19A5gvMlSMwm0xba99tOH2KC5
JEFNmOTzy7imuT/ZMO/M5AUBsr8173esGmZDgKNA26QY/v64J1djM8qGhWmn
Fv1Dz1fbufnQbzYoQlTrX3RjXOTLgHE2nKHf3ZpAh4nXwtV/eH6VRpHTyPfA
f1Zh/iQbFh1IMSbxf49ar3o7jYHUc7VO00n9O4U9+MbPwEHdKhsyzv78WkdA
kIHBJ8NtUxhP0Vb4lrIQA+bnVMrG0TUV5morhRkomJQ1GkEHGgdf2yrKwNZj
dQlD6DU5pYoHxRnwadv9YwA9tEgg1n8WA+3VGXeJ0xPXSSVKMbBD8bzXd/R+
Kd+wPBkGQkQOOP5ESwcXCdXIMTD8jydI4r8a/+ffI88A99+E5qgY+fvShpN8
igzMFK8SJuP6XadPKykz8NbvXtwPdO/ugmF9FQZGDfXP9qOT34we2zKfASuX
NOFutO36FX3cBQzk9H051YEWeXiC46fGwGsX4+ZP6OIlD9oTNHD/dwKuEZ9K
Htqfuxj3L/XxWDtaW25p0xstBjLsZLd2oTvOH9nRrc1AQsuH3q/ouMnb1dOW
MpCWOzmjB73lRK+Foi4D8uI17WRcoGfxSz09Br68uejciS7YzwXrFXie7Se4
bWLk99KNJ5xVDLhobxhtQqtt7Frpu5qBJfcbnevRzY8XPIg3ZMCEed5eiw5f
6qiTs5YBPstnd4k3pl3LqDJhYNaAk+879L85bQu/rmPg+9aJvY3oBxeUr02Z
MiB9P3KQxOfx71NU2MjAtYHj/M1oFbf4mOWbGBBZ79xExuv73ktabWbA9o3O
wQb0edbsMMaKgfn1bpy3aOOGnUI+WxioMovgq0QPW0T5x9kwcII2CS1DZxbV
TtzfzkC+p5dQKZqlJ3m6cicDexp/t7xAz87YMty1i4HFwvV3X6KrlC8cm9zN
QI1JQeArtH9EZa/8Pga+tS+XJPENZohwdO0ZCLv0S6kKPeixqX2zAwM/2TYD
r9Fp34P3sx0ZcLbX9ClH72W/fO9FM0Atbg0oQc/6ILDjMsPAjTC1JU/Rpdbr
q7O5eP/swpICtEeJr8Xrgwyo6kta5ouRf5/oWWmnEwMvDGs0iL/enjCZOMJA
55G88YdonfCw6z+PMXCnY17CY7Srq5JAjzMDT0MoYRK/cHcm++MJBsy8BjcV
kftfu7qs7iQDghur75DxzaqvFr1yY8Dg90WpJ+hIQbvzT08zcNrqcgtZ78O3
L70PPBmQbf785T6p/2pXqwwvBv4UhxjfQXMfCNy96oP1tVez7Rb6bmzkrCg/
vE8NXSoDPeKh6nwugIHueMF2YiOH7DqvIAZ//8z/kokOMDXRP3EW6+34+jAS
7/Wi6hjeeTyvi9Nf3SP1KGY/Zh/KgEJU6c1s9J6hvt07LjCg+0I2kYwn13s8
3nQJ83fnsqQsdE+BsLJxBAMD2o91yXpLr8Z56UUx8DLgq0kqqSe/RZ8WxzAQ
0VjRmIR+yuSDymXMd0Httivo6Zs3pMjEM8BSF3+fgLb8r15A+ArmD9+TAjIe
KU0zk4kMLOiX+HmVnM/oj7JfSQzYVGdEJZPzafFd/C0Z6/vV2/AUkt/PZoW0
pTCQHGEhSta/l5rU9y6NgYrFaeHX0aNndawr0hnIvL1uNXkf48OFd4syGFhl
dCclHh1kYymZm4n3e0ixJJrkp36z860s3P+NxOvhaBmFg++S7jJQn24hd5Hk
28SYfnQ29r+CXt8L6JT24NjzDxjQqDcuJOPfXsr99s5l4EyQl0oEya/MtD2u
+QxkRc67E4V2v6j35GABA3/zGxxj0M9cSpQdHjOwIsf4BPEMu23eOwsZuPWD
CSPzrQ0/f7Iowv0Van65hI6ed2ydSTEDppLjy0LRLQKTKfolDOjHZh4NRi/o
CZuuVcqAeNW0ZH/0wSolzrwyBoQWSAf4orOzM8tlXzHguDvCnvh39GpNkdcM
fPJ53eOHNjn9KmSqkoEf4g2cQHSwvV3/8BsG7M3HG0j86nVfrXtrGFC7dWH1
ObScxsl7n2oZiLSy/nSW9HuR6VIN7xjol1kUEYROHYx0ed3AwJW/71NJ/N46
1fpn7xmQW+3x6Qxa92H2irwPDDi0Opm7k/O5YnI5swW/N0Exda7kfHyqf1/7
iP35TYPGCXI+bPu9MZ8Y4O8PO0S8ZVP/k5B2Bu5X7DA8iY7R9pzr24n50lBR
7oZulRTxOfmFgX0Hb4l6kH47Evf5UDcD5SNZsz3RTh8WrWd9w/Wtv2wl4w+e
5qfa9jGwW2lrMnl+l6CSiskJDljl7EzRIevPsM1cc5IDpRl/Q5ag82dcWrnS
jQNi9QEfFqE5QhUluqc5IOK13Xoh6X8zBbbqeHLASPxipwq6bObalsVeHHAO
cb+kROpF2I2r5sMBs2LNEQW0hsj9X/P8OJArcGGNIvn+i/T5KAVwoIT+OUHm
B4uqi8kHceDTLuo4ibdSzCFO+iwH7kquiZxP+pdYvJrEeQ7wr7jloYqOFX+X
LRzKgQcyMQlkfKOE+FrBCxz4Yv2oay6pDwnzimmXOKB5uqCWrJ8+y8/2XzgH
dLV7jOTI91TySftYJAfcXQo1pEj9So0c+RXNgaep8k4S6FyppeODsRxoa+IL
EEezpQ8G98ZxwGHtX4qMy8qkSn9N4IDaciMvSdKPZT4mtSdyQP9dXJ806aey
8ks+JnEgc6Lxniy5H7ltD5uSOXCJ++Yfcb1cqGl9Cp5Pm9RxGXTg7Jc1NWkc
CPRy/Y/E05ef2leZzgHLCIcmUXSX/Oqesgw8rz977YVIvcw54VqSyYFQ6+h8
AbSZwp1pRVkckD38IZmPfM8UusMe3eWAtUY/hzhNUVUhL5sDqRpvK/nRO5X2
3ch+wIGlopvmCpL9K8foZuVyYMu+xwyJn6tc8/RmPgc6JooezCT7nyu8ObWA
A3IXw/cQy6qYNiY95sD+DqnFM8j+VbyohEIO+F7tcSbxXec9HIwp4kDw85E/
E6K4//k/PCKKOWB7QPvRH3T9/CVCF0o4INEiEz+KDlRlos6VciBvU86yEbT+
gmvzAss4oPHrVTxx14IPt31eceDRXslDY+johTIGnq8x334tqiXxzNSsS09V
cWBZrEH9X/Sw2lkbl2oOcHKWxfxDp6k/bz3ylgNC0UqRZHyHxl/ewToOrOgx
rPgtSv6+y4oRdj0HvEwyHw+jHyw65sdq5MBGg1nrh9DU4lvi+5s4MNqdv6cf
La3ZGW/XzAHFeN26b+gSzbkaO1o5MCySJU/somX3YEsbnu+ggUwvesGSCOPN
nzlgeNZHlzxft6Ty9YYODtjVXQsbRPtrC9qt6+LAz94/OmS95TomnUZfMV8n
pXYSd+icPmbQw4GLG0xvkfmR/+X81evlgN6+D/v70OuXDpxd2s+BVplxmW70
z6WLZJcMcsDCaWlhBzplmWOyxhAH3I4wGz+ht+te0V7wkwM/hGzpj+hMlneR
zDAHOk/OtCYWCHe0ERzF/lBWnduG3v/MrGN0jAOvbhn/+IzOHVzk2vMH5282
mteJFlcRndH8lwNrupsdutAc68HLlRM4XrVfjrjoTK3m0ykO5FNXJMj7yGfl
PrnLx4X7gj5RJP7xlsvWyQJcaJdy2N4sSn4/e36KEOTCFvuu/xrRqmsOOAcI
cWHxjrLp79AeB9cJnBTmwvRd65xqyXnGqcVwRLlwRDwwlHjJK6FFu8W50Jd9
czaZHzjWW2Axiwvjn2r2NKBbNao3G0pxId267/h79Ipd91u1ZbjwMP1ZQBP6
YlD0URU5LgzdyuEj/prrNk1SngsKRU4V5HmTrr2RfApcWDTRuKwOHSdjrPZL
kQv31HsH36CH1qvmdylzoctPoKcCbeEyfVOjChfkoyOHysh9XO/+UD6fCy83
cyNfosffvnZ6tIALH5O1u4l3TLs7kanGhWXx/RHl6KylEZcSNbjgcntGE4k3
3cFV9eJiLojNG66vRNtftMvx0eJCrfb2gipR8v/jrNngrM2FNd56U2RcYmDu
e+o/LvBvCbhMnucq8x3cuYwLevFLvpD1ii27xjcs54J3ypL05+g5nuVhq/S5
wASOFz1FO2dmqmiu5MK5/gd/H6Nff7iQrWiA8bZvbHpE8lvYeb3YGi44Da9y
IOOeBjvrJwy5MFemS72Q1Dt3Fef7Wi7cmFJxKkJrX1b8/dmEC6EZdZuL0UFl
E+fr1nFB3dVugrht5LNSqSkXtjk8EydeqV56J28DF+hm9dPkfS7tvGly05wL
+1wvZ5P1ewJCauMsuLD3iJ17HhpyjtAhllxoXfEk5z46vsNmxNOaC4+uVKnf
I/UhpX/2yFZ8H7WjRnfRm9fJKzhsw/yTqP1JnHp8PNNmBxcaRttrs9H/rn00
Wm/LhU7jvdI56J01xdV6dlx4oilUl4u+M5nKUt/DBc+kq9vJ+jP+O/tz9j7c
v4i5Dhk/YH8ocKY9F05fjDpK3udhmPXs8QNcePHEPOoOWrJwWUYfC+9jVwxz
C83rk1nzkeJCgKle2Q30c8Wxymo25isv6GgqWnFzs30xhwvxaZZFKaTfnH76
/T6PC8f7Da6T8cqMZL/UQ1yIclCOIc+rNQXIxBzmwgZ3yTc30WeEuDeCj3Kh
4sbcQ2S9rM40z5Tj+H6co7eJW591bCty4YLZJ5M/ZL5Y4vzFza5csGIVnU9D
G7kfmBw5xYXyGB/VZFHy710k1kud5oJfUEj9FXTisuZMHU+MpyV/Nw5dJTbH
z8KLCz7C1N7L5Dx7bO0YHy4Ytq4dItZ+GaXj58cF4ybpb/Gk31yvFbgawIWr
jQetE9FhXrOaC4K4UC9qI5CELtxjnV1/lgsLzLmaxP0rQoOHznMhoSLlAJmv
LF2xXyyMCx8uBLeT9a0GZ+gtvsiFixqfPaPJ/l+bCZuF4/vMYa0LJ/tP9//k
EMmFSgU+gwtk//7FeZ7RXFBLNBUII/t3mAy9HIv5YPcim9jI0IjKiePCpV7h
nItk//IeBjUJXBgLWyAZQfb/66FEXyIXJo7C/Uiy/5qRrhnXuKBZDoXE/27r
PVlwnQs7t0d8IOtrn3OOME7lwuDN2q1k/f3se9y9N7jAV3dj4BzZPwysPXWT
C0/dVpYFkv0rL5GNvMUFr2t/P/iR/f/m9d65zYW8ypIXvmT/DenFFXcw3y+P
nSXjVve7Yr/c44JJ6P3IALTXhQVH+B5w4UByYXeQKPn7km36Z0a48DngWTaF
bhJw3u10ggdjMbWLtcj6/AOZV0/ywNojtVmd9D++gxM1bjxYmWMovYDU01TX
Vn4PHixfsLxsHjp9kpWif4YHa/UlDxLvmWgd5njzQEou7/l8cp7/dpvH+/Lg
VdroJHm+eLw+vtKfBy4Z6nwk/ok/Nv0TgTxwE7F9Sqzxu8p42VkeaOZKJ6ih
m0c3RVDneTAc8CRNFX1hpLQzOpQHl6ZNhM4l9T8MK8sv8OCjcxqtgB7+WXju
zyUezD56xWw2+uYPg5YlkTzIHF3WJ4veO5SrcyCaB/JjgafkSL/8vsw3PJYH
vb8s7eVJ/Q1k1ZXE8cBrp3gSiefav1h9JIEHa6JL5yihF/eluS26yoOo/0x+
KqJbvs1/vecaD9SW3Ps8h3xPehKVw67zYJFjnBmJv757zrGiVB5caZwtJIUe
+RL9fOgGD1g2uyzE0RldkrILM3jAnRMyJULyoTOMY5vJg9/TniUSz+qY+ehs
Fg9efFfsE0WXfA4UfXyXB936O1Qk0Kc+TTvQn82DCW8vJUm0ZtuZbJUcHqz2
y28mbm39zb8tjweU+IuSWejwFlfbgIc8sFHZ0yaGNm0eupn3iAfzBC+8n4ke
bTo83v2EByPz9J9OR2e+77FSLOLB9LsJaXzk+9PIvmZVzAMjLWmLaaSfNXz+
4V3Cg3HHDVXEpe/2m90v5cGdNLNMfrRbXVNsZxneR9jMLySeVu3Ob3IVPMjq
U7efQfp/zVvDTZU8gGk5RsQR1VYXPd7w4OXuUAMy3+zNq89ZNZifBf5ZJP7v
SjO9T7U82P0rwPufyJDJ7dfFQVL1PPgblV75G32gwqjJtJEHt3dpBY2ipV8V
aJ1q4kHx6MBc4pdl+l4ZzTzw+03RY2j3l9k1za08UL/tfeEPWrtUe4H4Jx6o
PPMP+ov+VJLhatLOgx0nP28g60U+Vyt37sT8pMNWkfGNxckKaV94EPIniSLr
/ylSPtzYjfuJKXcaRmc9jSua2cuDLZGWDkNoVqGslGE/7k+O2jqAlnkSTh8Z
5MEh+6jhPnTZI7H8a0M8eDYyfrwf7VFwbmbdTx6IDBmbDaJ1Hk7fN32EB2Im
A64k3uc83zsrxzCfw1b1/kBH5/6b4v3hQTl1o5rYPMd9+5W/mF8dvPff0eP3
h9PeTPBgfoqTPYl/N/v42NQUDzr9m9f1oP8HV5fkUg==
         "]]}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         Dashing[{Small, Small}], 
         RGBColor[1, 0, 0], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwc2nc81d8bAHAjJaFhZGdlZe/9eewZ1yXl2pWRFKkQQkYpkWQUMorMpJKE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         "]]}, {
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         GrayLevel[0], 
         Dashing[{0, Small}], 
         AbsoluteThickness[0.8]], 
        Line[CompressedData["
1:eJwV1Hk4V1sXB3BDcUu6DVJUQkJCyJTUWhehIrNMmYdT5qFQZg3IUCpDVCqV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         "]]}}}, {
     DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
      Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0., 1.},
       AxesStyle -> GrayLevel[0.85], DisplayFunction :> Identity, Epilog -> {
        Text[
         Style[
          Row[{$CellContext`r, " \[LongRightArrow]"}], FontFamily -> 
          "CMU Serif", 13], 
         Scaled[{0.91, 0.01}], {0, -1}], 
        Text[
         Style["", FontFamily -> "CMU Serif", 11], 
         Scaled[{0.06, 0.18}], {-1, 0}]}, 
      Frame -> {{True, True}, {True, True}}, 
      FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> Automatic, 
      FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
      FrameTicksStyle -> Directive[12, FontFamily -> "CMU Serif", 
        GrayLevel[0]], GridLines -> {{0}, {0}}, GridLinesStyle -> Directive[
        GrayLevel[0.5, 0.4]], ImagePadding -> {{30, 15}, {16, 1}}, ImageSize -> 
      300, LabelStyle -> {FontFamily -> "Times"}, 
      Method -> {
       "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
        AbsolutePointSize[6], "ScalingFunctions" -> None}, 
      PlotRange -> {{1, 50}, {0.94, 1.34}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0, 0}, {0, 0}}, Ticks -> {Automatic, Automatic}}], 
    Placed[
     Unevaluated[
      LineLegend[{
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         RGBColor[0, 0, 1], 
         AbsoluteThickness[0.8]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         Dashing[{Small, Small}], 
         RGBColor[1, 0, 0], 
         AbsoluteThickness[0.8]], 
        Directive[
         Opacity[1.], 
         CapForm["Butt"], 
         GrayLevel[0], 
         Dashing[{0, Small}], 
         AbsoluteThickness[0.8]]}, {
        Style[$CellContext`A, 
         RGBColor[0, 0, 1]], 
        Style[
         OverTilde[$CellContext`A], 
         RGBColor[1, 0, 0]], 
        Style["GR", 10]}, LegendMarkers -> None, 
       LabelStyle -> {FontFamily -> "CMU Serif", 12}, LegendLayout -> "Row", 
       LegendMarkerSize -> 20]], {0.5, 0.88}, Identity]]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output"],

Cell[BoxData["\<\"../fig-2b.pdf\"\>"], "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison to GR", "Section"],

Cell[BoxData[{
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ListContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", "[", "\"\<lagr-1.m\>\"", "]"}], "//", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"plotFontSize0", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
        "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"GrayLevel", "[", "0.7", "]"}], ",", 
         RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "z", "}"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"0.8", "+", 
           RowBox[{"0.25", "z"}]}], ",", 
          RowBox[{"0.7", "+", 
           RowBox[{"0.35", "z"}]}], ",", 
          RowBox[{"0.2", "+", 
           RowBox[{"0.85", "z"}]}]}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "1", ",", "0.1"}], "]"}]}], " ", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "10"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "7"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"30", ",", "115"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "6"}], "}"}]}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ImageSize", "\[Rule]", "380"}], ",", 
     RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}]}], 
    "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ListContourPlot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Get", "[", "\"\<lagr-2.m\>\"", "]"}], "//", 
      RowBox[{
       RowBox[{"Flatten", "[", 
        RowBox[{"#", ",", "1"}], "]"}], "&"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"plotFontSize0", ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
        "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Purple", ",", 
         RowBox[{"Opacity", "[", "1", "]"}]}], "}"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"ColorFunction", "\[Rule]", 
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", "z", "}"}], ",", 
        RowBox[{"RGBColor", "[", 
         RowBox[{
          RowBox[{"0.8", "+", 
           RowBox[{"0.25", "z"}]}], ",", 
          RowBox[{"0.7", "+", 
           RowBox[{"0.35", "z"}]}], ",", 
          RowBox[{"0.2", "+", 
           RowBox[{"0.85", "z"}]}]}], "]"}]}], "]"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"Range", "[", 
       RowBox[{"0", ",", "1", ",", "0.1"}], "]"}]}]}], " ", 
    "\[IndentingNewLine]", "]"}], ",", "\[IndentingNewLine]", 
   RowBox[{"AspectRatio", "\[Rule]", 
    RowBox[{"1", "/", "1.62"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "@", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.95", ",", "0.015"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Rotate", "[", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "@", 
             RowBox[{"{", 
              RowBox[{"t", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
            RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
            "plotFontSize2"}], "]"}], ",", 
          RowBox[{"90", "\[Degree]"}]}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.1"}], ",", "0.5"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"0.1", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize0"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.145", ",", "0.1"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"0.9", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize0"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.675", ",", "0.1"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Lagrange shells:\>\"", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"1.08", ",", "0.72"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<GR\>\"", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"1.28", ",", "0.55"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"GrayLevel", "[", "0.6", "]"}], ",", 
        RowBox[{"AbsoluteThickness", "[", "0.5", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Scaled", "[", 
            RowBox[{"{", 
             RowBox[{"1.11", ",", "0.55"}], "}"}], "]"}], ",", 
           RowBox[{"Scaled", "[", 
            RowBox[{"{", 
             RowBox[{"1.23", ",", "0.55"}], "}"}], "]"}]}], "}"}], "]"}]}], 
       "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<Bimetric\>\"", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"1.28", ",", "0.4"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "]"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Dashed", ",", "Purple", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.5", "]"}], ",", 
        RowBox[{"Line", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Scaled", "[", 
            RowBox[{"{", 
             RowBox[{"1.11", ",", "0.4"}], "}"}], "]"}], ",", 
           RowBox[{"Scaled", "[", 
            RowBox[{"{", 
             RowBox[{"1.23", ",", "0.4"}], "}"}], "]"}]}], "}"}], "]"}]}], 
       "}"}]}], "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-1-5.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 1104},
WindowMargins->{{308, Automatic}, {Automatic, 1}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 89, 2, 53, "Text"],
Cell[650, 24, 28, 0, 38, "Text"],
Cell[681, 26, 60, 0, 38, "Text"],
Cell[744, 28, 85, 2, 38, "Text"],
Cell[CellGroupData[{
Cell[854, 34, 36, 0, 42, "Subsubsection"],
Cell[893, 36, 583, 15, 152, "Input"],
Cell[1479, 53, 222, 5, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1738, 63, 37, 0, 78, "Section"],
Cell[1778, 65, 3562, 88, 438, "Input"],
Cell[CellGroupData[{
Cell[5365, 157, 2650, 62, 479, "Input"],
Cell[8018, 221, 14841, 303, 236, "Output"],
Cell[22862, 526, 48, 0, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22947, 531, 2389, 58, 336, "Input"],
Cell[25339, 591, 105764, 1847, 236, "Output"],
Cell[131106, 2440, 48, 0, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131191, 2445, 1926, 46, 313, "Input"],
Cell[133120, 2493, 168480, 2869, 236, "Output"],
Cell[301603, 5364, 48, 0, 36, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[301700, 5370, 35, 0, 78, "Section"],
Cell[301738, 5372, 8972, 236, 796, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/plots-sec-2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     67411,       1723]
NotebookOptionsPosition[     62128,       1592]
NotebookOutlinePosition[     65733,       1674]
CellTagsIndexPosition[     65690,       1671]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, plots, Section 2", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-08-08, Last modified 2019-04-10", "Text"],

Cell["\<\
This notebook creates the plots for the figures in Section 2.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<id-bim-dust-definitions.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<bimetric-ss-reader.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "True"}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"destinationPath", " ", "=", " ", "\"\<../\>\""}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 2.2. Reference solution", "Section"],

Cell[BoxData[{
 RowBox[{"Quiet", "@", 
  RowBox[{"Plot", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Rho]ADM", "[", 
      RowBox[{"r", ",", "3"}], "]"}], 
     SuperscriptBox["10", "3"]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "20"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"ImageSize", "\[Rule]", "250"}], ",", 
    RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotRange", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Automatic", ",", "1.55"}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Purple", ",", 
       RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"PlotLegends", "\[Rule]", 
     RowBox[{"Placed", "[", 
      RowBox[{
       RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"{", "\"\<\>\"", "}"}], ",", "\[IndentingNewLine]", 
         RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"LabelStyle", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
            "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"0.5", ",", "0.85"}], "}"}]}], "\[IndentingNewLine]", "]"}]}],
     ",", "\[IndentingNewLine]", 
    RowBox[{"FrameTicksStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"plotFontSize0", ",", 
       RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", "Black"}],
       "]"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
    RowBox[{"ImagePadding", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"30", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "@", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.91", ",", "0.05"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
      "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<figures/fig-3a.pdf\>\""}], ",", 
   "%"}], "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", "0", ",", "0", 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<g\>\"", ",", "\"\<legends\>\""}], "}"}], ",", 
   "\[IndentingNewLine]", "\"\<\>\"", ",", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.95", ",", "1.35"}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "LightGray"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"30", ",", "15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", "\"\<\>\"", "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "0.85"}], "}"}]}], "\[IndentingNewLine]", 
     "]"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<figures/fig-3b.pdf\>\""}], ",", 
   "%"}], "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Section 2.3. Examples", "Section"],

Cell["Plots 1 & 2", "mk-test"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", "0", ",", "0", 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{"\"\<all \>\"", ",", 
      SubscriptBox["\[Beta]", 
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{"\"\<(\>\"", ",", "n", ",", "\"\<)\>\""}], "}"}]}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", "0"}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-1.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", 
     RowBox[{"-", "0.04"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(2)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"-", "0.04"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(-6\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-2.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell["Plots 2 & 3", "mk-test"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", 
     RowBox[{"-", "0.0004"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "4"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(-6\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-3.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", 
     RowBox[{"-", "0.0004"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "200",
      ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "4"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(-6\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-4.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell["Plots 4 & 5", "mk-test"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", "0", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(3)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "4"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(-6\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-5.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "0", ",", "0", ",", 
     RowBox[{"2", " ", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "100",
      ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(3)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "4"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\\n\
\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "17"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-6.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell["Plots 7 & 8", "mk-test"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", "6"], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"4", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "8"}]]}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "7"}]]}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     RowBox[{"\[Phi]GR0", "-", "0.05"}], ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{"4", ",", 
        RowBox[{"-", "8"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(2)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"-", "7"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(6\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.85", ",", "1.38"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-7.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", "6"], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], "0", ",", 
     RowBox[{
      RowBox[{"-", "8"}], "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "7"}]]}], ",", 
     RowBox[{"2", "*", 
      SuperscriptBox["10", 
       RowBox[{"-", "7"}]]}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     RowBox[{"\[Phi]GR0", "-", "0.05"}], ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(2)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{
        RowBox[{"-", "8"}], ",", 
        RowBox[{"-", "7"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(3)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "7"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(6\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.85", ",", "1.38"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-8.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell["Plots 9 & 10", "mk-test"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"0.1", "/", "25"}], ",", 
     RowBox[{
      RowBox[{"-", "0.5"}], "/", "25"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"0.1", "/", "25"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(2)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{
       RowBox[{"-", "0.5"}], "/", "25"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]8\[ThinSpace]\[Pi]\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-9.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "/", "25."}], ",", 
     RowBox[{"1", "/", "25."}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(2)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{
       RowBox[{"-", "2"}], "/", "25."}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(3)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"1", "/", "25."}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]8\[ThinSpace]\[Pi]\>\""}], "}"}]}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.5", ",", "1.5"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-4-10.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Leading frequency modes", "Section"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"True", ",", 
   RowBox[{"AbsoluteTiming", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"freqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Table", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"bp", "/", "25"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", 
               RowBox[{"xa", ",", "xb"}], "}"}], "=", 
              RowBox[{"solveID", "[", "\[IndentingNewLine]", 
               RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
               RowBox[{
                RowBox[{"8", "\[Pi]"}], ",", 
                RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
                RowBox[{"Sequence", "@@", 
                 RowBox[{"Switch", "[", 
                  RowBox[{"model", ",", "\[IndentingNewLine]", "1", ",", 
                   RowBox[{"{", " ", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"bp", "/", "25"}]}], ",", "0", ",", "0"}], "}"}], 
                   ",", "\[IndentingNewLine]", "2", ",", 
                   RowBox[{"{", " ", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "bp"}], "/", "25"}], ",", "0"}], "}"}], ",", 
                   "\[IndentingNewLine]", "3", ",", 
                   RowBox[{"{", " ", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{
                    RowBox[{"-", "bp"}], "/", "25"}]}], "}"}]}], 
                  "\[IndentingNewLine]", "]"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", "D", " ", "*)"}], " ", "0", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"(*", " ", 
                 RowBox[{"assy", ",", " ", 
                  SubscriptBox["\[Beta]", "0"], ",", " ", 
                  SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", 
                ",", " ", "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", 
                "\[Phi]GR0", ",", "1", ",", "1", ",", "\[IndentingNewLine]", 
                RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", 
                ",", "100", ",", "0"}], "\[IndentingNewLine]", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{"False", ",", 
               RowBox[{
                RowBox[{"Plot", "[", 
                 RowBox[{
                  RowBox[{"xa", "[", "r", "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"r", ",", "50", ",", "100"}], "}"}]}], "]"}], "//",
                 "Echo"}]}], "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"sData", "=", 
              RowBox[{"Table", "[", 
               RowBox[{
                RowBox[{"xa", "[", "r", "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"r", ",", "40", ",", "100", ",", 
                  SuperscriptBox["10", 
                   RowBox[{"-", "3"}]]}], "}"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"fData", "=", 
              RowBox[{"Flatten", "[", 
               RowBox[{"Abs", "[", 
                RowBox[{"Fourier", "[", "sData", "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"peaks", "=", 
              RowBox[{"FindPeaks", "[", 
               RowBox[{"fData", "\[LeftDoubleBracket]", 
                RowBox[{";;", "200"}], "\[RightDoubleBracket]"}], "]"}]}], 
             ";", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{"False", ",", 
               RowBox[{
                RowBox[{"ListLinePlot", "[", 
                 RowBox[{
                  RowBox[{"fData", "\[LeftDoubleBracket]", 
                   RowBox[{"2", ";;", "200"}], "\[RightDoubleBracket]"}], ",", 
                  RowBox[{"PlotRange", "\[Rule]", 
                   RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"%", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                    "}"}]}]}], "]"}], "//", "Echo"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"peaks", "\[LeftDoubleBracket]", 
                  RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                 "1"}], ")"}], "*", 
               RowBox[{
                SuperscriptBox["10", "3"], "/", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Length", "@", "sData"}], "-", "1"}], ")"}]}]}], "//",
               "N"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"bp", ",", "0.1", ",", "10.1", ",", "0.1"}], "}"}]}], 
         "\[IndentingNewLine]", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"model", ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3"}], "}"}]}], "}"}]}], "]"}]}], 
     ";"}], "\[IndentingNewLine]", "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{"True", ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"freqplot", "=", 
     RowBox[{
      RowBox[{"Plot", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Evaluate", "@", 
         RowBox[{"Table", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"Interpolation", "[", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Mean", "[", 
                    RowBox[{"#", "\[LeftDoubleBracket]", 
                    RowBox[{"All", ",", "1"}], "\[RightDoubleBracket]"}], 
                    "]"}]}], ",", 
                  RowBox[{"#", "\[LeftDoubleBracket]", 
                   RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
                 "}"}], "&"}], "/@", 
               RowBox[{"GatherBy", "[", 
                RowBox[{
                 RowBox[{
                 "freqs", "\[LeftDoubleBracket]", "model", 
                  "\[RightDoubleBracket]"}], ",", 
                 RowBox[{
                  RowBox[{
                  "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
                   "&"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"InterpolationOrder", "\[Rule]", "3"}]}], "]"}], "[", 
            "r", "]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"model", ",", "3"}], "}"}]}], "\[IndentingNewLine]", 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"r", ",", 
          RowBox[{
           RowBox[{"-", "10"}], "/", "25"}], ",", 
          RowBox[{
           RowBox[{"-", "0.1"}], "/", "25"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"AxesOrigin", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], ",", 
        RowBox[{"Axes", "\[Rule]", "False"}], ",", 
        RowBox[{"PlotRange", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Automatic", ",", "0.01"}], "}"}], ",", "Automatic"}], 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"ImageSize", "\[Rule]", "300"}], ",", 
        RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", 
         RowBox[{"1", "/", "1.8"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotStyle", "\[Rule]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "@", "Red"}], ",", "Dashed", ",", 
             RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "@", "Blue"}], ",", 
             RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"Darker", "@", "Green"}], ",", "Dotted", ",", 
             RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
          "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameTicksStyle", "\[Rule]", 
         RowBox[{"Directive", "[", 
          RowBox[{"plotFontSize0", ",", 
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
        RowBox[{"ImagePadding", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"38", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"PlotLegends", "\[Rule]", 
         RowBox[{"Placed", "[", 
          RowBox[{
           RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               SubscriptBox["\[Beta]", 
                RowBox[{"Style", "[", 
                 RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
               SubscriptBox["\[Beta]", 
                RowBox[{"Style", "[", 
                 RowBox[{"\"\<(2)\>\"", ",", "6"}], "]"}]], ",", 
               SubscriptBox["\[Beta]", 
                RowBox[{"Style", "[", 
                 RowBox[{"\"\<(3)\>\"", ",", "6"}], "]"}]]}], "}"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
             RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
                "plotFontSize1"}], "}"}]}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{"0.65", ",", "0.85"}], "}"}]}], "\[IndentingNewLine]", 
          "]"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Epilog", "\[Rule]", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"Row", "@", 
               RowBox[{"{", 
                RowBox[{"\[Beta]", ",", "\"\< \[LongRightArrow]\>\""}], 
                "}"}]}], ",", 
              RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
              "plotFontSize2"}], "]"}], ",", 
            RowBox[{"Scaled", "[", 
             RowBox[{"{", 
              RowBox[{"0.5", ",", "0.05"}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
          "}"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"FrameLabel", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"None", ",", 
           RowBox[{"Style", "[", 
            RowBox[{"\"\<frequency\>\"", ",", "plotFontSize0"}], "]"}]}], 
          "}"}]}]}], "\[IndentingNewLine]", "]"}], "//", "Echo"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"destinationPath", "<>", "\"\<fig-5.pdf\>\""}], ",", 
      "freqplot"}], "]"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Lapse ratio and gauge fixing", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"id$\[Phi]g", ",", "id$\[Phi]f"}], "}"}], "=", 
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", " ", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"0.1", "/", "25"}], ",", 
     RowBox[{
      RowBox[{"-", "0.5"}], "/", "25"}], ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     "1", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "15"}]], ",", "0", ",", "200", ",", "0"}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"id$gA", "[", "r_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"id$\[Phi]g", "[", "r", "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"id$gB", "[", "r_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"id$\[Phi]g", "[", "r", "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"id$fA", "[", "r_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"id$\[Phi]f", "[", "r", "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"id$fB", "[", "r_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"id$\[Phi]f", "[", "r", "]"}], "2"]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eq$q", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], ":=", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq$gAlp", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], ":=", "1"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eq$fAlp", "[", 
    RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"gAlp", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}], "*", 
    RowBox[{
     RowBox[{"gW", "[", 
      RowBox[{"t", ",", "r"}], "]"}], "/", 
     RowBox[{"fW", "[", 
      RowBox[{"t", ",", "r"}], "]"}]}]}]}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"id$title", "=", "\"\<Bimetric polytrope\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"instantiateEoM", "[", "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"Plot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"id$gW", "[", "r", "]"}], "/", 
      SuperscriptBox["r", "2"]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"id$fW", "[", "r", "]"}]}], "/", 
      SuperscriptBox["r", "2"]}]}], "\[IndentingNewLine]", "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.01", ",", "20"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"ImageSize", "\[Rule]", "280"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"33", ",", "15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"plotFontSize0", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", "Black"}], 
     "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "@", 
             RowBox[{"{", 
              RowBox[{"\"\<+\>\"", ",", 
               SubscriptBox["W", "g"], ",", "\"\<\[VeryThinSpace]\>\"", ",", 
               " ", 
               SuperscriptBox["r", "\"\<-2\>\""]}], "}"}]}], ",", "Blue"}], 
           "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "@", 
             RowBox[{"{", 
              RowBox[{"\"\<-\>\"", ",", 
               SubscriptBox["W", "f"], ",", "\"\<\[VeryThinSpace]\>\"", ",", 
               SuperscriptBox["r", "\"\<-2\>\""]}], "}"}]}], ",", "Red"}], 
           "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", "\"\<Column\>\""}], ",", 
        RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
        RowBox[{"LegendMargins", "\[Rule]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.78", ",", "0.75"}], "}"}]}], "\[IndentingNewLine]", "]"}]}],
    ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Row", "@", 
          RowBox[{"{", 
           RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
         RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
         "plotFontSize2"}], "]"}], ",", 
       RowBox[{"Scaled", "[", 
        RowBox[{"{", 
         RowBox[{"0.91", ",", "0.02"}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "\[IndentingNewLine]", 
     "}"}]}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-6.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"Plot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"id$fW", "[", "r", "]"}]}], "/", 
      RowBox[{"id$gW", "[", "r", "]"}]}], ",", "\[IndentingNewLine]", "1"}], 
    "\[IndentingNewLine]", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.01", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.35", ",", "1.25"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "190"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"30", ",", "15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", "1"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"plotFontSize0", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", "Black"}], 
     "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Alpha]", ",", "Blue"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            OverscriptBox["\[Alpha]", "~"], ",", "Red"}], "]"}]}], "}"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
        RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.6", ",", "0.9"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "@", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.87", ",", "0.015"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(a)\>\"", ",", "Bold", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.15"}], ",", 
           RowBox[{"-", "0.1"}]}], "}"}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-7a.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"Plot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{"1", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"id$gW", "[", "r", "]"}]}], "/", 
      RowBox[{"id$fW", "[", "r", "]"}]}]}], "\[IndentingNewLine]", "}"}], ",",
    "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.01", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.7", ",", "2.55"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "190"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"30", ",", "15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", "1"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"plotFontSize0", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", "Black"}], 
     "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Alpha]", ",", "Blue"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            OverscriptBox["\[Alpha]", "~"], ",", "Red"}], "]"}]}], "}"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
        RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "0.9"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "@", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.87", ",", "0.015"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(b)\>\"", ",", "Bold", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.15"}], ",", 
           RowBox[{"-", "0.1"}]}], "}"}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-7b.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"Plot", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"id$fW", "[", "r", "]"}]}], "/", 
       RowBox[{"id$gW", "[", "r", "]"}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"id$gW", "[", "r", "]"}]}], "/", 
       RowBox[{"id$fW", "[", "r", "]"}]}], "]"}]}], "\[IndentingNewLine]", 
    "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"r", ",", "0.01", ",", "20"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.55", ",", "1.64"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "190"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"30", ",", "15"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"20", ",", "1"}], "}"}]}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"AxesOrigin", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}]}], ",", 
   RowBox[{"Axes", "\[Rule]", "True"}], ",", 
   RowBox[{"AxesStyle", "\[Rule]", "LightGray"}], ",", "\[IndentingNewLine]", 
   RowBox[{"FrameTicksStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"plotFontSize0", ",", 
      RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", "Black"}], 
     "]"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"\[Alpha]", ",", "Blue"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            OverscriptBox["\[Alpha]", "~"], ",", "Red"}], "]"}]}], "}"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
        RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.5", ",", "0.9"}], "}"}]}], "\[IndentingNewLine]", "]"}]}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{"Epilog", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
          RowBox[{"Row", "@", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{"0.87", ",", "0.015"}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(c)\>\"", ",", "Bold", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "plotFontSize2"}], "]"}], ",", 
        RowBox[{"Scaled", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.15"}], ",", 
           RowBox[{"-", "0.1"}]}], "}"}], "]"}]}], "]"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-7c.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["The vacuum solution (for Birkhoff\[CloseCurlyQuote]s theorem)", \
"Section"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "25."}], ",", "0", ",", "0", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "0", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "1.06", ",", "1.08", 
     ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<legends\>\""}], "}"}], 
   ",", "\[IndentingNewLine]", "\"\<\>\"", ",", "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{"\"\< \>\"", ",", 
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", "\"\< = \>\"", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "25."}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", "\"\< = 8\[ThinSpace]\[Pi]\>\""}], 
     "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.115", ",", "1.175"}], "}"}]}], ",", 
   RowBox[{"ImagePadding", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"30", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-sim5a.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 1104},
WindowMargins->{{308, Automatic}, {Automatic, 1}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 89, 2, 53, "Text"],
Cell[650, 24, 28, 0, 38, "Text"],
Cell[681, 26, 60, 0, 38, "Text"],
Cell[744, 28, 85, 2, 38, "Text"],
Cell[CellGroupData[{
Cell[854, 34, 36, 0, 42, "Subsubsection"],
Cell[893, 36, 583, 15, 152, "Input"],
Cell[1479, 53, 222, 5, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1738, 63, 50, 0, 78, "Section"],
Cell[1791, 65, 2895, 72, 432, "Input"],
Cell[4689, 139, 2807, 66, 479, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7533, 210, 40, 0, 78, "Section"],
Cell[7576, 212, 30, 0, 41, "mk-test"],
Cell[7609, 214, 1767, 42, 313, "Input"],
Cell[9379, 258, 1922, 45, 321, "Input"],
Cell[11304, 305, 30, 0, 41, "mk-test"],
Cell[11337, 307, 2016, 48, 321, "Input"],
Cell[13356, 357, 2017, 48, 321, "Input"],
Cell[15376, 407, 30, 0, 41, "mk-test"],
Cell[15409, 409, 2044, 49, 323, "Input"],
Cell[17456, 460, 2067, 50, 323, "Input"],
Cell[19526, 512, 30, 0, 41, "mk-test"],
Cell[19559, 514, 2467, 60, 323, "Input"],
Cell[22029, 576, 2462, 60, 323, "Input"],
Cell[24494, 638, 31, 0, 41, "mk-test"],
Cell[24528, 640, 2189, 52, 313, "Input"],
Cell[26720, 694, 2181, 52, 313, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28938, 751, 42, 0, 78, "Section"],
Cell[28983, 753, 5352, 116, 624, "Input"],
Cell[34338, 871, 6459, 151, 727, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40834, 1027, 47, 0, 78, "Section"],
Cell[40884, 1029, 1153, 26, 202, "Input"],
Cell[42040, 1057, 678, 23, 115, "Input"],
Cell[42721, 1082, 645, 23, 83, "Input"],
Cell[43369, 1107, 167, 4, 60, "Input"],
Cell[43539, 1113, 3955, 98, 583, "Input"],
Cell[47497, 1213, 3993, 101, 589, "Input"],
Cell[51493, 1316, 3991, 101, 589, "Input"],
Cell[55487, 1419, 4415, 112, 612, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59939, 1536, 82, 1, 78, "Section"],
Cell[60024, 1539, 2088, 50, 313, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/plots-sec-3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    124800,       2519]
NotebookOptionsPosition[    119838,       2396]
NotebookOutlinePosition[    123443,       2478]
CellTagsIndexPosition[    123400,       2475]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, plots, Section 3", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-08-08, Last modified 2019-04-10", "Text"],

Cell["\<\
This notebook creates the plots for the figures in Section 3. Should be \
executed after running the simulations.\
\>", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<id-bim-dust-definitions.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<bimetric-ss-reader.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "True"}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"destinationPath", " ", "=", " ", "\"\<../\>\""}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Reference simulation: ID and params", "Subsubsection"],

Cell[TextData[Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], CapForm["Butt"], 
    LineBox[CompressedData["
1:eJwV13c8lV8YAHCrEhmlJFtZcY17bymlziMRIlKy90xC/VpEEiFRSFahMtpW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     "]]}, 
   {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], CapForm["Butt"], 
    LineBox[CompressedData["
1:eJwV13k4lN8XAHA72dJCKmSLYSwzRiLqnrKXUhKhsoe0SCJCVMiaVGjfSCSk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     "]]}, 
   {GrayLevel[0.5], AbsoluteThickness[1.6], Opacity[1.], Dashing[{0, Small}], 
    CapForm["Butt"], LineBox[CompressedData["
1:eJwV03k0ldsbB3BD4ZcUFSFz5qmTt6SbPFuiSRGpDPeicChTKMMi85RwrgaZ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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.01},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
      StyleBox[
       FrameBox[
        TagBox[
         GridBox[{{
            StyleBox[
            "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(g\[InvisibleComma]0\\)]\
\\)\"", 
             RGBColor[0, 0, 1], StripOnInput -> False], "\"=\"", "1.06`"}, {
            StyleBox[
            "\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(f\[InvisibleComma]0\\)]\
\\)\"", 
             RGBColor[1, 0, 0], StripOnInput -> False], "\"=\"", "1.08`"}, {
            StyleBox[
            "\"\\!\\(\\*SubscriptBox[\\(R\\), \\(\[Infinity]\\)]\\)\"", 
             RGBColor[1, 0, 1], StripOnInput -> False], "\"=\"", "1"}, {
            StyleBox[
             SubscriptBox["\[Kappa]", "g"], 
             RGBColor[0, 0, 1], StripOnInput -> False], "\"=\"", "1.`"}, {
            StyleBox[
             SubscriptBox["\[Kappa]", "f"], 
             RGBColor[1, 0, 0], StripOnInput -> False], "\"=\"", "1.`"}, {
            SubscriptBox["\[Beta]", "0"], "\"=\"", "3.`"}, {
            SubscriptBox["\[Beta]", "1"], "\"=\"", 
            RowBox[{"-", "1.`"}]}, {
            SubscriptBox["\[Beta]", "2"], "\"=\"", "0.`"}, {
            SubscriptBox["\[Beta]", "3"], "\"=\"", "0.`"}, {
            SubscriptBox["\[Beta]", "4"], "\"=\"", "1.`"}, {
            StyleBox["\"\\!\\(\\*SubscriptBox[\\(c\\), \\(D\\)]\\)\"", 
             RGBColor[0.5, 0, 0.5], StripOnInput -> False], "\"=\"", 
            RowBox[{"8", " ", "\[Pi]"}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], "Grid"], 
        FrameStyle -> Directive[
          GrayLevel[0.98]], Background -> Directive[
          Opacity[0.1], 
          GrayLevel[0.9]], RoundingRadius -> 5, StripOnInput -> False], 
       GrayLevel[0], 12, StripOnInput -> False], TraditionalForm], 
     Scaled[{0.78, 0.95}], {-1, 1}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {
     FormBox[
      StyleBox[
       TemplateBox[{
        "\"r \[Element] ( \"", "1.`*^-10", "\", \"", "20.`", "\" )\""}, 
        "RowDefault"], 
       GrayLevel[0.5], 14, StripOnInput -> False], TraditionalForm], None}},
  FrameStyle->Automatic,
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{{0}, {0}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->500,
  LabelStyle->{FontFamily -> "Times"},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{1.*^-10, 20.}, {1.0129814244741504`, 1.1329807601338104`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellFrame->0.1,
 CellMargins->{{40, 5}, {0, 0}}]], "Text"],

Cell[TextData[Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvQd0ZFeZ7yvue+utd++6b827b/Fm5r5JjMFgYzLYgLmAZ4YBGwMDONsM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    "], {{0, 438}, {906, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSize->{610.7399999999931, Automatic},
  ImageSizeRaw->{906, 438},
  PlotRange->{{0, 906}, {0, 438}}]], "Input"]], "Text"]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig-sim1*.pdf", "Subsubsection"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim1a.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
   RowBox[{"{", 
    RowBox[{"gA$", ",", "fA$"}], "}"}], ",", "\[IndentingNewLine]", 
   "\"\<\>\"", ",", "\"\<t = 0\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"A", ",", "Blue"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       OverscriptBox["A", "~"], ",", "Red"}], "]"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.99", ",", "1.21"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim1b.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
   RowBox[{"{", 
    RowBox[{"gB$", ",", "fB$"}], "}"}], ",", "\[IndentingNewLine]", 
   "\"\<\>\"", ",", "\"\<t = 0\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{"B", ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",", "Blue"}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{
          OverscriptBox["B", "~"], ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",",
        "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.99", ",", "1.21"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim1c.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
   RowBox[{"{", 
    RowBox[{"gA$", ",", "fA$"}], "}"}], ",", "\[IndentingNewLine]", 
   "\"\<\>\"", ",", "\"\<t = 2\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"A", ",", "Blue"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       OverscriptBox["A", "~"], ",", "Red"}], "]"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.99", ",", "1.21"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim1d.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
   RowBox[{"{", 
    RowBox[{"gB$", ",", "fB$"}], "}"}], ",", "\[IndentingNewLine]", 
   "\"\<\>\"", ",", "\"\<t = 2\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{"B", ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",", "Blue"}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{
          OverscriptBox["B", "~"], ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",",
        "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.99", ",", "1.21"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim1e.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
   RowBox[{"{", 
    RowBox[{"gA$", ",", "fA$"}], "}"}], ",", "\[IndentingNewLine]", 
   "\"\<\>\"", ",", "\"\<t = 4\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{"A", ",", "Blue"}], "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       OverscriptBox["A", "~"], ",", "Red"}], "]"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.99", ",", "1.32"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim1f.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
   RowBox[{"{", 
    RowBox[{"gB$", ",", "fB$"}], "}"}], ",", "\[IndentingNewLine]", 
   "\"\<\>\"", ",", "\"\<t = 4\>\"", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{"B", ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",", "Blue"}], 
      "]"}], ",", 
     RowBox[{"Style", "[", 
      RowBox[{
       RowBox[{"Row", "@", 
        RowBox[{"{", 
         RowBox[{
          OverscriptBox["B", "~"], ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",",
        "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "20"}], "}"}]}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.99", ",", "1.32"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig-sim2*.pdf", "Subsubsection"],

Cell[BoxData[
 RowBox[{"plotData$", "[", 
  RowBox[{"\"\<fig-sim2a.pdf\>\"", ",", "\[IndentingNewLine]", "tableT", ",", 
   RowBox[{"{", 
    RowBox[{"gA$", ",", "gB$", ",", "fA$", ",", "fB$"}], "}"}], ",", 
   "\[IndentingNewLine]", "\"\<\>\"", ",", "\"\<\\n\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\) = 2\>\"", ",", 
   RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "3.5"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"1.09", ",", "1.19"}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"ImageSize", "\[Rule]", "200"}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Style", "[", 
           RowBox[{"A", ",", "Blue"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "@", 
             RowBox[{"{", 
              RowBox[{"B", ",", "\"\</\>\"", ",", "r"}], "}"}]}], ",", 
            "Blue"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            OverscriptBox["A", "~"], ",", "Red"}], "]"}], ",", 
          RowBox[{"Style", "[", 
           RowBox[{
            RowBox[{"Row", "@", 
             RowBox[{"{", 
              RowBox[{
               OverscriptBox["B", "~"], ",", "\"\</\>\"", ",", "r"}], "}"}]}],
             ",", "Red"}], "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{"LegendLayout", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", "pairs", "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"Grid", "[", 
            RowBox[{
             RowBox[{"ArrayReshape", "[", 
              RowBox[{
               RowBox[{"Flatten", "@", "pairs"}], ",", 
               RowBox[{"{", 
                RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
             RowBox[{"Spacings", "\[Rule]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0.3", ",", "1", ",", "0.3"}], "}"}], ",", 
                "0"}], "}"}]}], ",", 
             RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "]"}]}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"LabelStyle", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
           "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"0.35", ",", "0.84"}], "}"}]}], "\[IndentingNewLine]", "]"}]}],
    ",", "\[IndentingNewLine]", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Blue", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Blue"}], ",", "DotDashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", "Dashed", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "@", "Red"}], ",", "Dotted", ",", 
        RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
     "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotData$scaleY", "=", 
     SuperscriptBox["10", "3"]}], "}"}], ",", 
   RowBox[{"plotData$", "[", 
    RowBox[{
    "\"\<fig-sim2b.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
     RowBox[{"{", 
      RowBox[{"gBet$", ",", "fBet$"}], "}"}], ",", "\[IndentingNewLine]", 
     "\"\<\>\"", ",", "\"\<\\n\\nt = 2\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Row", "@", 
          RowBox[{"{", 
           RowBox[{
           "\[Beta]", ",", 
            "\"\<\[ThinSpace]\[CenterDot]\[ThinSpace]\[VeryThinSpace]\!\(\*\
SuperscriptBox[\(10\), \(3\)]\)\>\""}], "}"}]}], ",", "Blue"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Row", "@", 
          RowBox[{"{", 
           RowBox[{
            OverscriptBox["\[Beta]", "~"], ",", 
            "\"\<\[ThinSpace]\[CenterDot]\[ThinSpace]\[VeryThinSpace]\!\(\*\
SuperscriptBox[\(10\), \(3\)]\)\>\""}], "}"}]}], ",", "Red"}], "]"}]}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "20"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5.3"}], ",", "5.7"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "200"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Dashed", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotData$scaleY", "=", 
     SuperscriptBox["10", "3"]}], "}"}], ",", 
   RowBox[{"plotData$", "[", 
    RowBox[{
    "\"\<fig-sim2c.pdf\>\"", ",", "\[IndentingNewLine]", "tableR", ",", 
     RowBox[{"{", 
      RowBox[{"gBet$", ",", "fBet$"}], "}"}], ",", "\[IndentingNewLine]", 
     "\"\<\>\"", ",", "\"\<\\n\\nt = 4.5\>\"", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Row", "@", 
          RowBox[{"{", 
           RowBox[{
           "\[Beta]", ",", 
            "\"\<\[ThinSpace]\[CenterDot]\[ThinSpace]\[VeryThinSpace]\!\(\*\
SuperscriptBox[\(10\), \(3\)]\)\>\""}], "}"}]}], ",", "Blue"}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
         RowBox[{"Row", "@", 
          RowBox[{"{", 
           RowBox[{
            OverscriptBox["\[Beta]", "~"], ",", 
            "\"\<\[ThinSpace]\[CenterDot]\[ThinSpace]\[VeryThinSpace]\!\(\*\
SuperscriptBox[\(10\), \(3\)]\)\>\""}], "}"}]}], ",", "Red"}], "]"}]}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"8", ",", "20"}], "}"}]}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "5.3"}], ",", "5.7"}], "}"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "200"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Blue", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Dashed", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig-sim3*.pdf", "Subsubsection"],

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"plotData$scaleY", "=", "1"}], "}"}], ",", 
   RowBox[{"plotData$", "[", 
    RowBox[{
    "\"\<fig-sim3a.pdf\>\"", ",", "\[IndentingNewLine]", "tableT", ",", 
     RowBox[{"{", 
      RowBox[{"C$1$", ",", "C$3$", ",", "C$2$", ",", "C$4$"}], "}"}], ",", 
     "\[IndentingNewLine]", "\"\<\>\"", ",", "\"\<\\n\!\(\*
StyleBox[\"r\",
FontSlant->\"Italic\"]\) = 30\>\"", ",", 
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "4.5"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "39"}], "}"}]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.8"}], "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}], ",", 
        RowBox[{"0.8", "*", 
         SuperscriptBox["10", 
          RowBox[{"-", "3"}]]}]}], "}"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"50", ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "310"}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Placed", "[", 
       RowBox[{
        RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            SubscriptBox["C", "1"], ",", 
            SubscriptBox["C", "3"], ",", 
            SubscriptBox["C", "2"], ",", 
            SubscriptBox["C", "bim"]}], "}"}], ",", "\[IndentingNewLine]", 
          RowBox[{"LegendLayout", "\[Rule]", 
           RowBox[{"Function", "[", 
            RowBox[{
             RowBox[{"{", "pairs", "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"Grid", "[", 
              RowBox[{
               RowBox[{"ArrayReshape", "[", 
                RowBox[{
                 RowBox[{"Flatten", "@", "pairs"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"2", ",", "4"}], "}"}]}], "]"}], ",", 
               RowBox[{"Spacings", "\[Rule]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0.3", ",", "1", ",", "0.3"}], "}"}], 
                  ",", "0"}], "}"}]}], ",", 
               RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], "]"}]}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
             "plotFontSize0"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"0.31", ",", "0.82"}], "}"}]}], "\[IndentingNewLine]", 
       "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"Automatic", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Automatic", ",", "Dashed", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "DotDashed", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{"Red", ",", "Dotted", ",", 
          RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}]}], 
       "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  "]"}]], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["fig-sim18a.pdf", "Subsubsection"],

Cell[BoxData[{
 RowBox[{"plotID", "[", 
  RowBox[{
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", "4"], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"-", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "0", ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     " ", 
     RowBox[{"\[Phi]GR0", "+", "0.008"}], ",", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "20", 
     ",", "0"}], "\[IndentingNewLine]", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\"\<g\>\"", ",", "\"\<f\>\"", ",", "\"\<GR\>\"", ",", 
     "\"\<legends\>\""}], "}"}], ",", "\[IndentingNewLine]", "\"\<\>\"", ",", 
   "\[IndentingNewLine]", 
   RowBox[{"Row", "@", 
    RowBox[{"{", 
     RowBox[{
      SubscriptBox["\[Beta]", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<(1)\>\"", ",", "6"}], "]"}]], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\>\"", ",", 
      RowBox[{"numFormExp", "[", 
       RowBox[{
        RowBox[{"-", "1"}], ",", 
        RowBox[{"-", "4"}]}], "]"}], ",", "\"\<, \>\"", ",", 
      SubscriptBox["\[Kappa]", "f"], ",", 
      "\"\<\[ThinSpace]=\[ThinSpace]\!\(\*SuperscriptBox[\(10\), \
\(4\)]\)\>\""}], "}"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0.95", ",", "1.35"}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-sim18a.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparisons rho/rho", "Section"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotComparison", "[", 
   RowBox[{"f_", ",", "id_", ",", "legends_", ",", "plotOptions___"}], "]"}], 
  ":=", 
  RowBox[{"Block", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "gA", ",", "gB", ",", "fA", ",", "fB", ",", "pfD", ",", "\[Beta]"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Beta]", "[", "n_", "]"}], ":=", 
      RowBox[{"id$modelParams", "\[LeftDoubleBracket]", 
       RowBox[{"n", "+", "3"}], "\[RightDoubleBracket]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gA", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      SuperscriptBox[
       RowBox[{"id$\[Phi]g", "[", "r", "]"}], "2"]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"gB", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"id$\[Phi]g", "[", "r", "]"}], "2"], "r"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fA", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      SuperscriptBox[
       RowBox[{"id$\[Phi]f", "[", "r", "]"}], "2"]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"fB", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"id$\[Phi]f", "[", "r", "]"}], "2"], "r"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"pfD", "[", 
       RowBox[{"t_", ",", "r_"}], "]"}], ":=", 
      RowBox[{"id$pfD", "[", "r", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Plot", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"f", "/.", 
           RowBox[{"P", "\[Rule]", "eq$esP"}]}], "/.", 
          RowBox[{
           RowBox[{"R", "[", 
            RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"fB", "[", 
             RowBox[{"t", ",", "r"}], "]"}], "/", 
            RowBox[{"gB", "[", 
             RowBox[{"t", ",", "r"}], "]"}]}]}]}], "/.", 
         RowBox[{
          RowBox[{"Lt", "[", 
           RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", "1"}]}], "/.", 
        RowBox[{
         RowBox[{"pf\[Tau]", "[", 
          RowBox[{"t", ",", "r"}], "]"}], "\[Rule]", "0"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "15"}], "}"}], ",", "\[IndentingNewLine]",
        "plotOptions", ",", "\[IndentingNewLine]", 
       RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
       RowBox[{"ImageSize", "\[Rule]", "190"}], ",", 
       RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotRangeClipping", "\[Rule]", "False"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"30", ",", "15"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"20", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"FrameTicksStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"plotFontSize0", ",", 
          RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
          "Black"}], "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotRangeClipping", "\[Rule]", "True"}], ",", 
       RowBox[{"ImagePadding", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"30", ",", "15"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"16", ",", "1"}], "}"}]}], "}"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{"Blue", ",", 
           RowBox[{"AbsoluteThickness", "[", "0.8", "]"}]}], "}"}], 
         "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"PlotLegends", "\[Rule]", 
        RowBox[{"Placed", "[", 
         RowBox[{
          RowBox[{"LineLegend", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"{", "legends", "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"LegendLayout", "\[Rule]", "\"\<Row\>\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "20"}], ",", 
            "\[IndentingNewLine]", 
            RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
               "plotFontSize0"}], "}"}]}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.88"}], "}"}]}], "\[IndentingNewLine]", 
         "]"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Epilog", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{
              RowBox[{"Row", "@", 
               RowBox[{"{", 
                RowBox[{"r", ",", "\"\< \[LongRightArrow]\>\""}], "}"}]}], 
              ",", 
              RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
              "plotFontSize2"}], "]"}], ",", 
            RowBox[{"Scaled", "[", 
             RowBox[{"{", 
              RowBox[{"0.89", ",", "0.01"}], "}"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "1"}]}], "}"}]}], "]"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"Text", "[", 
           RowBox[{
            RowBox[{"Style", "[", 
             RowBox[{"id", ",", "Bold", ",", 
              RowBox[{"FontFamily", "\[Rule]", "\"\<CMU Serif\>\""}], ",", 
              "plotFontSize2"}], "]"}], ",", 
            RowBox[{"Scaled", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"-", "0.15"}], ",", 
               RowBox[{"-", "0.1"}]}], "}"}], "]"}]}], "]"}]}], 
         "\[IndentingNewLine]", "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"id$\[Phi]g", ",", "id$\[Phi]f"}], "}"}], "=", 
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     SuperscriptBox["10", "4"], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"-", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}], ",", "0", ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "\[Phi]GR0", ",", 
     " ", 
     RowBox[{"\[Phi]GR0", "+", "0.008"}], ",", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "50", 
     ",", "0"}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plotComparison", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["10", "6"], 
    RowBox[{"eq$gV$\[Rho]", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], ",", "\"\<(b)\>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "@", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["\[Rho]", "\"\<b\>\""], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\< / \>\"", ",", "Smaller"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\""}], "}"}]}], ",", 
     "Blue"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "4.8"}], ",", "1.8"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-cmp1b.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{"plotComparison", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["10", "3"], 
    RowBox[{"gT$\[Rho]", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], ",", "\"\<(a)\>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "@", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["\[Rho]", "\"\<m\>\""], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\< / \>\"", ",", "Smaller"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\(10\), \(-3\)]\)\>\""}], "}"}]}], ",", 
     "Purple"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.7"}], ",", "4.8"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-cmp1a.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"id$\[Phi]g", ",", "id$\[Phi]f"}], "}"}], "=", 
   RowBox[{"solveID", "[", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
    RowBox[{
     RowBox[{"8", "\[Pi]"}], ",", 
     RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "D", " ", "*)"}], " ", "1", ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"assy", ",", " ", 
       SubscriptBox["\[Beta]", "0"], ",", " ", 
       SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", " ", 
     "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "1.06", ",", " ", 
     "1.08", ",", "1", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", "50", 
     ",", "0"}], "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plotComparison", "[", 
  RowBox[{
   RowBox[{
    SuperscriptBox["10", "2"], 
    RowBox[{"eq$gV$\[Rho]", "[", 
     RowBox[{"t", ",", "r"}], "]"}]}], ",", "\"\<(c)\>\"", ",", 
   RowBox[{"Style", "[", 
    RowBox[{
     RowBox[{"Row", "@", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["\[Rho]", "\"\<b\>\""], ",", 
        RowBox[{"Style", "[", 
         RowBox[{"\"\< / \>\"", ",", "Smaller"}], "]"}], ",", 
        "\"\<\!\(\*SuperscriptBox[\(10\), \(-2\)]\)\>\""}], "}"}]}], ",", 
     "Blue"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "12.8"}], ",", "4"}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"destinationPath", "<>", "\"\<fig-cmp1c.pdf\>\""}], ",", "%"}], 
  "]"}]}], "Input"]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 1104},
WindowMargins->{{Automatic, 301}, {Automatic, 0}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 89, 2, 53, "Text"],
Cell[650, 24, 28, 0, 38, "Text"],
Cell[681, 26, 60, 0, 38, "Text"],
Cell[744, 28, 137, 3, 38, "Text"],
Cell[CellGroupData[{
Cell[906, 35, 36, 0, 42, "Subsubsection"],
Cell[945, 37, 583, 15, 152, "Input"],
Cell[1531, 54, 222, 5, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1790, 64, 60, 0, 42, "Subsubsection"],
Cell[1853, 66, 23202, 410, 455, "Text"],
Cell[25058, 478, 61505, 1012, 386, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86600, 1495, 38, 0, 65, "Subsubsection"],
Cell[86641, 1497, 1237, 33, 351, "Input"],
Cell[87881, 1532, 1465, 40, 351, "Input"],
Cell[89349, 1574, 1237, 33, 351, "Input"],
Cell[90589, 1609, 1465, 40, 351, "Input"],
Cell[92057, 1651, 1237, 33, 351, "Input"],
Cell[93297, 1686, 1465, 40, 351, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94799, 1731, 38, 0, 65, "Subsubsection"],
Cell[94840, 1733, 3819, 94, 504, "Input"],
Cell[98662, 1829, 2083, 55, 275, "Input"],
Cell[100748, 1886, 2087, 55, 275, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102872, 1946, 38, 0, 42, "Subsubsection"],
Cell[102913, 1948, 3848, 96, 456, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106798, 2049, 39, 0, 42, "Subsubsection"],
Cell[106840, 2051, 2094, 51, 323, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108971, 2107, 38, 0, 78, "Section"],
Cell[109012, 2109, 6091, 155, 737, "Input"],
Cell[115106, 2266, 1987, 51, 277, "Input"],
Cell[117096, 2319, 838, 25, 88, "Input"],
Cell[117937, 2346, 1885, 47, 271, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/plots-sec-4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     77473,       1374]
NotebookOptionsPosition[     73380,       1274]
NotebookOutlinePosition[     76985,       1356]
CellTagsIndexPosition[     76942,       1353]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["Bimetric polytropes, plots, beta parameters scan", "Text",
 FontSize->24,
 FontWeight->"Bold"],

Cell["Mikica Kocic", "Text"],

Cell["Created 2018-08-08, Last modified 2019-04-10", "Text"],

Cell["Scan for beta parameters", "Text"],

Cell[CellGroupData[{

Cell["Definitions", "Subsubsection"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Get", "[", "\"\<bimetric-ss-solver.m\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<id-bim-dust-definitions.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<bimetric-ss-reader.m\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$debugMode", "=", "True"}], ";"}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "@", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"destinationPath", " ", "=", " ", "\"\<../\>\""}], ";"}]}], "Input"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Allowed beta parameters", "Section"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AbsoluteTiming", "[", 
  RowBox[{"Export", "[", 
   RowBox[{"\"\<betaParamRange.m\>\"", ",", 
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b$1", ",", "b$2", ",", "b$3", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"solveID", "[", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", "\[Kappa]", " ", "*)"}], " ", 
          RowBox[{
           RowBox[{"8", "\[Pi]"}], ",", 
           RowBox[{"8", "\[Pi]"}], ",", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "\[Beta]", " ", "*)"}], " ", "b$1", ",", "b$2", 
           ",", "b$3", ",", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "D", " ", "*)"}], " ", "0", ",", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", " ", 
            RowBox[{"assy", ",", " ", 
             SubscriptBox["\[Beta]", "0"], ",", " ", 
             SubscriptBox["\[Beta]", "4"]}], " ", "*)"}], " ", "True", ",", 
           " ", "0", ",", " ", "0", ",", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "\[CurlyPhi]", " ", "*)"}], " ", "1", ",", 
           "1.01", ",", "1", ",", "\[IndentingNewLine]", 
           RowBox[{"(*", " ", "r", " ", "*)"}], " ", "0.0001", ",", "6", ",", 
           "50", ",", "0"}], "\[IndentingNewLine]", "]"}], 
         "\[LeftDoubleBracket]", 
         RowBox[{"1", ",", "1", ",", "1", ",", "2"}], 
         "\[RightDoubleBracket]"}]}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"b$1", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "0.2"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"b$2", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "0.2"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"b$3", ",", 
        RowBox[{"-", "1"}], ",", "1", ",", "0.2"}], "}"}]}], 
     "\[IndentingNewLine]", "]"}]}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"44.173620928136835`", ",", "\<\"betaParamRange.m\"\>"}], 
  "}"}]], "Output"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"idLengths", "=", 
   RowBox[{
    RowBox[{"Get", "[", 
     RowBox[{
      RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
      "\"\<betaParamRange.m\>\""}], "]"}], "//", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"#", ",", "2"}], "]"}], "&"}]}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"#", "\[LeftDoubleBracket]", 
     RowBox[{"1", ";;", "3"}], "\[RightDoubleBracket]"}], "&"}], "/@", 
   RowBox[{"Select", "[", 
    RowBox[{"idLengths", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "4", "\[RightDoubleBracket]"}], 
       "\[GreaterEqual]", "50"}], "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ListPointPlot3D", "[", 
    RowBox[{"%", ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"BoxRatios", "\[Rule]", "1"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"b1", ",", "b2", ",", "b3"}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ContourPlot3D", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"b1", "+", 
       RowBox[{"2", "b2"}], "+", "b3"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"b1", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b2", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"b3", ",", 
       RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input"],

Cell[BoxData[
 Graphics3DBox[{
   {RGBColor[0.3315753, 0.4561011, 0.6388182], Point3DBox[CompressedData["
1:eJyNm8GR9EQMhV0QCTHAfXIgBKo4EwNZAMWBTDh3CHPmxI0QgH9X7vL39Fn2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     "]]}, GraphicsComplex3DBox[CompressedData["
1:eJx1fXVclM33NrlLIyUioRgIogiKHYsiIiAqYncr2B2oKHZhY3cHgp24mCCK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    "], {{
      {RGBColor[0.880722, 0.611041, 0.142051], EdgeForm[None], Specularity[
        GrayLevel[1], 3], 
       StyleBox[GraphicsGroup3DBox[{Polygon3DBox[CompressedData["
1:eJwt13ncllMex/HreZ67O9SLRo3hlS1SdpoJTUxFsjWRmqiYSrQ8bU+b8NCG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           "]], Polygon3DBox[CompressedData["
1:eJxN3AW0dVX1NvB9zt33HERSkO5SGunuUrpThJeSEkQapLsFlFJS6S7p7lJA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           "]], Polygon3DBox[CompressedData["
1:eJwtmWdgFUUXhjf35u4lFGkivYMCCTW00FV6L1FRAQURFAhFQbr0JiBNekjo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           "]]}],
        Lighting->{{"Ambient", 
           RGBColor[0.30100577, 0.22414668499999998`, 0.090484535]}, {
          "Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{0, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 2, 2}]}, {"Directional", 
           RGBColor[0.2642166, 0.18331229999999998`, 0.04261530000000001], 
           ImageScaled[{2, 0, 2}]}}]}, {}, {}, {}, {}}, {
      {GrayLevel[0], Line3DBox[CompressedData["
1:eJwt0k1IVFEchvGjVhO66QOTWgiJkB+QKYEFBhFJpFBg0MLUpJIgZaR2gRnl
JkFqVQpGDBmMSjguDMGKiECIYnZaEFa4iZEMJyJKDPtdcPHy/N/nnPtxLnfv
he6meE4IYUam8kIox4HcEPZjA1bhjk0h5Nr0Tt+J73Eb7uH/WX+jr0f7uO0y
szmEAiyyHjClT8hf9Y9U8Wm9yNoL3IWFciUWQrG1k/ac4k9E7yBdfCk/Zr7D
JzEh7fyCd35s7ufHcUjO83N83HyR74gcXsI034Ud+lW8JjH3/olZee4sK7iV
W8Zp/Tu+wm+45vpJHNRTOIwZbtr8Usb0jziPFe7xy/xbHtpTwj3CEb7UXCZJ
vQITmOT3mW9G31Y/hj/0Ov6oeTd3DnOwGVulTVok4zyH8KDEnb/WNdXmD3wN
ZqPvgE18D67qvbiOfXiGv4Vr+m08vSWEfM9+wpfjZX2Jr8UM9vIreETP4g3P
fMAtmr9INV8jX833+c94QP+EC3Kde4oTUuc8KTyOLfyo+bB5HOvxGXbyiege
+iBW4lB0Vn4Wz+qvsRHbfe+32IZ3ozPgPazc+Mf/A6t5YYA=
        "]]}, {}, {}, 
      {GrayLevel[0.2], 
       Line3DBox[{586, 581, 1669, 582, 1211, 585, 1704, 1703, 650, 594, 1214, 
        1675, 571, 1664, 572, 570, 1208, 1663, 563, 1660, 564, 565, 1218, 
        1684, 610, 1699, 646, 647, 1225, 1700, 633, 1694, 634, 639, 1245, 
        1736, 690, 1727, 685, 686, 1239, 1726, 689, 1728, 691, 662, 1231, 
        663}], Line3DBox[{652, 583, 1210, 584, 1705, 651, 1707, 595, 1215, 
        1676, 596, 1677, 576, 577, 1209, 1667, 575, 1666, 561, 562, 1217, 
        1683, 573, 1665, 574, 632, 1224, 1695, 635, 1696, 636, 640, 1244, 
        1734, 700, 1735, 692, 687, 1238, 1725, 688, 1729, 679, 668, 1232, 
        1715, 666, 667}], 
       Line3DBox[{654, 611, 1219, 612, 1685, 607, 1680, 608, 1216, 1681, 609, 
        1682, 578, 566, 1206, 1661, 567, 1672, 590, 593, 1213, 1674, 591, 
        1673, 592, 671, 1234, 1717, 672, 1718, 664, 665, 1235, 1719, 673, 
        1720, 674, 682, 1237, 1723, 683, 1724, 684, 1257, 724, 1755, 725, 
        726}], Line3DBox[{655, 653, 1706, 613, 1220, 614, 1687, 1686, 615, 
        616, 1221, 1688, 579, 1668, 580, 568, 1207, 1662, 569, 1671, 589, 587,
         1212, 1670, 588, 1697, 637, 638, 1246, 1737, 675, 1721, 676, 669, 
        1233, 1716, 670, 1757, 728, 677, 1236, 1722, 678, 1756, 727, 1256, 
        680, 681}], 
       Line3DBox[{695, 1241, 694, 704, 1739, 693, 1730, 1240, 642, 641, 1698, 
        645, 1710, 1229, 626, 625, 1711, 657, 1709, 1228, 631, 630, 1693, 629,
         1762, 1261, 733, 732, 1763, 735, 1761, 1260, 602, 601, 1679, 606, 
        1746, 1253, 718, 719, 1747, 1748, 712, 1249, 711, 1744, 717, 716}], 
       Line3DBox[{699, 698, 1733, 1243, 644, 619, 1690, 618, 1689, 1222, 617, 
        620, 1702, 649, 1701, 1226, 648, 660, 1714, 659, 1713, 1230, 658, 661,
         1753, 723, 1754, 1255, 605, 598, 1678, 597, 1745, 1252, 600, 599, 
        1742, 713, 1741, 1250, 706, 1740, 705, 1743, 714, 1251, 708, 707}], 
       Line3DBox[{703, 702, 1738, 1247, 701, 697, 1732, 696, 1731, 1242, 643, 
        622, 1691, 621, 1692, 1223, 624, 623, 1712, 656, 1708, 1227, 628, 627,
         1758, 729, 1759, 1258, 731, 730, 1764, 734, 1760, 1259, 604, 603, 
        1750, 721, 1752, 1254, 722, 1751, 720, 1749, 710, 1248, 709, 715}], 
       Line3DBox[{769, 768, 767, 1779, 1270, 743, 1767, 738, 739, 1780, 1271, 
        770, 1794, 797, 1793, 796, 1278, 795, 1792, 774, 1784, 775, 1290, 847,
         1832, 872, 1831, 873, 1322, 869, 1830, 868, 1922, 1300, 871, 866, 
        1828, 864, 1921, 1299, 865, 1829, 867, 1849, 896, 1311, 829, 828}], 
       Line3DBox[{793, 749, 1264, 747, 1791, 792, 753, 1770, 1265, 751, 1772, 
        756, 1782, 772, 1272, 777, 1785, 773, 1783, 763, 1268, 761, 1775, 760,
         1826, 862, 1297, 860, 1827, 858, 1919, 1296, 859, 878, 1833, 877, 
        1925, 1310, 895, 893, 1845, 1846, 892, 1313, 823, 1806, 821, 836}], 
       Line3DBox[{794, 742, 1263, 741, 1766, 740, 1768, 744, 1267, 746, 1769, 
        745, 1781, 771, 1287, 845, 1814, 758, 1774, 757, 1269, 766, 1778, 765,
         1824, 1295, 857, 882, 1836, 880, 1834, 1302, 875, 874, 1835, 881, 
        1848, 1309, 820, 819, 1804, 1805, 818, 1283, 835, 1810, 834, 837}], 
       Line3DBox[{811, 812, 1803, 815, 1292, 849, 1817, 1816, 850, 851, 1293, 
        1818, 831, 1809, 832, 833, 1303, 1838, 884, 1852, 900, 885, 1304, 
        1839, 886, 1862, 915, 909, 1315, 1855, 910, 1867, 920, 1321, 919, 
        1866, 791, 1790, 786, 1275, 787, 1875, 934, 1876, 931, 1324, 932, 
        935}], Line3DBox[{816, 817, 1291, 848, 1815, 809, 1799, 810, 1280, 
        1800, 813, 1801, 814, 830, 1305, 1840, 887, 1841, 888, 897, 1312, 
        1850, 898, 1851, 899, 907, 1314, 1854, 908, 1868, 921, 1320, 923, 
        1870, 922, 1869, 788, 1276, 789, 1874, 933, 1877, 929, 1323, 930, 
        1872, 927, 928}], 
       Line3DBox[{825, 826, 1282, 822, 1807, 824, 1808, 827, 1308, 1924, 894, 
        1847, 883, 876, 1301, 1923, 879, 1837, 870, 863, 1298, 1920, 861, 
        1825, 846, 1289, 759, 1776, 762, 1777, 764, 1288, 776, 1786, 778, 
        1787, 754, 1266, 755, 1773, 752, 1771, 736, 1262, 1765, 737, 748, 
        750}], Line3DBox[{843, 844, 1820, 841, 1286, 842, 1823, 1822, 856, 
        840, 1285, 1812, 801, 1797, 802, 803, 1281, 1802, 808, 1798, 804, 805,
         1307, 1844, 891, 1861, 914, 911, 1316, 1856, 906, 1853, 901, 902, 
        1325, 1873, 918, 1865, 916, 1319, 917, 1864, 779, 1788, 780, 1273, 
        781, 924}], 
       Line3DBox[{854, 855, 1294, 852, 1819, 853, 1821, 838, 1284, 1811, 839, 
        1813, 807, 798, 1279, 1795, 799, 1796, 800, 806, 1306, 1842, 889, 
        1843, 890, 905, 1318, 1859, 913, 1860, 903, 904, 1317, 1857, 912, 
        1858, 784, 1274, 785, 1863, 782, 1789, 783, 1277, 790, 1871, 925, 
        926}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{948, 1210, 946, 947, 2020, 1211, 949, 1040, 2027, 1254, 
        1057, 1970, 1056, 1253, 1055, 1977, 1053, 1252, 1051, 1968, 1052, 
        1969, 1054}], 
       Line3DBox[{969, 1219, 960, 961, 2023, 1220, 956, 957, 2021, 1215, 958, 
        1931, 954, 1214, 953, 1972, 1061, 1259, 1073, 1980, 1074, 1260, 1062, 
        1973, 1063, 1255, 1975, 1058, 1059, 1971, 1060}], 
       Line3DBox[{974, 1938, 975, 972, 1937, 1222, 973, 983, 1947, 1229, 993, 
        976, 1939, 1223, 977, 980, 1941, 1225, 979, 1940, 978, 1224, 965, 
        1934, 950, 1212, 951, 1929, 952, 1213, 937, 1926, 936, 1281, 1113, 
        1992, 1109, 1279, 1110, 1993, 1118, 1293, 1133, 1996, 1111, 1280, 
        2034, 1112, 1117, 1283, 2035, 1115, 1114, 1282, 1116}], 
       Line3DBox[{981, 1942, 982, 986, 1944, 1226, 985, 984, 1946, 1228, 992, 
        990, 1945, 1227, 991, 1974, 968, 1218, 967, 1935, 966, 1217, 962, 
        1933, 941, 1207, 940, 1927, 938, 1206, 939, 1932, 959, 1285, 1121, 
        1994, 1119, 1284, 2036, 1120, 1128, 1292, 2039, 1132, 1130, 1291, 
        1131}], Line3DBox[{989, 1943, 988, 987, 1948, 1230, 994, 1064, 1981, 
        1261, 1075, 1982, 1069, 1258, 1070, 1979, 942, 1208, 943, 1928, 944, 
        1209, 945, 1930, 955, 1221, 971, 1936, 963, 1216, 2022, 964, 970, 
        1286, 2037, 1122, 1123, 1294, 1134}], 
       Line3DBox[{1001, 1000, 1256, 1068, 1067, 1976, 1257, 1014, 2024, 1013, 
        1319, 1203, 2045, 1102, 1274, 1196, 2044, 1182, 1321, 1184, 2046, 
        1183, 1320, 1185, 2047, 1094, 1269, 1093, 2030, 1092, 1289, 1200, 
        1998, 1297, 1139, 1190, 2017, 1322, 1189, 1151, 2001, 1150}], 
       Line3DBox[{1020, 997, 1231, 996, 995, 1949, 1232, 999, 998, 1952, 1236,
         1010, 1011, 1953, 1237, 1012, 1963, 1039, 1325, 1193, 2019, 1180, 
        1317, 1181, 2018, 1177, 1315, 1176, 2014, 1175, 1314, 1157, 2003, 
        1137, 1295, 1136, 1997, 1135, 1298, 1201, 2040, 1296, 1138, 1147, 
        2042, 1300, 1148, 1149, 2012, 1174}], 
       Line3DBox[{1031, 1028, 1027, 1959, 1243, 1026, 1017, 1956, 1240, 1018, 
        1021, 1957, 1242, 1025, 1030, 1961, 1245, 1035, 1033, 1960, 1244, 
        1034, 1966, 1036, 1246, 1037, 1964, 1007, 1234, 1008, 1958, 1029, 
        1307, 1165, 2007, 1164, 1306, 1163, 2006, 1154, 1303, 1155, 2004, 
        1158, 1305, 1162, 2008, 1166, 1309, 1170, 2013, 1168, 1308, 2010, 
        1169, 1313, 1171, 2011, 1172, 1311, 1144, 1145}], 
       Line3DBox[{1032, 1024, 1241, 1023, 1022, 1965, 1247, 1019, 1016, 1955, 
        1239, 1003, 1002, 1954, 1238, 1015, 1006, 1951, 1233, 1005, 1950, 
        1004, 1235, 1009, 1962, 1038, 1316, 1179, 2015, 1178, 1318, 1167, 
        2009, 1161, 1304, 1160, 2005, 1159, 1312, 1156, 2002, 1153, 1302, 
        1141, 1999, 1140, 1301, 1152, 2043, 1310, 1143, 1202, 2041, 1299, 
        1142, 2000, 1146, 1173}], 
       Line3DBox[{1042, 1248, 1041, 1043, 2025, 1249, 1044, 1049, 2026, 1250, 
        1048, 1978, 1072, 1071}], 
       Line3DBox[{1047, 1967, 1046, 1045, 1251, 1050}], 
       Line3DBox[{1066, 1065, 1273, 1099, 2031, 1098, 1277, 1101, 2032, 1100, 
        1275, 1197, 2033, 1103, 1276, 1198, 2048, 1124, 1287, 1199, 2038, 
        1125, 1288, 1091, 1985, 1268, 1090, 1129, 1995, 1290, 1126, 1127, 
        2016, 1188}], 
       Line3DBox[{1079, 1983, 1080, 1095, 1270, 1986, 1096, 1083, 1264, 
        1084}], Line3DBox[{1106, 1989, 1089, 1088, 1271, 1987, 1087, 1085, 
        1265, 1984, 1194, 1262, 1076, 2028, 1077, 1263, 1078, 1191}], 
       Line3DBox[{1107, 1990, 1105, 1104, 1278, 1991, 1108, 1097, 1272, 1988, 
        1195, 1266, 1081, 2029, 1082, 1267, 1086, 2050, 1204, 1323, 1192, 
        2049, 1205, 1324, 1186, 1187}]}, 
      {GrayLevel[0.2], 
       Line3DBox[{1358, 1359, 1475, 1975, 1754, 1480, 1763, 1490, 1982, 1485, 
        1759, 1326, 1660, 1327, 1935, 1370, 1683, 1347, 1671, 1348, 1929, 
        1880, 1674, 1350, 1798, 1541, 2007, 1915, 1842, 1610, 1852, 1607, 
        2005, 1914, 1850, 1602, 1836, 1571, 1997, 1908, 1920, 1827, 1579, 
        2017, 1595, 1831, 1594, 1639}], 
       Line3DBox[{1375, 1376, 1938, 1378, 1690, 1383, 1645, 1956, 1730, 1443, 
        1732, 1437, 1647, 1955, 1726, 1439, 1729, 1442, 1431, 1952, 1722, 
        1432, 1724, 2024, 1892, 1658, 1864, 1526, 1789, 2032, 1906, 1651, 
        1875, 1642, 1877, 2050, 1503, 1498, 1768, 1499, 1771, 1984, 1770, 
        1903, 1497, 1767, 1496, 1983, 1902}], 
       Line3DBox[{1379, 1380, 1884, 1937, 1689, 1377, 1698, 1395, 1444, 1957, 
        1731, 1440, 1727, 1419, 1418, 1954, 1725, 1438, 1757, 1435, 1434, 
        1953, 1723, 1436, 1865, 2045, 1632, 1631, 1863, 1527, 1790, 2033, 
        1528, 1641, 1874, 1500, 1769, 2029, 1501, 1502, 1773, 1772, 1504, 
        1987, 1780, 1649, 1493, 1495}], 
       Line3DBox[{1381, 1382, 1646, 1959, 1733, 1446, 1739, 1451, 1450, 1965, 
        1738, 1441, 1728, 1433, 1420, 1949, 1715, 1421, 1756, 1483, 1976, 
        1481, 1755, 1482, 1788, 2031, 1905, 1652, 1871, 1638, 1876, 2049, 
        1640, 1659, 1872, 1494, 1766, 2028, 1491, 1765, 1492, 1791, 1511, 
        1986, 1779, 1904, 1512, 1513}], 
       Line3DBox[{1416, 1406, 1405, 1948, 1713, 1387, 1693, 1388, 1889, 1945, 
        1708, 1396, 1699, 1397, 1940, 1390, 1695, 1391, 1697, 1394, 1964, 
        1424, 1717, 1425, 1861, 1623, 2015, 1918, 1859, 1629, 1862, 1620, 
        2014, 1619, 1854, 1510, 1778, 2030, 1506, 1505, 1776, 1775, 1509, 
        1995, 1524, 1784, 1523, 1532}], 
       Line3DBox[{1417, 1404, 1403, 1944, 1701, 1408, 1711, 1415, 1885, 1939, 
        1692, 1386, 1694, 1389, 1894, 1960, 1734, 1430, 1721, 1422, 1950, 
        1890, 1719, 1428, 1853, 1617, 2019, 1625, 1857, 1626, 1867, 2046, 
        1635, 1636, 1870, 1567, 1814, 2038, 1520, 1519, 1786, 1785, 1525, 
        1991, 1653, 1793, 1529, 1530}], 
       Line3DBox[{1454, 1456, 1978, 1460, 1741, 1461, 1747, 1472, 1970, 1899, 
        1752, 1409, 1703, 1354, 1931, 1882, 1676, 1356, 1686, 1374, 1936, 
        1366, 1681, 1367, 1822, 1564, 1994, 1561, 1811, 1562, 1816, 1569, 
        1996, 1544, 1800, 1545, 1804, 1552, 2013, 1613, 1924, 1845, 1588, 
        1580, 2041, 1921, 1911, 1585}], 
       Line3DBox[{1466, 1458, 1967, 1459, 1743, 1465, 1744, 1648, 2025, 1457, 
        1749, 1342, 1669, 1343, 2020, 1344, 1705, 1412, 1706, 1644, 2023, 
        1372, 1685, 1373, 1820, 1655, 2037, 1566, 1819, 1549, 1803, 1550, 
        2039, 1568, 1815, 1558, 1810, 1559, 2035, 1553, 1807, 1806, 1554, 
        1555, 2011, 1849, 1583, 1584}], 
       Line3DBox[{1468, 1467, 1968, 1897, 1745, 1362, 1679, 1363, 1980, 1488, 
        1760, 1336, 1664, 1337, 1928, 1879, 1667, 1341, 1668, 1331, 1927, 
        1329, 1661, 1330, 1797, 1540, 1992, 1536, 1795, 1537, 1809, 1557, 
        2004, 1913, 1840, 1601, 1835, 1577, 1999, 1910, 1923, 1833, 1598, 
        1593, 2042, 1922, 1912, 1597}], 
       Line3DBox[{1486, 1463, 1742, 1464, 1977, 1469, 1746, 1470, 1750, 1473, 
        1972, 1351, 1675, 1352, 1677, 1353, 1930, 1881, 1688, 1369, 1682, 
        1355, 1932, 1883, 1812, 1565, 1813, 1560, 1993, 1907, 1818, 1547, 
        1801, 1548, 2008, 1916, 1848, 1614, 1847, 1657, 2043, 1925, 1581, 
        1828, 1582, 1587, 2012, 1917}], 
       Line3DBox[{1521, 1522, 1989, 1531, 1794, 1516, 1782, 1517, 1988, 1787, 
        1515, 1781, 1514, 1637, 2048, 1869, 1634, 1866, 1633, 1628, 2044, 
        1858, 1627, 1873, 1896, 1963, 1429, 1720, 1423, 1716, 1951, 1891, 
        1448, 1735, 1447, 1736, 1961, 1445, 1385, 1691, 1384, 1710, 1947, 
        1399, 1400, 1702, 1398, 1942, 1887}], 
       Line3DBox[{1535, 1534, 1990, 1533, 1792, 1518, 1783, 1650, 1985, 1777, 
        1508, 1774, 1507, 1618, 2047, 1868, 1622, 1855, 1621, 2018, 1630, 
        1860, 1624, 1856, 1895, 1962, 1427, 1718, 1426, 1737, 1449, 1966, 
        1393, 1696, 1392, 1700, 1941, 1886, 1413, 1712, 1414, 1709, 1946, 
        1401, 1402, 1714, 1407, 1943, 1888}], 
       Line3DBox[{1586, 2000, 1575, 1574, 1829, 1589, 1846, 2010, 1556, 1808, 
        1551, 1805, 1546, 2034, 1543, 1799, 1542, 1817, 1563, 2036, 1654, 
        1821, 1570, 1823, 1368, 2022, 1365, 1680, 1364, 1687, 1357, 2021, 
        1643, 1707, 1411, 1704, 1410, 2027, 1474, 1751, 1471, 1748, 1462, 
        2026, 1453, 1740, 1452, 1455}], 
       Line3DBox[{1591, 1592, 2001, 1590, 1830, 1909, 1919, 2040, 1576, 1837, 
        1600, 1834, 1599, 2002, 1605, 1841, 1604, 1838, 1603, 2006, 1539, 
        1796, 1538, 1802, 1878, 1926, 1328, 1672, 1333, 1662, 1332, 1933, 
        1340, 1666, 1335, 1663, 1334, 1979, 1487, 1764, 1489, 1761, 1901, 
        1973, 1361, 1678, 1360, 1969, 1898}], 
       Line3DBox[{1615, 1616, 2016, 1596, 1832, 1578, 1826, 1656, 1998, 1825, 
        1573, 1824, 1572, 2003, 1606, 1851, 1609, 1839, 1608, 2009, 1612, 
        1843, 1611, 1844, 1893, 1958, 1349, 1673, 1346, 1670, 1345, 1934, 
        1339, 1665, 1338, 1684, 1371, 1974, 1478, 1758, 1484, 1762, 1981, 
        1479, 1477, 1753, 1476, 1971, 1900}]}}},
    VertexNormals->CompressedData["
1:eJztnUFOwzAQRaOyYcEhYM8RKOkZOAISa7gg6j16BE4BUttFI1nYicfz/8xf
VX0Lx/b8P2M7afr0/vn2sZumaXc/TXd/n6/PD1/fj6fj+fPnePv9dNxf+FzJ
S+1k4fvL53zhe+d2onLU+UHxxQEsXlH4Vr21xgVV56PnLSvXvGHyXnGxqhet
eeMFbJ7R+mPNrfN8lDrSi1uv01DWgeLYfLQf2fenva67dn/U6mvlAQ7eqofo
+2uUdWnvPFM7Lvb1J3t+ZuFeeSB6/hEXR+Re9QutHpX68994vdbtWbh3/d26
bmzVufd4e3H2/otj+TeKL9jGdTBqH3W8KBzlvEJ8TFzEbblVHovqR+ncNl69
446mHxS9ofpLXHyNL6RncdXrfFzxbeNr7y9szavzgh8q+fW6s7i4IS+tH0oc
rf/imPppbad03zPqeFl47/G21jv0+siuBxbfWceFPY5oeljbjpXfW/vjpYfl
dUfNDxpH82/UPBmFj/aFtd626t96vKPmx3v9icJ7xbf1+VW0eWDnUdeZUcdl
za19p7jUcda6kJVbxUt+iRHHqFz3a3znGa2f4uLifhy9fmlfL+7pi+zn5Oj5
ocSXeaPElU9y8FH7jl5+YfVdlDiK183/6P7IF+Li8fNta/tRn2/ptV5lqY9o
/Vz+Loat7qD5lIWzjKu0z2Ubl5W/Sv5FPQdgzTPi4uLydYl7nxuw8636Wda7
6/eo+6ZaHaLU/aj9z5b3rHyaVT/itvrx0hu7Dtn7Ly6OwNf6iH1dkf35f6/z
N+vrop4rRvWR+Bg9SCfcnOX9ISwcbX68zvFG319GiS/6e8CyneuKi1v4HS3P
j54HtP5kjQsLV7zO35fPHXn3Z9T8a5/IxdHjhZY31p7voc+zeGzdiotLtzjc
6z5R1vhGrb8o7w3OqitxDj1bP+fWyq3P51vHi+ZftP60xmvr/KP4sZdPl+dg
pflBi7t4DL+z6MorD6DVx2z9j8Kj7rN6+xrl/kuUeKH6naXuiHNx6SoGR/u9
gNZR4j30Y/XcS9S8p/OQsbz37/RRxpWdyy99dS6eS1e39bteP73WjaV2at/n
v/Z/utHW4eLiFutJtH6icvS6WcqHvxYkSoM=
     "]]},
  AspectRatio->1,
  Axes->True,
  AxesLabel->{
    FormBox["b1", TraditionalForm], 
    FormBox["b2", TraditionalForm], 
    FormBox["b3", TraditionalForm]},
  BoxRatios->1,
  FaceGridsStyle->Automatic,
  ImageSize->{388.19549210136745`, 444.7989283418118},
  PlotRange->{{-1., 1.}, {-1., 1.}, Automatic},
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}, {Automatic, Automatic}},
  Ticks->{Automatic, Automatic, Automatic},
  ViewPoint->{
   1.5826911905579322`, -0.21762857582258033`, -2.9829056971878605`},
  ViewVertical->{0.988676756214337, 
   0.025944992238962437`, -0.14780097800493996`}]], "Output"]
}, Open  ]]
}, Open  ]]
},
PrintingStyleEnvironment->"Printout",
InitializationCellEvaluation->False,
InitializationCellWarning->False,
WindowSize->{1280, 1104},
WindowMargins->{{308, Automatic}, {Automatic, 1}},
WindowStatusArea->Automatic,
DockedCells->None,
PrintingCopies->1,
PrintingPageRange->{32000, 32000},
PrintingOptions->{"Magnification"->1.,
"PaperOrientation"->"Portrait",
"PaperSize"->{594.9599999999999, 842.04},
"PrintingMargins"->{{28.346456999999997`, 28.346456999999997`}, \
{28.346456999999997`, 42.519685499999994`}}},
TrackCellChangeTimes->False,
ShowSyntaxStyles->True,
Magnification:>1.25 Inherited,
FrontEndVersion->"10.3 for Microsoft Windows (64-bit) (October 9, 2015)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"], FontFamily -> "Arial", FontSize -> 28, FontWeight -> 
    "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsection"], CellMargins -> {{35, 3.}, {8., 12.}}, FontFamily -> 
    "Arial", FontSize -> 20, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Subsubsection"], CellMargins -> {{40, Inherited}, {2, 10}}, 
    FontFamily -> "Arial", FontSize -> 19, FontWeight -> "Plain", FontSlant -> 
    "Plain", FontVariations -> {
     "StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["Text"], CellMargins -> {{40, 10}, {7, 7}}, FontFamily -> 
    "Cambria", FontSize -> 14, FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemParagraph"], FontFamily -> "Cambria", FontSize -> 14,
     FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["ItemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["SubsubitemNumbered"], FontFamily -> "Cambria", FontSize -> 14, 
    FontWeight -> "Plain", FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}], 
   Cell[
    StyleData["mk-test"], CellFrame -> {{0.3, 0}, {0, 0.3}}, PageBreakBelow -> 
    False, CellChangeTimes -> {3.704299599624503*^9}, MenuSortingValue -> 
    10000, FontFamily -> "Cambria", FontSize -> 14, FontWeight -> "Plain", 
    FontSlant -> "Plain", 
    FontVariations -> {"StrikeThrough" -> False, "Underline" -> False}]}, 
  Visible -> False, FrontEndVersion -> 
  "10.3 for Microsoft Windows (64-bit) (October 9, 2015)", StyleDefinitions -> 
  "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 100, 2, 53, "Text"],
Cell[661, 24, 28, 0, 38, "Text"],
Cell[692, 26, 60, 0, 38, "Text"],
Cell[755, 28, 40, 0, 38, "Text"],
Cell[CellGroupData[{
Cell[820, 32, 36, 0, 42, "Subsubsection"],
Cell[859, 34, 583, 15, 152, "Input"],
Cell[1445, 51, 222, 5, 60, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1704, 61, 42, 0, 78, "Section"],
Cell[CellGroupData[{
Cell[1771, 65, 1921, 41, 336, "Input"],
Cell[3695, 108, 117, 3, 36, "Output"]
}, Open  ]],
Cell[3827, 114, 316, 10, 36, "Input"],
Cell[CellGroupData[{
Cell[4168, 128, 1276, 37, 129, "Input"],
Cell[5447, 167, 67905, 1103, 574, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> anc/resourceTracker.m <==
(* ::Package:: *)

(************************************************************************)
(* This file was generated automatically by the Mathematica front end.  *)
(* It contains Initialization cells from a Notebook file, which         *)
(* typically will have the same name as this file except ending in      *)
(* ".nb" instead of ".m".                                               *)
(*                                                                      *)
(* This file is intended to be loaded into the Mathematica kernel using *)
(* the package loading commands Get or Needs.  Doing so is equivalent   *)
(* to using the Evaluate Initialization Cells menu command in the front *)
(* end.                                                                 *)
(*                                                                      *)
(* DO NOT EDIT THIS FILE.  This entire file is regenerated              *)
(* automatically each time the parent Notebook file is saved in the     *)
(* Mathematica front end.  Any changes you make to this file will be    *)
(* overwritten.                                                         *)
(************************************************************************)



If[ Head@usedResources =!= List,
	usedResources = {};
]


snapshotResources[ title_:"" ] := (
	AppendTo[usedResources,
		{ title, MemoryInUse[]/1024.^2,  SessionTime[], TimeUsed[] }
	];
)


showUsedResources[ title_:"" ] := Block[
	{d1,d2,MSeq},s
	snapshotResources[title];
	d1 = If[ Length@usedResources <= 1, {"",0,0,0}, usedResources[[-2]] ];
	d2 = usedResources[[-1]] - d1;
	Column@{
		Row@{ "Memory used:  ",
			If[ Length@usedResources <= 1, "",
				MSeq[ Style[d1[[2]],Purple], " + " ]
			] /. MSeq->Sequence,
			Style[NumberForm[d2[[2]],{10,3}],Blue], Style[" MBy",Blue]
		},
		Row@{ "Session time: ",
			If[ Length@usedResources <= 1, "",
				MSeq[ Style[NumberForm[d1[[3]],{10,1}],Purple], " + " ]
			] /. MSeq->Sequence,
			Style[NumberForm[d2[[3]],{10,1}],Blue], Style[" s",Blue]
		},
		Row@{ "CPU time:     ",
			If[Length@usedResources<=1,"",
				MSeq[ Style[NumberForm[d1[[4]],{10,3}],Purple], " + " ]
			] /. MSeq->Sequence,
			Style[NumberForm[d2[[4]],{10,3}],Blue], Style[" s",Blue]
		}
	}
]


printUsedResources[ title_:"" ] := Block[
	{d1,d2,MSeq},
	snapshotResources[title];
	d1 = Round[ If[ Length@usedResources<=1, {"",0,0,0}, usedResources[[-2]] ], 10.^-3 ];
	d2 = Round[ usedResources[[-1]] - d1, 10.^-3 ];
	Print[ "Memory used:  ",
		If[ Length@usedResources <= 1, "",
			MSeq[ d1[[2]], If[ d2[[2]] < 0, " - ", " + " ] ]
		] /. MSeq->Sequence,
		Abs@d2[[2]], " MBy"
	];
	Print[ "Session time: ",
		If[ Length@usedResources <= 1, "",
			MSeq[ d1[[3]], " + " ]
		] /. MSeq->Sequence,
		d2[[3]], " s"
	];
	Print[ "CPU time:     ",
		If[Length@usedResources <= 1,"",
			MSeq[ d1[[4]], " + " ]
		] /. MSeq->Sequence,
		d2[[4]], " s"
	]
]


snapshotResources[];

